Double Virtual corrections for gluon scattering at NNLO

We use the antenna subtraction method to isolate the double virtual infrared singularities present in gluonic scattering amplitudes at next-to-next-to-leading order. In previous papers, we derived the subtraction terms that rendered (a) the double real radiation tree-level process finite in the single and double unresolved regions of phase space and (b) the mixed single real radiation one-loop process both finite and well behaved in the unresolved regions of phase space. Here, we show how to construct the double virtual subtraction term using antenna functions with both initial- and final-state partons which remove the explicit infrared poles present in the two-loop amplitude. As an explicit example, we write down the subtraction term for the four-gluon two-loop process. The infrared poles are explicitly and locally cancelled in all regions of phase space leaving a finite remainder that can be safely evaluated numerically in four-dimensions.

==> anc/F30cF30.inc <==
*********
* this file contains F30ffcF30ff, F30ffcF30if1, F30ffcF30ii, F30if1cF30if1
* F30if1cF30if2, F30if1cF30ii, F30iicF30ii as given by equations (C.8)
* to (C.14) with the overall scale factors removed
*********
id F30ffcF30ff=

       + e^-4 * (
          + 9*Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          + 33*Dd([1-z1])*Dd([1-z2])
          )

       + e^-2 * (
          + 559/4*Dd([1-z1])*Dd([1-z2])
          - 21/2*Dd([1-z1])*Dd([1-z2])*Pi^2
          )

       + e^-1 * (
          + 539*Dd([1-z1])*Dd([1-z2])
          - 77/2*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 150*Dd([1-z1])*Dd([1-z2])*Zeta3
          )

       + 31625/16*Dd([1-z1])*Dd([1-z2])
          - 3913/24*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 87/40*Dd([1-z1])*Dd([1-z2])*Pi^4
          - 550*Dd([1-z1])*Dd([1-z2])*Zeta3
         ;
	

id F30ffcF30if1=

       + e^-4 * (
          + 6*Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          - 6*D0([1-z1])*Dd([1-z2])
          + 33/2*Dd([1-z1])*Dd([1-z2])
          + 12*Dd([1-z2])
          - 6*Dd([1-z2])*z1^-1
          - 6*Dd([1-z2])*z1
          + 6*Dd([1-z2])*z1^2
          )

       + e^-2 * (
          - 33/2*D0([1-z1])*Dd([1-z2])
          + 6*D1([1-z1])*Dd([1-z2])
          + 12*H(0,z1)*Dd([1-z2])
          - 6*H(0,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,z1)*Dd([1-z2])*z1
          + 6*H(0,z1)*Dd([1-z2])*z1^2
          + 12*H(1,z1)*Dd([1-z2])
          - 6*H(1,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,z1)*Dd([1-z2])*z1
          + 6*H(1,z1)*Dd([1-z2])*z1^2
          + 231/4*Dd([1-z1])*Dd([1-z2])
          - 5*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 22*Dd([1-z2])
          - 33/2*Dd([1-z2])*z1^-1
          - 11*Dd([1-z2])*z1
          + 11*Dd([1-z2])*z1^2
          )

       + e^-1 * (
          - 231/4*D0([1-z1])*Dd([1-z2])
          + 5*D0([1-z1])*Dd([1-z2])*Pi^2
          + 33/2*D1([1-z1])*Dd([1-z2])
          - 3*D2([1-z1])*Dd([1-z2])
          + 22*H(0,z1)*Dd([1-z2])
          - 33/2*H(0,z1)*Dd([1-z2])*z1^-1
          - 33/2*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          - 11*H(0,z1)*Dd([1-z2])*z1
          + 11*H(0,z1)*Dd([1-z2])*z1^2
          + 12*H(0,0,z1)*Dd([1-z2])
          - 6*H(0,0,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,0,z1)*Dd([1-z2])*z1
          + 6*H(0,0,z1)*Dd([1-z2])*z1^2
          + 12*H(0,1,z1)*Dd([1-z2])
          - 6*H(0,1,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,1,z1)*Dd([1-z2])*z1
          + 6*H(0,1,z1)*Dd([1-z2])*z1^2
          + 22*H(1,z1)*Dd([1-z2])
          - 33/2*H(1,z1)*Dd([1-z2])*z1^-1
          - 11*H(1,z1)*Dd([1-z2])*z1
          + 11*H(1,z1)*Dd([1-z2])*z1^2
          + 12*H(1,0,z1)*Dd([1-z2])
          - 6*H(1,0,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(1,0,z1)*Dd([1-z2])*z1
          + 6*H(1,0,z1)*Dd([1-z2])*z1^2
          + 12*H(1,1,z1)*Dd([1-z2])
          - 6*H(1,1,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,1,z1)*Dd([1-z2])*z1
          + 6*H(1,1,z1)*Dd([1-z2])*z1^2
          + 1513/8*Dd([1-z1])*Dd([1-z2])
          - 55/4*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 64*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 79*Dd([1-z2])
          - 231/4*Dd([1-z2])*z1^-1
          - 73/2*Dd([1-z2])*z1
          + 73/2*Dd([1-z2])*z1^2
          + 5*Dd([1-z2])*Pi^2*z1^-1
          - 10*Dd([1-z2])*Pi^2
          + 5*Dd([1-z2])*Pi^2*z1
          - 5*Dd([1-z2])*Pi^2*z1^2
          )

       - 1513/8*D0([1-z1])*Dd([1-z2])
          + 55/4*D0([1-z1])*Dd([1-z2])*Pi^2
          + 64*D0([1-z1])*Dd([1-z2])*Zeta3
          + 231/4*D1([1-z1])*Dd([1-z2])
          - 5*D1([1-z1])*Dd([1-z2])*Pi^2
          - 33/4*D2([1-z1])*Dd([1-z2])
          + D3([1-z1])*Dd([1-z2])
          + 79*H(0,z1)*Dd([1-z2])
          - 231/4*H(0,z1)*Dd([1-z2])*z1^-1
          - 231/4*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          - 73/2*H(0,z1)*Dd([1-z2])*z1
          + 73/2*H(0,z1)*Dd([1-z2])*z1^2
          + 5*H(0,z1)*Dd([1-z2])*Pi^2*z1^-1
          + 5*H(0,z1)*Dd([1-z2])*Pi^2*[1-z1]^-1
          - 10*H(0,z1)*Dd([1-z2])*Pi^2
          + 5*H(0,z1)*Dd([1-z2])*Pi^2*z1
          - 5*H(0,z1)*Dd([1-z2])*Pi^2*z1^2
          + 22*H(0,0,z1)*Dd([1-z2])
          - 33/2*H(0,0,z1)*Dd([1-z2])*z1^-1
          - 33/2*H(0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 11*H(0,0,z1)*Dd([1-z2])*z1
          + 11*H(0,0,z1)*Dd([1-z2])*z1^2
          + 12*H(0,0,0,z1)*Dd([1-z2])
          - 6*H(0,0,0,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,0,0,z1)*Dd([1-z2])*z1
          + 6*H(0,0,0,z1)*Dd([1-z2])*z1^2
          + 12*H(0,0,1,z1)*Dd([1-z2])
          - 6*H(0,0,1,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,0,1,z1)*Dd([1-z2])*z1
          + 6*H(0,0,1,z1)*Dd([1-z2])*z1^2
          + 22*H(0,1,z1)*Dd([1-z2])
          - 33/2*H(0,1,z1)*Dd([1-z2])*z1^-1
          - 33/2*H(0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 11*H(0,1,z1)*Dd([1-z2])*z1
          + 11*H(0,1,z1)*Dd([1-z2])*z1^2
          + 12*H(0,1,0,z1)*Dd([1-z2])
          - 6*H(0,1,0,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,1,0,z1)*Dd([1-z2])*z1
          + 6*H(0,1,0,z1)*Dd([1-z2])*z1^2
          + 12*H(0,1,1,z1)*Dd([1-z2])
          - 6*H(0,1,1,z1)*Dd([1-z2])*z1^-1
          - 6*H(0,1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,1,1,z1)*Dd([1-z2])*z1
          + 6*H(0,1,1,z1)*Dd([1-z2])*z1^2
          + 79*H(1,z1)*Dd([1-z2])
          - 231/4*H(1,z1)*Dd([1-z2])*z1^-1
          - 73/2*H(1,z1)*Dd([1-z2])*z1
          + 73/2*H(1,z1)*Dd([1-z2])*z1^2
          + 5*H(1,z1)*Dd([1-z2])*Pi^2*z1^-1
          - 10*H(1,z1)*Dd([1-z2])*Pi^2
          + 5*H(1,z1)*Dd([1-z2])*Pi^2*z1
          - 5*H(1,z1)*Dd([1-z2])*Pi^2*z1^2
          + 22*H(1,0,z1)*Dd([1-z2])
          - 33/2*H(1,0,z1)*Dd([1-z2])*z1^-1
          - 33/2*H(1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 11*H(1,0,z1)*Dd([1-z2])*z1
          + 11*H(1,0,z1)*Dd([1-z2])*z1^2
          + 12*H(1,0,0,z1)*Dd([1-z2])
          - 6*H(1,0,0,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(1,0,0,z1)*Dd([1-z2])*z1
          + 6*H(1,0,0,z1)*Dd([1-z2])*z1^2
          + 12*H(1,0,1,z1)*Dd([1-z2])
          - 6*H(1,0,1,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(1,0,1,z1)*Dd([1-z2])*z1
          + 6*H(1,0,1,z1)*Dd([1-z2])*z1^2
          + 22*H(1,1,z1)*Dd([1-z2])
          - 33/2*H(1,1,z1)*Dd([1-z2])*z1^-1
          - 11*H(1,1,z1)*Dd([1-z2])*z1
          + 11*H(1,1,z1)*Dd([1-z2])*z1^2
          + 12*H(1,1,0,z1)*Dd([1-z2])
          - 6*H(1,1,0,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(1,1,0,z1)*Dd([1-z2])*z1
          + 6*H(1,1,0,z1)*Dd([1-z2])*z1^2
          + 12*H(1,1,1,z1)*Dd([1-z2])
          - 6*H(1,1,1,z1)*Dd([1-z2])*z1^-1
          - 6*H(1,1,1,z1)*Dd([1-z2])*z1
          + 6*H(1,1,1,z1)*Dd([1-z2])*z1^2
          + 28729/48*Dd([1-z1])*Dd([1-z2])
          - 385/8*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 31/60*Dd([1-z1])*Dd([1-z2])*Pi^4
          - 176*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 509/2*Dd([1-z2])
          - 1513/8*Dd([1-z2])*z1^-1
          - 451/4*Dd([1-z2])*z1
          + 451/4*Dd([1-z2])*z1^2
          + 55/4*Dd([1-z2])*Pi^2*z1^-1
          - 55/3*Dd([1-z2])*Pi^2
          + 55/6*Dd([1-z2])*Pi^2*z1
          - 55/6*Dd([1-z2])*Pi^2*z1^2
          + 64*Dd([1-z2])*Zeta3*z1^-1
          - 128*Dd([1-z2])*Zeta3
          + 64*Dd([1-z2])*Zeta3*z1
          - 64*Dd([1-z2])*Zeta3*z1^2
         ;


id F30ffcF30ii=
       + e^-4 * (
          + 3*Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          + 6*Dd([1-z1])
          - 3*Dd([1-z1])*z2^-1
          - 3*Dd([1-z1])*z2
          + 3*Dd([1-z1])*z2^2
          + 11/2*Dd([1-z1])*Dd([1-z2])
          - 3*Dd([1-z1])*D0([1-z2])
          + 6*Dd([1-z2])
          - 3*Dd([1-z2])*z1^-1
          - 3*Dd([1-z2])*z1
          + 3*Dd([1-z2])*z1^2
          - 3*Dd([1-z2])*D0([1-z1])
          )

       + e^-2 * (
          + 12
          + 6*z1^-1*z2^-1
          - 3*z1^-1*[1+z2]^-1
          - 3*z2^-1*[1+z1]^-1
          + 3*[1+z1]^-1*[1+z2]^-1
          - 6*[1+z1]^-1
          - 6*[1+z2]^-1
          - 12*[z1+z2]^-2
          - 3*z2*[1+z1]^-1
          + 6*z2*[z1+z2]^-3
          + 6*z2*[z1+z2]^-1
          - 3*z2^2*[1+z1]^-1
          - 6*z2^2*[z1+z2]^-4
          + 12*z2^2*[z1+z2]^-2
          + 12*z2^2
          - 36*z2^3*[z1+z2]^-3
          + 6*z2^3*[z1+z2]^-1
          + 18*z2^4*[z1+z2]^-4
          - 48*z2^4*[z1+z2]^-2
          + 30*z2^4
          + 54*z2^5*[z1+z2]^-3
          - 60*z2^5*[z1+z2]^-1
          - 18*z2^6*[z1+z2]^-4
          + 48*z2^6*[z1+z2]^-2
          - 24*z2^7*[z1+z2]^-3
          + 6*z2^8*[z1+z2]^-4
          - 3*z1*[1+z2]^-1
          - 6*z1*z2
          - 12*z1*z2^3
          - 3*z1^2*[1+z2]^-1
          + 6*z1^2
          + 6*z1^2*z2^2
          + 11*Dd([1-z1])
          - 11/2*Dd([1-z1])*z2^-1
          + 3*Dd([1-z1])*z2^-1*Log2
          + 3*Dd([1-z1])*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*Log2
          - 11/2*Dd([1-z1])*z2
          + 3*Dd([1-z1])*z2*Log2
          + 11/2*Dd([1-z1])*z2^2
          - 3*Dd([1-z1])*z2^2*Log2
          + 73/4*Dd([1-z1])*Dd([1-z2])
          - 2*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 11/2*Dd([1-z1])*D0([1-z2])
          + 3*Dd([1-z1])*D1([1-z2])
          + 6*Dd([1-z1])*H(-1,z2)
          - 3*Dd([1-z1])*H(-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,z2)*z2
          + 3*Dd([1-z1])*H(-1,z2)*z2^2
          + 6*Dd([1-z1])*H(1,z2)
          - 3*Dd([1-z1])*H(1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,z2)*z2
          + 3*Dd([1-z1])*H(1,z2)*z2^2
          + 11*Dd([1-z2])
          - 11/2*Dd([1-z2])*z1^-1
          + 3*Dd([1-z2])*z1^-1*Log2
          + 3*Dd([1-z2])*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*Log2
          - 11/2*Dd([1-z2])*z1
          + 3*Dd([1-z2])*z1*Log2
          + 11/2*Dd([1-z2])*z1^2
          - 3*Dd([1-z2])*z1^2*Log2
          - 11/2*Dd([1-z2])*D0([1-z1])
          + 3*Dd([1-z2])*D1([1-z1])
          + 6*Dd([1-z2])*H(-1,z1)
          - 3*Dd([1-z2])*H(-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,z1)*z1
          + 3*Dd([1-z2])*H(-1,z1)*z1^2
          + 6*Dd([1-z2])*H(1,z1)
          - 3*Dd([1-z2])*H(1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,z1)*z1
          + 3*Dd([1-z2])*H(1,z1)*z1^2
          - 6*D0([1-z1])
          + 3*D0([1-z1])*z2^-1
          + 3*D0([1-z1])*z2
          - 3*D0([1-z1])*z2^2
          + 3*D0([1-z1])*D0([1-z2])
          - 6*D0([1-z2])
          + 3*D0([1-z2])*z1^-1
          + 3*D0([1-z2])*z1
          - 3*D0([1-z2])*z1^2
          )

       + e^-1 * (
          + 22
          + 11*z1^-1*z2^-1
          - 11/2*z1^-1*[1+z2]^-1
          + 3*z1^-1*[1-z2]^-1*Log2
          - 11/2*z2^-1*[1+z1]^-1
          + 3*z2^-1*[1-z1]^-1*Log2
          + 11/2*[1+z1]^-1*[1+z2]^-1
          - 11*[1+z1]^-1
          - 11*[1+z2]^-1
          - 22*[z1+z2]^-2
          + 6*[1-z1]^-1*[1-z2]^-1*Log2
          - 6*[1-z1]^-1*Log2
          - 6*[1-z2]^-1*Log2
          - 11/2*z2*[1+z1]^-1
          + 11*z2*[z1+z2]^-3
          - z2*[z1+z2]^-1
          + 3*z2*[1-z1]^-1*Log2
          - 11/2*z2^2*[1+z1]^-1
          - 11*z2^2*[z1+z2]^-4
          + 34*z2^2*[z1+z2]^-2
          - 3*z2^2*[1-z1]^-1*Log2
          + 10*z2^2
          - 66*z2^3*[z1+z2]^-3
          + 35*z2^3*[z1+z2]^-1
          + 33*z2^4*[z1+z2]^-4
          - 100*z2^4*[z1+z2]^-2
          + 55*z2^4
          + 99*z2^5*[z1+z2]^-3
          - 110*z2^5*[z1+z2]^-1
          - 33*z2^6*[z1+z2]^-4
          + 88*z2^6*[z1+z2]^-2
          - 44*z2^7*[z1+z2]^-3
          + 11*z2^8*[z1+z2]^-4
          - 11/2*z1*[1+z2]^-1
          + 3*z1*[1-z2]^-1*Log2
          - 11*z1*z2
          - 22*z1*z2^3
          - 11/2*z1^2*[1+z2]^-1
          - 3*z1^2*[1-z2]^-1*Log2
          + 11*z1^2
          + 11*z1^2*z2^2
          + 73/2*Dd([1-z1])
          - 73/4*Dd([1-z1])*z2^-1
          + 11/2*Dd([1-z1])*z2^-1*Log2
          - 3/2*Dd([1-z1])*z2^-1*Log2^2
          + 2*Dd([1-z1])*z2^-1*Pi^2
          + 11/2*Dd([1-z1])*[1-z2]^-1*Log2
          - 3/2*Dd([1-z1])*[1-z2]^-1*Log2^2
          - 11*Dd([1-z1])*Log2
          + 3*Dd([1-z1])*Log2^2
          - 4*Dd([1-z1])*Pi^2
          - 73/4*Dd([1-z1])*z2
          + 11/2*Dd([1-z1])*z2*Log2
          - 3/2*Dd([1-z1])*z2*Log2^2
          + 2*Dd([1-z1])*z2*Pi^2
          + 73/4*Dd([1-z1])*z2^2
          - 11/2*Dd([1-z1])*z2^2*Log2
          + 3/2*Dd([1-z1])*z2^2*Log2^2
          - 2*Dd([1-z1])*z2^2*Pi^2
          + 451/8*Dd([1-z1])*Dd([1-z2])
          - 26*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 11/3*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 73/4*Dd([1-z1])*D0([1-z2])
          + 2*Dd([1-z1])*D0([1-z2])*Pi^2
          + 11/2*Dd([1-z1])*D1([1-z2])
          - 3/2*Dd([1-z1])*D2([1-z2])
          + 11*Dd([1-z1])*H(-1,z2)
          - 11/2*Dd([1-z1])*H(-1,z2)*z2^-1
          + 3*Dd([1-z1])*H(-1,z2)*z2^-1*Log2
          - 11/2*Dd([1-z1])*H(-1,z2)*[1-z2]^-1
          + 3*Dd([1-z1])*H(-1,z2)*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*H(-1,z2)*Log2
          - 11/2*Dd([1-z1])*H(-1,z2)*z2
          + 3*Dd([1-z1])*H(-1,z2)*z2*Log2
          + 11/2*Dd([1-z1])*H(-1,z2)*z2^2
          - 3*Dd([1-z1])*H(-1,z2)*z2^2*Log2
          + 6*Dd([1-z1])*H(-1,-1,z2)
          - 3*Dd([1-z1])*H(-1,-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,-1,z2)*z2
          + 3*Dd([1-z1])*H(-1,-1,z2)*z2^2
          + 6*Dd([1-z1])*H(-1,1,z2)
          - 3*Dd([1-z1])*H(-1,1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,1,z2)*z2
          + 3*Dd([1-z1])*H(-1,1,z2)*z2^2
          + 11*Dd([1-z1])*H(1,z2)
          - 11/2*Dd([1-z1])*H(1,z2)*z2^-1
          + 3*Dd([1-z1])*H(1,z2)*z2^-1*Log2
          + 3*Dd([1-z1])*H(1,z2)*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*H(1,z2)*Log2
          - 11/2*Dd([1-z1])*H(1,z2)*z2
          + 3*Dd([1-z1])*H(1,z2)*z2*Log2
          + 11/2*Dd([1-z1])*H(1,z2)*z2^2
          - 3*Dd([1-z1])*H(1,z2)*z2^2*Log2
          + 6*Dd([1-z1])*H(1,-1,z2)
          - 3*Dd([1-z1])*H(1,-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(1,-1,z2)*z2
          + 3*Dd([1-z1])*H(1,-1,z2)*z2^2
          + 6*Dd([1-z1])*H(1,1,z2)
          - 3*Dd([1-z1])*H(1,1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,1,z2)*z2
          + 3*Dd([1-z1])*H(1,1,z2)*z2^2
          + 73/2*Dd([1-z2])
          - 73/4*Dd([1-z2])*z1^-1
          + 11/2*Dd([1-z2])*z1^-1*Log2
          - 3/2*Dd([1-z2])*z1^-1*Log2^2
          + 2*Dd([1-z2])*z1^-1*Pi^2
          + 11/2*Dd([1-z2])*[1-z1]^-1*Log2
          - 3/2*Dd([1-z2])*[1-z1]^-1*Log2^2
          - 11*Dd([1-z2])*Log2
          + 3*Dd([1-z2])*Log2^2
          - 4*Dd([1-z2])*Pi^2
          - 73/4*Dd([1-z2])*z1
          + 11/2*Dd([1-z2])*z1*Log2
          - 3/2*Dd([1-z2])*z1*Log2^2
          + 2*Dd([1-z2])*z1*Pi^2
          + 73/4*Dd([1-z2])*z1^2
          - 11/2*Dd([1-z2])*z1^2*Log2
          + 3/2*Dd([1-z2])*z1^2*Log2^2
          - 2*Dd([1-z2])*z1^2*Pi^2
          - 73/4*Dd([1-z2])*D0([1-z1])
          + 2*Dd([1-z2])*D0([1-z1])*Pi^2
          + 11/2*Dd([1-z2])*D1([1-z1])
          - 3/2*Dd([1-z2])*D2([1-z1])
          + 11*Dd([1-z2])*H(-1,z1)
          - 11/2*Dd([1-z2])*H(-1,z1)*z1^-1
          + 3*Dd([1-z2])*H(-1,z1)*z1^-1*Log2
          - 11/2*Dd([1-z2])*H(-1,z1)*[1-z1]^-1
          + 3*Dd([1-z2])*H(-1,z1)*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*H(-1,z1)*Log2
          - 11/2*Dd([1-z2])*H(-1,z1)*z1
          + 3*Dd([1-z2])*H(-1,z1)*z1*Log2
          + 11/2*Dd([1-z2])*H(-1,z1)*z1^2
          - 3*Dd([1-z2])*H(-1,z1)*z1^2*Log2
          + 6*Dd([1-z2])*H(-1,-1,z1)
          - 3*Dd([1-z2])*H(-1,-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,-1,z1)*z1
          + 3*Dd([1-z2])*H(-1,-1,z1)*z1^2
          + 6*Dd([1-z2])*H(-1,1,z1)
          - 3*Dd([1-z2])*H(-1,1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,1,z1)*z1
          + 3*Dd([1-z2])*H(-1,1,z1)*z1^2
          + 11*Dd([1-z2])*H(1,z1)
          - 11/2*Dd([1-z2])*H(1,z1)*z1^-1
          + 3*Dd([1-z2])*H(1,z1)*z1^-1*Log2
          + 3*Dd([1-z2])*H(1,z1)*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*H(1,z1)*Log2
          - 11/2*Dd([1-z2])*H(1,z1)*z1
          + 3*Dd([1-z2])*H(1,z1)*z1*Log2
          + 11/2*Dd([1-z2])*H(1,z1)*z1^2
          - 3*Dd([1-z2])*H(1,z1)*z1^2*Log2
          + 6*Dd([1-z2])*H(1,-1,z1)
          - 3*Dd([1-z2])*H(1,-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(1,-1,z1)*z1
          + 3*Dd([1-z2])*H(1,-1,z1)*z1^2
          + 6*Dd([1-z2])*H(1,1,z1)
          - 3*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,1,z1)*z1
          + 3*Dd([1-z2])*H(1,1,z1)*z1^2
          - 11*D0([1-z1])
          + 11/2*D0([1-z1])*z2^-1
          - 3*D0([1-z1])*z2^-1*Log2
          - 3*D0([1-z1])*[1-z2]^-1*Log2
          + 6*D0([1-z1])*Log2
          + 11/2*D0([1-z1])*z2
          - 3*D0([1-z1])*z2*Log2
          - 11/2*D0([1-z1])*z2^2
          + 3*D0([1-z1])*z2^2*Log2
          + 11/2*D0([1-z1])*D0([1-z2])
          - 3*D0([1-z1])*D1([1-z2])
          - 6*D0([1-z1])*H(-1,z2)
          + 3*D0([1-z1])*H(-1,z2)*z2^-1
          + 3*D0([1-z1])*H(-1,z2)*[1-z2]^-1
          + 3*D0([1-z1])*H(-1,z2)*z2
          - 3*D0([1-z1])*H(-1,z2)*z2^2
          - 6*D0([1-z1])*H(1,z2)
          + 3*D0([1-z1])*H(1,z2)*z2^-1
          + 3*D0([1-z1])*H(1,z2)*z2
          - 3*D0([1-z1])*H(1,z2)*z2^2
          - 11*D0([1-z2])
          + 11/2*D0([1-z2])*z1^-1
          - 3*D0([1-z2])*z1^-1*Log2
          - 3*D0([1-z2])*[1-z1]^-1*Log2
          + 6*D0([1-z2])*Log2
          + 11/2*D0([1-z2])*z1
          - 3*D0([1-z2])*z1*Log2
          - 11/2*D0([1-z2])*z1^2
          + 3*D0([1-z2])*z1^2*Log2
          - 3*D0([1-z2])*D1([1-z1])
          - 6*D0([1-z2])*H(-1,z1)
          + 3*D0([1-z2])*H(-1,z1)*z1^-1
          + 3*D0([1-z2])*H(-1,z1)*[1-z1]^-1
          + 3*D0([1-z2])*H(-1,z1)*z1
          - 3*D0([1-z2])*H(-1,z1)*z1^2
          - 6*D0([1-z2])*H(1,z1)
          + 3*D0([1-z2])*H(1,z1)*z1^-1
          + 3*D0([1-z2])*H(1,z1)*z1
          - 3*D0([1-z2])*H(1,z1)*z1^2
          + 6*D1([1-z1])
          - 3*D1([1-z1])*z2^-1
          - 3*D1([1-z1])*z2
          + 3*D1([1-z1])*z2^2
          + 6*D1([1-z2])
          - 3*D1([1-z2])*z1^-1
          - 3*D1([1-z2])*z1
          + 3*D1([1-z2])*z1^2
          - 12*H(-1,z1)
          - 6*H(-1,z1)*z1^-1*z2^-1
          + 3*H(-1,z1)*z1^-1*[1+z2]^-1
          - 6*H(-1,z1)*z1^-1*[1-z2]^-1
          + 3*H(-1,z1)*z2^-1*[1+z1]^-1
          - 3*H(-1,z1)*z2^-1*[1-z1]^-1
          - 3*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 6*H(-1,z1)*[1+z1]^-1
          + 6*H(-1,z1)*[1+z2]^-1
          + 12*H(-1,z1)*[z1+z2]^-2
          - 6*H(-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 6*H(-1,z1)*[1-z1]^-1
          + 12*H(-1,z1)*[1-z2]^-1
          + 3*H(-1,z1)*z2*[1+z1]^-1
          - 6*H(-1,z1)*z2*[z1+z2]^-3
          - 6*H(-1,z1)*z2*[z1+z2]^-1
          - 3*H(-1,z1)*z2*[1-z1]^-1
          + 3*H(-1,z1)*z2^2*[1+z1]^-1
          + 6*H(-1,z1)*z2^2*[z1+z2]^-4
          - 12*H(-1,z1)*z2^2*[z1+z2]^-2
          + 3*H(-1,z1)*z2^2*[1-z1]^-1
          - 12*H(-1,z1)*z2^2
          + 36*H(-1,z1)*z2^3*[z1+z2]^-3
          - 6*H(-1,z1)*z2^3*[z1+z2]^-1
          - 18*H(-1,z1)*z2^4*[z1+z2]^-4
          + 48*H(-1,z1)*z2^4*[z1+z2]^-2
          - 30*H(-1,z1)*z2^4
          - 54*H(-1,z1)*z2^5*[z1+z2]^-3
          + 60*H(-1,z1)*z2^5*[z1+z2]^-1
          + 18*H(-1,z1)*z2^6*[z1+z2]^-4
          - 48*H(-1,z1)*z2^6*[z1+z2]^-2
          + 24*H(-1,z1)*z2^7*[z1+z2]^-3
          - 6*H(-1,z1)*z2^8*[z1+z2]^-4
          + 3*H(-1,z1)*z1*[1+z2]^-1
          - 6*H(-1,z1)*z1*[1-z2]^-1
          + 6*H(-1,z1)*z1*z2
          + 12*H(-1,z1)*z1*z2^3
          + 3*H(-1,z1)*z1^2*[1+z2]^-1
          + 6*H(-1,z1)*z1^2*[1-z2]^-1
          - 6*H(-1,z1)*z1^2
          - 6*H(-1,z1)*z1^2*z2^2
          - 12*H(-1,z2)
          - 6*H(-1,z2)*z1^-1*z2^-1
          + 3*H(-1,z2)*z1^-1*[1+z2]^-1
          - 3*H(-1,z2)*z1^-1*[1-z2]^-1
          + 3*H(-1,z2)*z2^-1*[1+z1]^-1
          - 6*H(-1,z2)*z2^-1*[1-z1]^-1
          - 3*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          + 6*H(-1,z2)*[1+z1]^-1
          + 6*H(-1,z2)*[1+z2]^-1
          + 12*H(-1,z2)*[z1+z2]^-2
          - 6*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 12*H(-1,z2)*[1-z1]^-1
          + 6*H(-1,z2)*[1-z2]^-1
          + 3*H(-1,z2)*z2*[1+z1]^-1
          - 6*H(-1,z2)*z2*[z1+z2]^-3
          - 6*H(-1,z2)*z2*[z1+z2]^-1
          - 6*H(-1,z2)*z2*[1-z1]^-1
          + 3*H(-1,z2)*z2^2*[1+z1]^-1
          + 6*H(-1,z2)*z2^2*[z1+z2]^-4
          - 12*H(-1,z2)*z2^2*[z1+z2]^-2
          + 6*H(-1,z2)*z2^2*[1-z1]^-1
          - 12*H(-1,z2)*z2^2
          + 36*H(-1,z2)*z2^3*[z1+z2]^-3
          - 6*H(-1,z2)*z2^3*[z1+z2]^-1
          - 18*H(-1,z2)*z2^4*[z1+z2]^-4
          + 48*H(-1,z2)*z2^4*[z1+z2]^-2
          - 30*H(-1,z2)*z2^4
          - 54*H(-1,z2)*z2^5*[z1+z2]^-3
          + 60*H(-1,z2)*z2^5*[z1+z2]^-1
          + 18*H(-1,z2)*z2^6*[z1+z2]^-4
          - 48*H(-1,z2)*z2^6*[z1+z2]^-2
          + 24*H(-1,z2)*z2^7*[z1+z2]^-3
          - 6*H(-1,z2)*z2^8*[z1+z2]^-4
          + 3*H(-1,z2)*z1*[1+z2]^-1
          - 3*H(-1,z2)*z1*[1-z2]^-1
          + 6*H(-1,z2)*z1*z2
          + 12*H(-1,z2)*z1*z2^3
          + 3*H(-1,z2)*z1^2*[1+z2]^-1
          + 3*H(-1,z2)*z1^2*[1-z2]^-1
          - 6*H(-1,z2)*z1^2
          - 6*H(-1,z2)*z1^2*z2^2
          + 12*H(1,z1)
          + 6*H(1,z1)*z1^-1*z2^-1
          - 3*H(1,z1)*z1^-1*[1+z2]^-1
          - 3*H(1,z1)*z2^-1*[1+z1]^-1
          + 3*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 6*H(1,z1)*[1+z1]^-1
          - 6*H(1,z1)*[1+z2]^-1
          - 12*H(1,z1)*[z1+z2]^-2
          - 3*H(1,z1)*z2*[1+z1]^-1
          + 6*H(1,z1)*z2*[z1+z2]^-3
          + 6*H(1,z1)*z2*[z1+z2]^-1
          - 3*H(1,z1)*z2^2*[1+z1]^-1
          - 6*H(1,z1)*z2^2*[z1+z2]^-4
          + 12*H(1,z1)*z2^2*[z1+z2]^-2
          + 12*H(1,z1)*z2^2
          - 36*H(1,z1)*z2^3*[z1+z2]^-3
          + 6*H(1,z1)*z2^3*[z1+z2]^-1
          + 18*H(1,z1)*z2^4*[z1+z2]^-4
          - 48*H(1,z1)*z2^4*[z1+z2]^-2
          + 30*H(1,z1)*z2^4
          + 54*H(1,z1)*z2^5*[z1+z2]^-3
          - 60*H(1,z1)*z2^5*[z1+z2]^-1
          - 18*H(1,z1)*z2^6*[z1+z2]^-4
          + 48*H(1,z1)*z2^6*[z1+z2]^-2
          - 24*H(1,z1)*z2^7*[z1+z2]^-3
          + 6*H(1,z1)*z2^8*[z1+z2]^-4
          - 3*H(1,z1)*z1*[1+z2]^-1
          - 6*H(1,z1)*z1*z2
          - 12*H(1,z1)*z1*z2^3
          - 3*H(1,z1)*z1^2*[1+z2]^-1
          + 6*H(1,z1)*z1^2
          + 6*H(1,z1)*z1^2*z2^2
          + 12*H(1,z2)
          + 6*H(1,z2)*z1^-1*z2^-1
          - 3*H(1,z2)*z1^-1*[1+z2]^-1
          - 3*H(1,z2)*z2^-1*[1+z1]^-1
          + 3*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 6*H(1,z2)*[1+z1]^-1
          - 6*H(1,z2)*[1+z2]^-1
          - 12*H(1,z2)*[z1+z2]^-2
          - 3*H(1,z2)*z2*[1+z1]^-1
          + 6*H(1,z2)*z2*[z1+z2]^-3
          + 6*H(1,z2)*z2*[z1+z2]^-1
          - 3*H(1,z2)*z2^2*[1+z1]^-1
          - 6*H(1,z2)*z2^2*[z1+z2]^-4
          + 12*H(1,z2)*z2^2*[z1+z2]^-2
          + 12*H(1,z2)*z2^2
          - 36*H(1,z2)*z2^3*[z1+z2]^-3
          + 6*H(1,z2)*z2^3*[z1+z2]^-1
          + 18*H(1,z2)*z2^4*[z1+z2]^-4
          - 48*H(1,z2)*z2^4*[z1+z2]^-2
          + 30*H(1,z2)*z2^4
          + 54*H(1,z2)*z2^5*[z1+z2]^-3
          - 60*H(1,z2)*z2^5*[z1+z2]^-1
          - 18*H(1,z2)*z2^6*[z1+z2]^-4
          + 48*H(1,z2)*z2^6*[z1+z2]^-2
          - 24*H(1,z2)*z2^7*[z1+z2]^-3
          + 6*H(1,z2)*z2^8*[z1+z2]^-4
          - 3*H(1,z2)*z1*[1+z2]^-1
          - 6*H(1,z2)*z1*z2
          - 12*H(1,z2)*z1*z2^3
          - 3*H(1,z2)*z1^2*[1+z2]^-1
          + 6*H(1,z2)*z1^2
          + 6*H(1,z2)*z1^2*z2^2
          + 24*Log([z1+z2])
          + 12*Log([z1+z2])*z1^-1*z2^-1
          - 6*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 6*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 6*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 6*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 6*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 12*Log([z1+z2])*[1+z1]^-1
          - 12*Log([z1+z2])*[1+z2]^-1
          - 24*Log([z1+z2])*[z1+z2]^-2
          + 6*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 12*Log([z1+z2])*[1-z1]^-1
          - 12*Log([z1+z2])*[1-z2]^-1
          - 6*Log([z1+z2])*z2*[1+z1]^-1
          + 12*Log([z1+z2])*z2*[z1+z2]^-3
          + 12*Log([z1+z2])*z2*[z1+z2]^-1
          + 6*Log([z1+z2])*z2*[1-z1]^-1
          - 6*Log([z1+z2])*z2^2*[1+z1]^-1
          - 12*Log([z1+z2])*z2^2*[z1+z2]^-4
          + 24*Log([z1+z2])*z2^2*[z1+z2]^-2
          - 6*Log([z1+z2])*z2^2*[1-z1]^-1
          + 24*Log([z1+z2])*z2^2
          - 72*Log([z1+z2])*z2^3*[z1+z2]^-3
          + 12*Log([z1+z2])*z2^3*[z1+z2]^-1
          + 36*Log([z1+z2])*z2^4*[z1+z2]^-4
          - 96*Log([z1+z2])*z2^4*[z1+z2]^-2
          + 60*Log([z1+z2])*z2^4
          + 108*Log([z1+z2])*z2^5*[z1+z2]^-3
          - 120*Log([z1+z2])*z2^5*[z1+z2]^-1
          - 36*Log([z1+z2])*z2^6*[z1+z2]^-4
          + 96*Log([z1+z2])*z2^6*[z1+z2]^-2
          - 48*Log([z1+z2])*z2^7*[z1+z2]^-3
          + 12*Log([z1+z2])*z2^8*[z1+z2]^-4
          - 6*Log([z1+z2])*z1*[1+z2]^-1
          + 6*Log([z1+z2])*z1*[1-z2]^-1
          - 12*Log([z1+z2])*z1*z2
          - 24*Log([z1+z2])*z1*z2^3
          - 6*Log([z1+z2])*z1^2*[1+z2]^-1
          - 6*Log([z1+z2])*z1^2*[1-z2]^-1
          + 12*Log([z1+z2])*z1^2
          + 12*Log([z1+z2])*z1^2*z2^2
          )

       + 73
          + 73/2*z1^-1*z2^-1
          - 4*z1^-1*z2^-1*Pi^2
          - 73/4*z1^-1*[1+z2]^-1
          + 2*z1^-1*[1+z2]^-1*Pi^2
          + 11/2*z1^-1*[1-z2]^-1*Log2
          - 3/2*z1^-1*[1-z2]^-1*Log2^2
          - 73/4*z2^-1*[1+z1]^-1
          + 2*z2^-1*[1+z1]^-1*Pi^2
          + 11/2*z2^-1*[1-z1]^-1*Log2
          - 3/2*z2^-1*[1-z1]^-1*Log2^2
          + 73/4*[1+z1]^-1*[1+z2]^-1
          - 2*[1+z1]^-1*[1+z2]^-1*Pi^2
          - 73/2*[1+z1]^-1
          + 4*[1+z1]^-1*Pi^2
          - 73/2*[1+z2]^-1
          + 4*[1+z2]^-1*Pi^2
          - 73*[z1+z2]^-2
          + 8*[z1+z2]^-2*Pi^2
          + 11*[1-z1]^-1*[1-z2]^-1*Log2
          - 3*[1-z1]^-1*[1-z2]^-1*Log2^2
          - 11*[1-z1]^-1*Log2
          + 3*[1-z1]^-1*Log2^2
          - 11*[1-z2]^-1*Log2
          + 3*[1-z2]^-1*Log2^2
          - 8*Pi^2
          - 73/4*z2*[1+z1]^-1
          + 2*z2*[1+z1]^-1*Pi^2
          + 73/2*z2*[z1+z2]^-3
          - 4*z2*[z1+z2]^-3*Pi^2
          + 5/2*z2*[z1+z2]^-1
          - 4*z2*[z1+z2]^-1*Pi^2
          + 11/2*z2*[1-z1]^-1*Log2
          - 3/2*z2*[1-z1]^-1*Log2^2
          - 73/4*z2^2*[1+z1]^-1
          + 2*z2^2*[1+z1]^-1*Pi^2
          - 73/2*z2^2*[z1+z2]^-4
          + 4*z2^2*[z1+z2]^-4*Pi^2
          + 107*z2^2*[z1+z2]^-2
          - 8*z2^2*[z1+z2]^-2*Pi^2
          - 11/2*z2^2*[1-z1]^-1*Log2
          + 3/2*z2^2*[1-z1]^-1*Log2^2
          + 39*z2^2
          - 8*z2^2*Pi^2
          - 219*z2^3*[z1+z2]^-3
          + 24*z2^3*[z1+z2]^-3*Pi^2
          + 209/2*z2^3*[z1+z2]^-1
          - 4*z2^3*[z1+z2]^-1*Pi^2
          + 219/2*z2^4*[z1+z2]^-4
          - 12*z2^4*[z1+z2]^-4*Pi^2
          - 326*z2^4*[z1+z2]^-2
          + 32*z2^4*[z1+z2]^-2*Pi^2
          + 365/2*z2^4
          - 20*z2^4*Pi^2
          + 657/2*z2^5*[z1+z2]^-3
          - 36*z2^5*[z1+z2]^-3*Pi^2
          - 365*z2^5*[z1+z2]^-1
          + 40*z2^5*[z1+z2]^-1*Pi^2
          - 219/2*z2^6*[z1+z2]^-4
          + 12*z2^6*[z1+z2]^-4*Pi^2
          + 292*z2^6*[z1+z2]^-2
          - 32*z2^6*[z1+z2]^-2*Pi^2
          - 146*z2^7*[z1+z2]^-3
          + 16*z2^7*[z1+z2]^-3*Pi^2
          + 73/2*z2^8*[z1+z2]^-4
          - 4*z2^8*[z1+z2]^-4*Pi^2
          - 73/4*z1*[1+z2]^-1
          + 2*z1*[1+z2]^-1*Pi^2
          + 11/2*z1*[1-z2]^-1*Log2
          - 3/2*z1*[1-z2]^-1*Log2^2
          - 73/2*z1*z2
          + 4*z1*z2*Pi^2
          - 73*z1*z2^3
          + 8*z1*z2^3*Pi^2
          - 73/4*z1^2*[1+z2]^-1
          + 2*z1^2*[1+z2]^-1*Pi^2
          - 11/2*z1^2*[1-z2]^-1*Log2
          + 3/2*z1^2*[1-z2]^-1*Log2^2
          + 73/2*z1^2
          - 4*z1^2*Pi^2
          + 73/2*z1^2*z2^2
          - 4*z1^2*z2^2*Pi^2
          + 451/4*Dd([1-z1])
          - 451/8*Dd([1-z1])*z2^-1
          + 73/4*Dd([1-z1])*z2^-1*Log2
          - 11/4*Dd([1-z1])*z2^-1*Log2^2
          + 1/2*Dd([1-z1])*z2^-1*Log2^3
          + 26*Dd([1-z1])*z2^-1*Zeta3
          + 11/3*Dd([1-z1])*z2^-1*Pi^2
          - 2*Dd([1-z1])*z2^-1*Pi^2*Log2
          + 73/4*Dd([1-z1])*[1-z2]^-1*Log2
          - 11/4*Dd([1-z1])*[1-z2]^-1*Log2^2
          + 1/2*Dd([1-z1])*[1-z2]^-1*Log2^3
          - 2*Dd([1-z1])*[1-z2]^-1*Pi^2*Log2
          - 73/2*Dd([1-z1])*Log2
          + 11/2*Dd([1-z1])*Log2^2
          - Dd([1-z1])*Log2^3
          - 52*Dd([1-z1])*Zeta3
          - 22/3*Dd([1-z1])*Pi^2
          + 4*Dd([1-z1])*Pi^2*Log2
          - 451/8*Dd([1-z1])*z2
          + 73/4*Dd([1-z1])*z2*Log2
          - 11/4*Dd([1-z1])*z2*Log2^2
          + 1/2*Dd([1-z1])*z2*Log2^3
          + 26*Dd([1-z1])*z2*Zeta3
          + 11/3*Dd([1-z1])*z2*Pi^2
          - 2*Dd([1-z1])*z2*Pi^2*Log2
          + 451/8*Dd([1-z1])*z2^2
          - 73/4*Dd([1-z1])*z2^2*Log2
          + 11/4*Dd([1-z1])*z2^2*Log2^2
          - 1/2*Dd([1-z1])*z2^2*Log2^3
          - 26*Dd([1-z1])*z2^2*Zeta3
          - 11/3*Dd([1-z1])*z2^2*Pi^2
          + 2*Dd([1-z1])*z2^2*Pi^2*Log2
          + 2729/16*Dd([1-z1])*Dd([1-z2])
          - 143/3*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 73/6*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 451/8*Dd([1-z1])*D0([1-z2])
          + 26*Dd([1-z1])*D0([1-z2])*Zeta3
          + 11/3*Dd([1-z1])*D0([1-z2])*Pi^2
          + 73/4*Dd([1-z1])*D1([1-z2])
          - 2*Dd([1-z1])*D1([1-z2])*Pi^2
          - 11/4*Dd([1-z1])*D2([1-z2])
          + 1/2*Dd([1-z1])*D3([1-z2])
          + 73/2*Dd([1-z1])*H(-1,z2)
          - 73/4*Dd([1-z1])*H(-1,z2)*z2^-1
          + 11/2*Dd([1-z1])*H(-1,z2)*z2^-1*Log2
          - 3/2*Dd([1-z1])*H(-1,z2)*z2^-1*Log2^2
          + 2*Dd([1-z1])*H(-1,z2)*z2^-1*Pi^2
          - 73/4*Dd([1-z1])*H(-1,z2)*[1-z2]^-1
          + 11/2*Dd([1-z1])*H(-1,z2)*[1-z2]^-1*Log2
          - 3/2*Dd([1-z1])*H(-1,z2)*[1-z2]^-1*Log2^2
          + 2*Dd([1-z1])*H(-1,z2)*[1-z2]^-1*Pi^2
          - 11*Dd([1-z1])*H(-1,z2)*Log2
          + 3*Dd([1-z1])*H(-1,z2)*Log2^2
          - 4*Dd([1-z1])*H(-1,z2)*Pi^2
          - 73/4*Dd([1-z1])*H(-1,z2)*z2
          + 11/2*Dd([1-z1])*H(-1,z2)*z2*Log2
          - 3/2*Dd([1-z1])*H(-1,z2)*z2*Log2^2
          + 2*Dd([1-z1])*H(-1,z2)*z2*Pi^2
          + 73/4*Dd([1-z1])*H(-1,z2)*z2^2
          - 11/2*Dd([1-z1])*H(-1,z2)*z2^2*Log2
          + 3/2*Dd([1-z1])*H(-1,z2)*z2^2*Log2^2
          - 2*Dd([1-z1])*H(-1,z2)*z2^2*Pi^2
          + 11*Dd([1-z1])*H(-1,-1,z2)
          - 11/2*Dd([1-z1])*H(-1,-1,z2)*z2^-1
          + 3*Dd([1-z1])*H(-1,-1,z2)*z2^-1*Log2
          - 11/2*Dd([1-z1])*H(-1,-1,z2)*[1-z2]^-1
          + 3*Dd([1-z1])*H(-1,-1,z2)*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*H(-1,-1,z2)*Log2
          - 11/2*Dd([1-z1])*H(-1,-1,z2)*z2
          + 3*Dd([1-z1])*H(-1,-1,z2)*z2*Log2
          + 11/2*Dd([1-z1])*H(-1,-1,z2)*z2^2
          - 3*Dd([1-z1])*H(-1,-1,z2)*z2^2*Log2
          + 6*Dd([1-z1])*H(-1,-1,-1,z2)
          - 3*Dd([1-z1])*H(-1,-1,-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,-1,-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,-1,-1,z2)*z2
          + 3*Dd([1-z1])*H(-1,-1,-1,z2)*z2^2
          + 6*Dd([1-z1])*H(-1,-1,1,z2)
          - 3*Dd([1-z1])*H(-1,-1,1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,-1,1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,-1,1,z2)*z2
          + 3*Dd([1-z1])*H(-1,-1,1,z2)*z2^2
          + 11*Dd([1-z1])*H(-1,1,z2)
          - 11/2*Dd([1-z1])*H(-1,1,z2)*z2^-1
          + 3*Dd([1-z1])*H(-1,1,z2)*z2^-1*Log2
          - 11/2*Dd([1-z1])*H(-1,1,z2)*[1-z2]^-1
          + 3*Dd([1-z1])*H(-1,1,z2)*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*H(-1,1,z2)*Log2
          - 11/2*Dd([1-z1])*H(-1,1,z2)*z2
          + 3*Dd([1-z1])*H(-1,1,z2)*z2*Log2
          + 11/2*Dd([1-z1])*H(-1,1,z2)*z2^2
          - 3*Dd([1-z1])*H(-1,1,z2)*z2^2*Log2
          + 6*Dd([1-z1])*H(-1,1,-1,z2)
          - 3*Dd([1-z1])*H(-1,1,-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,1,-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,1,-1,z2)*z2
          + 3*Dd([1-z1])*H(-1,1,-1,z2)*z2^2
          + 6*Dd([1-z1])*H(-1,1,1,z2)
          - 3*Dd([1-z1])*H(-1,1,1,z2)*z2^-1
          - 3*Dd([1-z1])*H(-1,1,1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(-1,1,1,z2)*z2
          + 3*Dd([1-z1])*H(-1,1,1,z2)*z2^2
          + 73/2*Dd([1-z1])*H(1,z2)
          - 73/4*Dd([1-z1])*H(1,z2)*z2^-1
          + 11/2*Dd([1-z1])*H(1,z2)*z2^-1*Log2
          - 3/2*Dd([1-z1])*H(1,z2)*z2^-1*Log2^2
          + 2*Dd([1-z1])*H(1,z2)*z2^-1*Pi^2
          + 11/2*Dd([1-z1])*H(1,z2)*[1-z2]^-1*Log2
          - 3/2*Dd([1-z1])*H(1,z2)*[1-z2]^-1*Log2^2
          - 11*Dd([1-z1])*H(1,z2)*Log2
          + 3*Dd([1-z1])*H(1,z2)*Log2^2
          - 4*Dd([1-z1])*H(1,z2)*Pi^2
          - 73/4*Dd([1-z1])*H(1,z2)*z2
          + 11/2*Dd([1-z1])*H(1,z2)*z2*Log2
          - 3/2*Dd([1-z1])*H(1,z2)*z2*Log2^2
          + 2*Dd([1-z1])*H(1,z2)*z2*Pi^2
          + 73/4*Dd([1-z1])*H(1,z2)*z2^2
          - 11/2*Dd([1-z1])*H(1,z2)*z2^2*Log2
          + 3/2*Dd([1-z1])*H(1,z2)*z2^2*Log2^2
          - 2*Dd([1-z1])*H(1,z2)*z2^2*Pi^2
          + 11*Dd([1-z1])*H(1,-1,z2)
          - 11/2*Dd([1-z1])*H(1,-1,z2)*z2^-1
          + 3*Dd([1-z1])*H(1,-1,z2)*z2^-1*Log2
          - 11/2*Dd([1-z1])*H(1,-1,z2)*[1-z2]^-1
          + 3*Dd([1-z1])*H(1,-1,z2)*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*H(1,-1,z2)*Log2
          - 11/2*Dd([1-z1])*H(1,-1,z2)*z2
          + 3*Dd([1-z1])*H(1,-1,z2)*z2*Log2
          + 11/2*Dd([1-z1])*H(1,-1,z2)*z2^2
          - 3*Dd([1-z1])*H(1,-1,z2)*z2^2*Log2
          + 6*Dd([1-z1])*H(1,-1,-1,z2)
          - 3*Dd([1-z1])*H(1,-1,-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,-1,-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(1,-1,-1,z2)*z2
          + 3*Dd([1-z1])*H(1,-1,-1,z2)*z2^2
          + 6*Dd([1-z1])*H(1,-1,1,z2)
          - 3*Dd([1-z1])*H(1,-1,1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,-1,1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(1,-1,1,z2)*z2
          + 3*Dd([1-z1])*H(1,-1,1,z2)*z2^2
          + 11*Dd([1-z1])*H(1,1,z2)
          - 11/2*Dd([1-z1])*H(1,1,z2)*z2^-1
          + 3*Dd([1-z1])*H(1,1,z2)*z2^-1*Log2
          + 3*Dd([1-z1])*H(1,1,z2)*[1-z2]^-1*Log2
          - 6*Dd([1-z1])*H(1,1,z2)*Log2
          - 11/2*Dd([1-z1])*H(1,1,z2)*z2
          + 3*Dd([1-z1])*H(1,1,z2)*z2*Log2
          + 11/2*Dd([1-z1])*H(1,1,z2)*z2^2
          - 3*Dd([1-z1])*H(1,1,z2)*z2^2*Log2
          + 6*Dd([1-z1])*H(1,1,-1,z2)
          - 3*Dd([1-z1])*H(1,1,-1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,1,-1,z2)*[1-z2]^-1
          - 3*Dd([1-z1])*H(1,1,-1,z2)*z2
          + 3*Dd([1-z1])*H(1,1,-1,z2)*z2^2
          + 6*Dd([1-z1])*H(1,1,1,z2)
          - 3*Dd([1-z1])*H(1,1,1,z2)*z2^-1
          - 3*Dd([1-z1])*H(1,1,1,z2)*z2
          + 3*Dd([1-z1])*H(1,1,1,z2)*z2^2
          + 451/4*Dd([1-z2])
          - 451/8*Dd([1-z2])*z1^-1
          + 73/4*Dd([1-z2])*z1^-1*Log2
          - 11/4*Dd([1-z2])*z1^-1*Log2^2
          + 1/2*Dd([1-z2])*z1^-1*Log2^3
          + 26*Dd([1-z2])*z1^-1*Zeta3
          + 11/3*Dd([1-z2])*z1^-1*Pi^2
          - 2*Dd([1-z2])*z1^-1*Pi^2*Log2
          + 73/4*Dd([1-z2])*[1-z1]^-1*Log2
          - 11/4*Dd([1-z2])*[1-z1]^-1*Log2^2
          + 1/2*Dd([1-z2])*[1-z1]^-1*Log2^3
          - 2*Dd([1-z2])*[1-z1]^-1*Pi^2*Log2
          - 73/2*Dd([1-z2])*Log2
          + 11/2*Dd([1-z2])*Log2^2
          - Dd([1-z2])*Log2^3
          - 52*Dd([1-z2])*Zeta3
          - 22/3*Dd([1-z2])*Pi^2
          + 4*Dd([1-z2])*Pi^2*Log2
          - 451/8*Dd([1-z2])*z1
          + 73/4*Dd([1-z2])*z1*Log2
          - 11/4*Dd([1-z2])*z1*Log2^2
          + 1/2*Dd([1-z2])*z1*Log2^3
          + 26*Dd([1-z2])*z1*Zeta3
          + 11/3*Dd([1-z2])*z1*Pi^2
          - 2*Dd([1-z2])*z1*Pi^2*Log2
          + 451/8*Dd([1-z2])*z1^2
          - 73/4*Dd([1-z2])*z1^2*Log2
          + 11/4*Dd([1-z2])*z1^2*Log2^2
          - 1/2*Dd([1-z2])*z1^2*Log2^3
          - 26*Dd([1-z2])*z1^2*Zeta3
          - 11/3*Dd([1-z2])*z1^2*Pi^2
          + 2*Dd([1-z2])*z1^2*Pi^2*Log2
          - 451/8*Dd([1-z2])*D0([1-z1])
          + 26*Dd([1-z2])*D0([1-z1])*Zeta3
          + 11/3*Dd([1-z2])*D0([1-z1])*Pi^2
          + 73/4*Dd([1-z2])*D1([1-z1])
          - 2*Dd([1-z2])*D1([1-z1])*Pi^2
          - 11/4*Dd([1-z2])*D2([1-z1])
          + 1/2*Dd([1-z2])*D3([1-z1])
          + 73/2*Dd([1-z2])*H(-1,z1)
          - 73/4*Dd([1-z2])*H(-1,z1)*z1^-1
          + 11/2*Dd([1-z2])*H(-1,z1)*z1^-1*Log2
          - 3/2*Dd([1-z2])*H(-1,z1)*z1^-1*Log2^2
          + 2*Dd([1-z2])*H(-1,z1)*z1^-1*Pi^2
          - 73/4*Dd([1-z2])*H(-1,z1)*[1-z1]^-1
          + 11/2*Dd([1-z2])*H(-1,z1)*[1-z1]^-1*Log2
          - 3/2*Dd([1-z2])*H(-1,z1)*[1-z1]^-1*Log2^2
          + 2*Dd([1-z2])*H(-1,z1)*[1-z1]^-1*Pi^2
          - 11*Dd([1-z2])*H(-1,z1)*Log2
          + 3*Dd([1-z2])*H(-1,z1)*Log2^2
          - 4*Dd([1-z2])*H(-1,z1)*Pi^2
          - 73/4*Dd([1-z2])*H(-1,z1)*z1
          + 11/2*Dd([1-z2])*H(-1,z1)*z1*Log2
          - 3/2*Dd([1-z2])*H(-1,z1)*z1*Log2^2
          + 2*Dd([1-z2])*H(-1,z1)*z1*Pi^2
          + 73/4*Dd([1-z2])*H(-1,z1)*z1^2
          - 11/2*Dd([1-z2])*H(-1,z1)*z1^2*Log2
          + 3/2*Dd([1-z2])*H(-1,z1)*z1^2*Log2^2
          - 2*Dd([1-z2])*H(-1,z1)*z1^2*Pi^2
          + 11*Dd([1-z2])*H(-1,-1,z1)
          - 11/2*Dd([1-z2])*H(-1,-1,z1)*z1^-1
          + 3*Dd([1-z2])*H(-1,-1,z1)*z1^-1*Log2
          - 11/2*Dd([1-z2])*H(-1,-1,z1)*[1-z1]^-1
          + 3*Dd([1-z2])*H(-1,-1,z1)*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*H(-1,-1,z1)*Log2
          - 11/2*Dd([1-z2])*H(-1,-1,z1)*z1
          + 3*Dd([1-z2])*H(-1,-1,z1)*z1*Log2
          + 11/2*Dd([1-z2])*H(-1,-1,z1)*z1^2
          - 3*Dd([1-z2])*H(-1,-1,z1)*z1^2*Log2
          + 6*Dd([1-z2])*H(-1,-1,-1,z1)
          - 3*Dd([1-z2])*H(-1,-1,-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,-1,-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,-1,-1,z1)*z1
          + 3*Dd([1-z2])*H(-1,-1,-1,z1)*z1^2
          + 6*Dd([1-z2])*H(-1,-1,1,z1)
          - 3*Dd([1-z2])*H(-1,-1,1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,-1,1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,-1,1,z1)*z1
          + 3*Dd([1-z2])*H(-1,-1,1,z1)*z1^2
          + 11*Dd([1-z2])*H(-1,1,z1)
          - 11/2*Dd([1-z2])*H(-1,1,z1)*z1^-1
          + 3*Dd([1-z2])*H(-1,1,z1)*z1^-1*Log2
          - 11/2*Dd([1-z2])*H(-1,1,z1)*[1-z1]^-1
          + 3*Dd([1-z2])*H(-1,1,z1)*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*H(-1,1,z1)*Log2
          - 11/2*Dd([1-z2])*H(-1,1,z1)*z1
          + 3*Dd([1-z2])*H(-1,1,z1)*z1*Log2
          + 11/2*Dd([1-z2])*H(-1,1,z1)*z1^2
          - 3*Dd([1-z2])*H(-1,1,z1)*z1^2*Log2
          + 6*Dd([1-z2])*H(-1,1,-1,z1)
          - 3*Dd([1-z2])*H(-1,1,-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,1,-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,1,-1,z1)*z1
          + 3*Dd([1-z2])*H(-1,1,-1,z1)*z1^2
          + 6*Dd([1-z2])*H(-1,1,1,z1)
          - 3*Dd([1-z2])*H(-1,1,1,z1)*z1^-1
          - 3*Dd([1-z2])*H(-1,1,1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(-1,1,1,z1)*z1
          + 3*Dd([1-z2])*H(-1,1,1,z1)*z1^2
          + 73/2*Dd([1-z2])*H(1,z1)
          - 73/4*Dd([1-z2])*H(1,z1)*z1^-1
          + 11/2*Dd([1-z2])*H(1,z1)*z1^-1*Log2
          - 3/2*Dd([1-z2])*H(1,z1)*z1^-1*Log2^2
          + 2*Dd([1-z2])*H(1,z1)*z1^-1*Pi^2
          + 11/2*Dd([1-z2])*H(1,z1)*[1-z1]^-1*Log2
          - 3/2*Dd([1-z2])*H(1,z1)*[1-z1]^-1*Log2^2
          - 11*Dd([1-z2])*H(1,z1)*Log2
          + 3*Dd([1-z2])*H(1,z1)*Log2^2
          - 4*Dd([1-z2])*H(1,z1)*Pi^2
          - 73/4*Dd([1-z2])*H(1,z1)*z1
          + 11/2*Dd([1-z2])*H(1,z1)*z1*Log2
          - 3/2*Dd([1-z2])*H(1,z1)*z1*Log2^2
          + 2*Dd([1-z2])*H(1,z1)*z1*Pi^2
          + 73/4*Dd([1-z2])*H(1,z1)*z1^2
          - 11/2*Dd([1-z2])*H(1,z1)*z1^2*Log2
          + 3/2*Dd([1-z2])*H(1,z1)*z1^2*Log2^2
          - 2*Dd([1-z2])*H(1,z1)*z1^2*Pi^2
          + 11*Dd([1-z2])*H(1,-1,z1)
          - 11/2*Dd([1-z2])*H(1,-1,z1)*z1^-1
          + 3*Dd([1-z2])*H(1,-1,z1)*z1^-1*Log2
          - 11/2*Dd([1-z2])*H(1,-1,z1)*[1-z1]^-1
          + 3*Dd([1-z2])*H(1,-1,z1)*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*H(1,-1,z1)*Log2
          - 11/2*Dd([1-z2])*H(1,-1,z1)*z1
          + 3*Dd([1-z2])*H(1,-1,z1)*z1*Log2
          + 11/2*Dd([1-z2])*H(1,-1,z1)*z1^2
          - 3*Dd([1-z2])*H(1,-1,z1)*z1^2*Log2
          + 6*Dd([1-z2])*H(1,-1,-1,z1)
          - 3*Dd([1-z2])*H(1,-1,-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,-1,-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(1,-1,-1,z1)*z1
          + 3*Dd([1-z2])*H(1,-1,-1,z1)*z1^2
          + 6*Dd([1-z2])*H(1,-1,1,z1)
          - 3*Dd([1-z2])*H(1,-1,1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,-1,1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(1,-1,1,z1)*z1
          + 3*Dd([1-z2])*H(1,-1,1,z1)*z1^2
          + 11*Dd([1-z2])*H(1,1,z1)
          - 11/2*Dd([1-z2])*H(1,1,z1)*z1^-1
          + 3*Dd([1-z2])*H(1,1,z1)*z1^-1*Log2
          + 3*Dd([1-z2])*H(1,1,z1)*[1-z1]^-1*Log2
          - 6*Dd([1-z2])*H(1,1,z1)*Log2
          - 11/2*Dd([1-z2])*H(1,1,z1)*z1
          + 3*Dd([1-z2])*H(1,1,z1)*z1*Log2
          + 11/2*Dd([1-z2])*H(1,1,z1)*z1^2
          - 3*Dd([1-z2])*H(1,1,z1)*z1^2*Log2
          + 6*Dd([1-z2])*H(1,1,-1,z1)
          - 3*Dd([1-z2])*H(1,1,-1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,1,-1,z1)*[1-z1]^-1
          - 3*Dd([1-z2])*H(1,1,-1,z1)*z1
          + 3*Dd([1-z2])*H(1,1,-1,z1)*z1^2
          + 6*Dd([1-z2])*H(1,1,1,z1)
          - 3*Dd([1-z2])*H(1,1,1,z1)*z1^-1
          - 3*Dd([1-z2])*H(1,1,1,z1)*z1
          + 3*Dd([1-z2])*H(1,1,1,z1)*z1^2
          - 73/2*D0([1-z1])
          + 73/4*D0([1-z1])*z2^-1
          - 11/2*D0([1-z1])*z2^-1*Log2
          + 3/2*D0([1-z1])*z2^-1*Log2^2
          - 2*D0([1-z1])*z2^-1*Pi^2
          - 11/2*D0([1-z1])*[1-z2]^-1*Log2
          + 3/2*D0([1-z1])*[1-z2]^-1*Log2^2
          + 11*D0([1-z1])*Log2
          - 3*D0([1-z1])*Log2^2
          + 4*D0([1-z1])*Pi^2
          + 73/4*D0([1-z1])*z2
          - 11/2*D0([1-z1])*z2*Log2
          + 3/2*D0([1-z1])*z2*Log2^2
          - 2*D0([1-z1])*z2*Pi^2
          - 73/4*D0([1-z1])*z2^2
          + 11/2*D0([1-z1])*z2^2*Log2
          - 3/2*D0([1-z1])*z2^2*Log2^2
          + 2*D0([1-z1])*z2^2*Pi^2
          + 73/4*D0([1-z1])*D0([1-z2])
          - 2*D0([1-z1])*D0([1-z2])*Pi^2
          - 11/2*D0([1-z1])*D1([1-z2])
          + 3/2*D0([1-z1])*D2([1-z2])
          - 11*D0([1-z1])*H(-1,z2)
          + 11/2*D0([1-z1])*H(-1,z2)*z2^-1
          - 3*D0([1-z1])*H(-1,z2)*z2^-1*Log2
          + 11/2*D0([1-z1])*H(-1,z2)*[1-z2]^-1
          - 3*D0([1-z1])*H(-1,z2)*[1-z2]^-1*Log2
          + 6*D0([1-z1])*H(-1,z2)*Log2
          + 11/2*D0([1-z1])*H(-1,z2)*z2
          - 3*D0([1-z1])*H(-1,z2)*z2*Log2
          - 11/2*D0([1-z1])*H(-1,z2)*z2^2
          + 3*D0([1-z1])*H(-1,z2)*z2^2*Log2
          - 6*D0([1-z1])*H(-1,-1,z2)
          + 3*D0([1-z1])*H(-1,-1,z2)*z2^-1
          + 3*D0([1-z1])*H(-1,-1,z2)*[1-z2]^-1
          + 3*D0([1-z1])*H(-1,-1,z2)*z2
          - 3*D0([1-z1])*H(-1,-1,z2)*z2^2
          - 6*D0([1-z1])*H(-1,1,z2)
          + 3*D0([1-z1])*H(-1,1,z2)*z2^-1
          + 3*D0([1-z1])*H(-1,1,z2)*[1-z2]^-1
          + 3*D0([1-z1])*H(-1,1,z2)*z2
          - 3*D0([1-z1])*H(-1,1,z2)*z2^2
          - 11*D0([1-z1])*H(1,z2)
          + 11/2*D0([1-z1])*H(1,z2)*z2^-1
          - 3*D0([1-z1])*H(1,z2)*z2^-1*Log2
          - 3*D0([1-z1])*H(1,z2)*[1-z2]^-1*Log2
          + 6*D0([1-z1])*H(1,z2)*Log2
          + 11/2*D0([1-z1])*H(1,z2)*z2
          - 3*D0([1-z1])*H(1,z2)*z2*Log2
          - 11/2*D0([1-z1])*H(1,z2)*z2^2
          + 3*D0([1-z1])*H(1,z2)*z2^2*Log2
          - 6*D0([1-z1])*H(1,-1,z2)
          + 3*D0([1-z1])*H(1,-1,z2)*z2^-1
          + 3*D0([1-z1])*H(1,-1,z2)*[1-z2]^-1
          + 3*D0([1-z1])*H(1,-1,z2)*z2
          - 3*D0([1-z1])*H(1,-1,z2)*z2^2
          - 6*D0([1-z1])*H(1,1,z2)
          + 3*D0([1-z1])*H(1,1,z2)*z2^-1
          + 3*D0([1-z1])*H(1,1,z2)*z2
          - 3*D0([1-z1])*H(1,1,z2)*z2^2
          - 73/2*D0([1-z2])
          + 73/4*D0([1-z2])*z1^-1
          - 11/2*D0([1-z2])*z1^-1*Log2
          + 3/2*D0([1-z2])*z1^-1*Log2^2
          - 2*D0([1-z2])*z1^-1*Pi^2
          - 11/2*D0([1-z2])*[1-z1]^-1*Log2
          + 3/2*D0([1-z2])*[1-z1]^-1*Log2^2
          + 11*D0([1-z2])*Log2
          - 3*D0([1-z2])*Log2^2
          + 4*D0([1-z2])*Pi^2
          + 73/4*D0([1-z2])*z1
          - 11/2*D0([1-z2])*z1*Log2
          + 3/2*D0([1-z2])*z1*Log2^2
          - 2*D0([1-z2])*z1*Pi^2
          - 73/4*D0([1-z2])*z1^2
          + 11/2*D0([1-z2])*z1^2*Log2
          - 3/2*D0([1-z2])*z1^2*Log2^2
          + 2*D0([1-z2])*z1^2*Pi^2
          - 11/2*D0([1-z2])*D1([1-z1])
          + 3/2*D0([1-z2])*D2([1-z1])
          - 11*D0([1-z2])*H(-1,z1)
          + 11/2*D0([1-z2])*H(-1,z1)*z1^-1
          - 3*D0([1-z2])*H(-1,z1)*z1^-1*Log2
          + 11/2*D0([1-z2])*H(-1,z1)*[1-z1]^-1
          - 3*D0([1-z2])*H(-1,z1)*[1-z1]^-1*Log2
          + 6*D0([1-z2])*H(-1,z1)*Log2
          + 11/2*D0([1-z2])*H(-1,z1)*z1
          - 3*D0([1-z2])*H(-1,z1)*z1*Log2
          - 11/2*D0([1-z2])*H(-1,z1)*z1^2
          + 3*D0([1-z2])*H(-1,z1)*z1^2*Log2
          - 6*D0([1-z2])*H(-1,-1,z1)
          + 3*D0([1-z2])*H(-1,-1,z1)*z1^-1
          + 3*D0([1-z2])*H(-1,-1,z1)*[1-z1]^-1
          + 3*D0([1-z2])*H(-1,-1,z1)*z1
          - 3*D0([1-z2])*H(-1,-1,z1)*z1^2
          - 6*D0([1-z2])*H(-1,1,z1)
          + 3*D0([1-z2])*H(-1,1,z1)*z1^-1
          + 3*D0([1-z2])*H(-1,1,z1)*[1-z1]^-1
          + 3*D0([1-z2])*H(-1,1,z1)*z1
          - 3*D0([1-z2])*H(-1,1,z1)*z1^2
          - 11*D0([1-z2])*H(1,z1)
          + 11/2*D0([1-z2])*H(1,z1)*z1^-1
          - 3*D0([1-z2])*H(1,z1)*z1^-1*Log2
          - 3*D0([1-z2])*H(1,z1)*[1-z1]^-1*Log2
          + 6*D0([1-z2])*H(1,z1)*Log2
          + 11/2*D0([1-z2])*H(1,z1)*z1
          - 3*D0([1-z2])*H(1,z1)*z1*Log2
          - 11/2*D0([1-z2])*H(1,z1)*z1^2
          + 3*D0([1-z2])*H(1,z1)*z1^2*Log2
          - 6*D0([1-z2])*H(1,-1,z1)
          + 3*D0([1-z2])*H(1,-1,z1)*z1^-1
          + 3*D0([1-z2])*H(1,-1,z1)*[1-z1]^-1
          + 3*D0([1-z2])*H(1,-1,z1)*z1
          - 3*D0([1-z2])*H(1,-1,z1)*z1^2
          - 6*D0([1-z2])*H(1,1,z1)
          + 3*D0([1-z2])*H(1,1,z1)*z1^-1
          + 3*D0([1-z2])*H(1,1,z1)*z1
          - 3*D0([1-z2])*H(1,1,z1)*z1^2
          + 11*D1([1-z1])
          - 11/2*D1([1-z1])*z2^-1
          + 3*D1([1-z1])*z2^-1*Log2
          + 3*D1([1-z1])*[1-z2]^-1*Log2
          - 6*D1([1-z1])*Log2
          - 11/2*D1([1-z1])*z2
          + 3*D1([1-z1])*z2*Log2
          + 11/2*D1([1-z1])*z2^2
          - 3*D1([1-z1])*z2^2*Log2
          + 3*D1([1-z1])*D1([1-z2])
          + 6*D1([1-z1])*H(-1,z2)
          - 3*D1([1-z1])*H(-1,z2)*z2^-1
          - 3*D1([1-z1])*H(-1,z2)*[1-z2]^-1
          - 3*D1([1-z1])*H(-1,z2)*z2
          + 3*D1([1-z1])*H(-1,z2)*z2^2
          + 6*D1([1-z1])*H(1,z2)
          - 3*D1([1-z1])*H(1,z2)*z2^-1
          - 3*D1([1-z1])*H(1,z2)*z2
          + 3*D1([1-z1])*H(1,z2)*z2^2
          + 11*D1([1-z2])
          - 11/2*D1([1-z2])*z1^-1
          + 3*D1([1-z2])*z1^-1*Log2
          + 3*D1([1-z2])*[1-z1]^-1*Log2
          - 6*D1([1-z2])*Log2
          - 11/2*D1([1-z2])*z1
          + 3*D1([1-z2])*z1*Log2
          + 11/2*D1([1-z2])*z1^2
          - 3*D1([1-z2])*z1^2*Log2
          + 6*D1([1-z2])*H(-1,z1)
          - 3*D1([1-z2])*H(-1,z1)*z1^-1
          - 3*D1([1-z2])*H(-1,z1)*[1-z1]^-1
          - 3*D1([1-z2])*H(-1,z1)*z1
          + 3*D1([1-z2])*H(-1,z1)*z1^2
          + 6*D1([1-z2])*H(1,z1)
          - 3*D1([1-z2])*H(1,z1)*z1^-1
          - 3*D1([1-z2])*H(1,z1)*z1
          + 3*D1([1-z2])*H(1,z1)*z1^2
          - 3*D2([1-z1])
          + 3/2*D2([1-z1])*z2^-1
          + 3/2*D2([1-z1])*z2
          - 3/2*D2([1-z1])*z2^2
          - 3*D2([1-z2])
          + 3/2*D2([1-z2])*z1^-1
          + 3/2*D2([1-z2])*z1
          - 3/2*D2([1-z2])*z1^2
          - 22*H(-1,z1)
          - 11*H(-1,z1)*z1^-1*z2^-1
          + 11/2*H(-1,z1)*z1^-1*[1+z2]^-1
          - 11*H(-1,z1)*z1^-1*[1-z2]^-1
          + 3*H(-1,z1)*z1^-1*[1-z2]^-1*Log2
          + 11/2*H(-1,z1)*z2^-1*[1+z1]^-1
          - 11/2*H(-1,z1)*z2^-1*[1-z1]^-1
          - 11/2*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 11*H(-1,z1)*[1+z1]^-1
          + 11*H(-1,z1)*[1+z2]^-1
          + 22*H(-1,z1)*[z1+z2]^-2
          - 11*H(-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 3*H(-1,z1)*[1-z1]^-1*[1-z2]^-1*Log2
          + 11*H(-1,z1)*[1-z1]^-1
          + 22*H(-1,z1)*[1-z2]^-1
          - 6*H(-1,z1)*[1-z2]^-1*Log2
          + 11/2*H(-1,z1)*z2*[1+z1]^-1
          - 11*H(-1,z1)*z2*[z1+z2]^-3
          + H(-1,z1)*z2*[z1+z2]^-1
          - 11/2*H(-1,z1)*z2*[1-z1]^-1
          + 11/2*H(-1,z1)*z2^2*[1+z1]^-1
          + 11*H(-1,z1)*z2^2*[z1+z2]^-4
          - 34*H(-1,z1)*z2^2*[z1+z2]^-2
          + 11/2*H(-1,z1)*z2^2*[1-z1]^-1
          - 10*H(-1,z1)*z2^2
          + 66*H(-1,z1)*z2^3*[z1+z2]^-3
          - 35*H(-1,z1)*z2^3*[z1+z2]^-1
          - 33*H(-1,z1)*z2^4*[z1+z2]^-4
          + 100*H(-1,z1)*z2^4*[z1+z2]^-2
          - 55*H(-1,z1)*z2^4
          - 99*H(-1,z1)*z2^5*[z1+z2]^-3
          + 110*H(-1,z1)*z2^5*[z1+z2]^-1
          + 33*H(-1,z1)*z2^6*[z1+z2]^-4
          - 88*H(-1,z1)*z2^6*[z1+z2]^-2
          + 44*H(-1,z1)*z2^7*[z1+z2]^-3
          - 11*H(-1,z1)*z2^8*[z1+z2]^-4
          + 11/2*H(-1,z1)*z1*[1+z2]^-1
          - 11*H(-1,z1)*z1*[1-z2]^-1
          + 3*H(-1,z1)*z1*[1-z2]^-1*Log2
          + 11*H(-1,z1)*z1*z2
          + 22*H(-1,z1)*z1*z2^3
          + 11/2*H(-1,z1)*z1^2*[1+z2]^-1
          + 11*H(-1,z1)*z1^2*[1-z2]^-1
          - 3*H(-1,z1)*z1^2*[1-z2]^-1*Log2
          - 11*H(-1,z1)*z1^2
          - 11*H(-1,z1)*z1^2*z2^2
          + 12*H(-1,z1)*H(-1,z2)
          + 6*H(-1,z1)*H(-1,z2)*z1^-1*z2^-1
          - 3*H(-1,z1)*H(-1,z2)*z1^-1*[1+z2]^-1
          + 3*H(-1,z1)*H(-1,z2)*z1^-1*[1-z2]^-1
          - 3*H(-1,z1)*H(-1,z2)*z2^-1*[1+z1]^-1
          + 3*H(-1,z1)*H(-1,z2)*z2^-1*[1-z1]^-1
          + 3*H(-1,z1)*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 6*H(-1,z1)*H(-1,z2)*[1+z1]^-1
          - 6*H(-1,z1)*H(-1,z2)*[1+z2]^-1
          - 12*H(-1,z1)*H(-1,z2)*[z1+z2]^-2
          + 3*H(-1,z1)*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          - 6*H(-1,z1)*H(-1,z2)*[1-z1]^-1
          - 6*H(-1,z1)*H(-1,z2)*[1-z2]^-1
          - 3*H(-1,z1)*H(-1,z2)*z2*[1+z1]^-1
          + 6*H(-1,z1)*H(-1,z2)*z2*[z1+z2]^-3
          + 6*H(-1,z1)*H(-1,z2)*z2*[z1+z2]^-1
          + 3*H(-1,z1)*H(-1,z2)*z2*[1-z1]^-1
          - 3*H(-1,z1)*H(-1,z2)*z2^2*[1+z1]^-1
          - 6*H(-1,z1)*H(-1,z2)*z2^2*[z1+z2]^-4
          + 12*H(-1,z1)*H(-1,z2)*z2^2*[z1+z2]^-2
          - 3*H(-1,z1)*H(-1,z2)*z2^2*[1-z1]^-1
          + 12*H(-1,z1)*H(-1,z2)*z2^2
          - 36*H(-1,z1)*H(-1,z2)*z2^3*[z1+z2]^-3
          + 6*H(-1,z1)*H(-1,z2)*z2^3*[z1+z2]^-1
          + 18*H(-1,z1)*H(-1,z2)*z2^4*[z1+z2]^-4
          - 48*H(-1,z1)*H(-1,z2)*z2^4*[z1+z2]^-2
          + 30*H(-1,z1)*H(-1,z2)*z2^4
          + 54*H(-1,z1)*H(-1,z2)*z2^5*[z1+z2]^-3
          - 60*H(-1,z1)*H(-1,z2)*z2^5*[z1+z2]^-1
          - 18*H(-1,z1)*H(-1,z2)*z2^6*[z1+z2]^-4
          + 48*H(-1,z1)*H(-1,z2)*z2^6*[z1+z2]^-2
          - 24*H(-1,z1)*H(-1,z2)*z2^7*[z1+z2]^-3
          + 6*H(-1,z1)*H(-1,z2)*z2^8*[z1+z2]^-4
          - 3*H(-1,z1)*H(-1,z2)*z1*[1+z2]^-1
          + 3*H(-1,z1)*H(-1,z2)*z1*[1-z2]^-1
          - 6*H(-1,z1)*H(-1,z2)*z1*z2
          - 12*H(-1,z1)*H(-1,z2)*z1*z2^3
          - 3*H(-1,z1)*H(-1,z2)*z1^2*[1+z2]^-1
          - 3*H(-1,z1)*H(-1,z2)*z1^2*[1-z2]^-1
          + 6*H(-1,z1)*H(-1,z2)*z1^2
          + 6*H(-1,z1)*H(-1,z2)*z1^2*z2^2
          - 12*H(-1,z1)*H(1,z2)
          - 6*H(-1,z1)*H(1,z2)*z1^-1*z2^-1
          + 3*H(-1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 6*H(-1,z1)*H(1,z2)*z1^-1*[1-z2]^-1
          + 3*H(-1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 3*H(-1,z1)*H(1,z2)*z2^-1*[1-z1]^-1
          - 3*H(-1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          + 6*H(-1,z1)*H(1,z2)*[1+z1]^-1
          + 6*H(-1,z1)*H(1,z2)*[1+z2]^-1
          + 12*H(-1,z1)*H(1,z2)*[z1+z2]^-2
          - 6*H(-1,z1)*H(1,z2)*[1-z1]^-1*[1-z2]^-1
          + 6*H(-1,z1)*H(1,z2)*[1-z1]^-1
          + 12*H(-1,z1)*H(1,z2)*[1-z2]^-1
          + 3*H(-1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 6*H(-1,z1)*H(1,z2)*z2*[z1+z2]^-3
          - 6*H(-1,z1)*H(1,z2)*z2*[z1+z2]^-1
          - 3*H(-1,z1)*H(1,z2)*z2*[1-z1]^-1
          + 3*H(-1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 6*H(-1,z1)*H(1,z2)*z2^2*[z1+z2]^-4
          - 12*H(-1,z1)*H(1,z2)*z2^2*[z1+z2]^-2
          + 3*H(-1,z1)*H(1,z2)*z2^2*[1-z1]^-1
          - 12*H(-1,z1)*H(1,z2)*z2^2
          + 36*H(-1,z1)*H(1,z2)*z2^3*[z1+z2]^-3
          - 6*H(-1,z1)*H(1,z2)*z2^3*[z1+z2]^-1
          - 18*H(-1,z1)*H(1,z2)*z2^4*[z1+z2]^-4
          + 48*H(-1,z1)*H(1,z2)*z2^4*[z1+z2]^-2
          - 30*H(-1,z1)*H(1,z2)*z2^4
          - 54*H(-1,z1)*H(1,z2)*z2^5*[z1+z2]^-3
          + 60*H(-1,z1)*H(1,z2)*z2^5*[z1+z2]^-1
          + 18*H(-1,z1)*H(1,z2)*z2^6*[z1+z2]^-4
          - 48*H(-1,z1)*H(1,z2)*z2^6*[z1+z2]^-2
          + 24*H(-1,z1)*H(1,z2)*z2^7*[z1+z2]^-3
          - 6*H(-1,z1)*H(1,z2)*z2^8*[z1+z2]^-4
          + 3*H(-1,z1)*H(1,z2)*z1*[1+z2]^-1
          - 6*H(-1,z1)*H(1,z2)*z1*[1-z2]^-1
          + 6*H(-1,z1)*H(1,z2)*z1*z2
          + 12*H(-1,z1)*H(1,z2)*z1*z2^3
          + 3*H(-1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          + 6*H(-1,z1)*H(1,z2)*z1^2*[1-z2]^-1
          - 6*H(-1,z1)*H(1,z2)*z1^2
          - 6*H(-1,z1)*H(1,z2)*z1^2*z2^2
          - 24*H(-1,z1)*Log([z1+z2])
          - 12*H(-1,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 6*H(-1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 6*H(-1,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 6*H(-1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 6*H(-1,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 6*H(-1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 12*H(-1,z1)*Log([z1+z2])*[1+z1]^-1
          + 12*H(-1,z1)*Log([z1+z2])*[1+z2]^-1
          + 24*H(-1,z1)*Log([z1+z2])*[z1+z2]^-2
          - 6*H(-1,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          + 12*H(-1,z1)*Log([z1+z2])*[1-z1]^-1
          + 12*H(-1,z1)*Log([z1+z2])*[1-z2]^-1
          + 6*H(-1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 12*H(-1,z1)*Log([z1+z2])*z2*[z1+z2]^-3
          - 12*H(-1,z1)*Log([z1+z2])*z2*[z1+z2]^-1
          - 6*H(-1,z1)*Log([z1+z2])*z2*[1-z1]^-1
          + 6*H(-1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 12*H(-1,z1)*Log([z1+z2])*z2^2*[z1+z2]^-4
          - 24*H(-1,z1)*Log([z1+z2])*z2^2*[z1+z2]^-2
          + 6*H(-1,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 24*H(-1,z1)*Log([z1+z2])*z2^2
          + 72*H(-1,z1)*Log([z1+z2])*z2^3*[z1+z2]^-3
          - 12*H(-1,z1)*Log([z1+z2])*z2^3*[z1+z2]^-1
          - 36*H(-1,z1)*Log([z1+z2])*z2^4*[z1+z2]^-4
          + 96*H(-1,z1)*Log([z1+z2])*z2^4*[z1+z2]^-2
          - 60*H(-1,z1)*Log([z1+z2])*z2^4
          - 108*H(-1,z1)*Log([z1+z2])*z2^5*[z1+z2]^-3
          + 120*H(-1,z1)*Log([z1+z2])*z2^5*[z1+z2]^-1
          + 36*H(-1,z1)*Log([z1+z2])*z2^6*[z1+z2]^-4
          - 96*H(-1,z1)*Log([z1+z2])*z2^6*[z1+z2]^-2
          + 48*H(-1,z1)*Log([z1+z2])*z2^7*[z1+z2]^-3
          - 12*H(-1,z1)*Log([z1+z2])*z2^8*[z1+z2]^-4
          + 6*H(-1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          - 6*H(-1,z1)*Log([z1+z2])*z1*[1-z2]^-1
          + 12*H(-1,z1)*Log([z1+z2])*z1*z2
          + 24*H(-1,z1)*Log([z1+z2])*z1*z2^3
          + 6*H(-1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 6*H(-1,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 12*H(-1,z1)*Log([z1+z2])*z1^2
          - 12*H(-1,z1)*Log([z1+z2])*z1^2*z2^2
          - 22*H(-1,z2)
          - 11*H(-1,z2)*z1^-1*z2^-1
          + 11/2*H(-1,z2)*z1^-1*[1+z2]^-1
          - 11/2*H(-1,z2)*z1^-1*[1-z2]^-1
          + 11/2*H(-1,z2)*z2^-1*[1+z1]^-1
          - 11*H(-1,z2)*z2^-1*[1-z1]^-1
          + 3*H(-1,z2)*z2^-1*[1-z1]^-1*Log2
          - 11/2*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          + 11*H(-1,z2)*[1+z1]^-1
          + 11*H(-1,z2)*[1+z2]^-1
          + 22*H(-1,z2)*[z1+z2]^-2
          - 11*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 3*H(-1,z2)*[1-z1]^-1*[1-z2]^-1*Log2
          + 22*H(-1,z2)*[1-z1]^-1
          - 6*H(-1,z2)*[1-z1]^-1*Log2
          + 11*H(-1,z2)*[1-z2]^-1
          + 11/2*H(-1,z2)*z2*[1+z1]^-1
          - 11*H(-1,z2)*z2*[z1+z2]^-3
          + H(-1,z2)*z2*[z1+z2]^-1
          - 11*H(-1,z2)*z2*[1-z1]^-1
          + 3*H(-1,z2)*z2*[1-z1]^-1*Log2
          + 11/2*H(-1,z2)*z2^2*[1+z1]^-1
          + 11*H(-1,z2)*z2^2*[z1+z2]^-4
          - 34*H(-1,z2)*z2^2*[z1+z2]^-2
          + 11*H(-1,z2)*z2^2*[1-z1]^-1
          - 3*H(-1,z2)*z2^2*[1-z1]^-1*Log2
          - 10*H(-1,z2)*z2^2
          + 66*H(-1,z2)*z2^3*[z1+z2]^-3
          - 35*H(-1,z2)*z2^3*[z1+z2]^-1
          - 33*H(-1,z2)*z2^4*[z1+z2]^-4
          + 100*H(-1,z2)*z2^4*[z1+z2]^-2
          - 55*H(-1,z2)*z2^4
          - 99*H(-1,z2)*z2^5*[z1+z2]^-3
          + 110*H(-1,z2)*z2^5*[z1+z2]^-1
          + 33*H(-1,z2)*z2^6*[z1+z2]^-4
          - 88*H(-1,z2)*z2^6*[z1+z2]^-2
          + 44*H(-1,z2)*z2^7*[z1+z2]^-3
          - 11*H(-1,z2)*z2^8*[z1+z2]^-4
          + 11/2*H(-1,z2)*z1*[1+z2]^-1
          - 11/2*H(-1,z2)*z1*[1-z2]^-1
          + 11*H(-1,z2)*z1*z2
          + 22*H(-1,z2)*z1*z2^3
          + 11/2*H(-1,z2)*z1^2*[1+z2]^-1
          + 11/2*H(-1,z2)*z1^2*[1-z2]^-1
          - 11*H(-1,z2)*z1^2
          - 11*H(-1,z2)*z1^2*z2^2
          - 12*H(-1,z2)*H(1,z1)
          - 6*H(-1,z2)*H(1,z1)*z1^-1*z2^-1
          + 3*H(-1,z2)*H(1,z1)*z1^-1*[1+z2]^-1
          - 3*H(-1,z2)*H(1,z1)*z1^-1*[1-z2]^-1
          + 3*H(-1,z2)*H(1,z1)*z2^-1*[1+z1]^-1
          - 6*H(-1,z2)*H(1,z1)*z2^-1*[1-z1]^-1
          - 3*H(-1,z2)*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          + 6*H(-1,z2)*H(1,z1)*[1+z1]^-1
          + 6*H(-1,z2)*H(1,z1)*[1+z2]^-1
          + 12*H(-1,z2)*H(1,z1)*[z1+z2]^-2
          - 6*H(-1,z2)*H(1,z1)*[1-z1]^-1*[1-z2]^-1
          + 12*H(-1,z2)*H(1,z1)*[1-z1]^-1
          + 6*H(-1,z2)*H(1,z1)*[1-z2]^-1
          + 3*H(-1,z2)*H(1,z1)*z2*[1+z1]^-1
          - 6*H(-1,z2)*H(1,z1)*z2*[z1+z2]^-3
          - 6*H(-1,z2)*H(1,z1)*z2*[z1+z2]^-1
          - 6*H(-1,z2)*H(1,z1)*z2*[1-z1]^-1
          + 3*H(-1,z2)*H(1,z1)*z2^2*[1+z1]^-1
          + 6*H(-1,z2)*H(1,z1)*z2^2*[z1+z2]^-4
          - 12*H(-1,z2)*H(1,z1)*z2^2*[z1+z2]^-2
          + 6*H(-1,z2)*H(1,z1)*z2^2*[1-z1]^-1
          - 12*H(-1,z2)*H(1,z1)*z2^2
          + 36*H(-1,z2)*H(1,z1)*z2^3*[z1+z2]^-3
          - 6*H(-1,z2)*H(1,z1)*z2^3*[z1+z2]^-1
          - 18*H(-1,z2)*H(1,z1)*z2^4*[z1+z2]^-4
          + 48*H(-1,z2)*H(1,z1)*z2^4*[z1+z2]^-2
          - 30*H(-1,z2)*H(1,z1)*z2^4
          - 54*H(-1,z2)*H(1,z1)*z2^5*[z1+z2]^-3
          + 60*H(-1,z2)*H(1,z1)*z2^5*[z1+z2]^-1
          + 18*H(-1,z2)*H(1,z1)*z2^6*[z1+z2]^-4
          - 48*H(-1,z2)*H(1,z1)*z2^6*[z1+z2]^-2
          + 24*H(-1,z2)*H(1,z1)*z2^7*[z1+z2]^-3
          - 6*H(-1,z2)*H(1,z1)*z2^8*[z1+z2]^-4
          + 3*H(-1,z2)*H(1,z1)*z1*[1+z2]^-1
          - 3*H(-1,z2)*H(1,z1)*z1*[1-z2]^-1
          + 6*H(-1,z2)*H(1,z1)*z1*z2
          + 12*H(-1,z2)*H(1,z1)*z1*z2^3
          + 3*H(-1,z2)*H(1,z1)*z1^2*[1+z2]^-1
          + 3*H(-1,z2)*H(1,z1)*z1^2*[1-z2]^-1
          - 6*H(-1,z2)*H(1,z1)*z1^2
          - 6*H(-1,z2)*H(1,z1)*z1^2*z2^2
          - 24*H(-1,z2)*Log([z1+z2])
          - 12*H(-1,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 6*H(-1,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 6*H(-1,z2)*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 6*H(-1,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 6*H(-1,z2)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 6*H(-1,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 12*H(-1,z2)*Log([z1+z2])*[1+z1]^-1
          + 12*H(-1,z2)*Log([z1+z2])*[1+z2]^-1
          + 24*H(-1,z2)*Log([z1+z2])*[z1+z2]^-2
          - 6*H(-1,z2)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          + 12*H(-1,z2)*Log([z1+z2])*[1-z1]^-1
          + 12*H(-1,z2)*Log([z1+z2])*[1-z2]^-1
          + 6*H(-1,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 12*H(-1,z2)*Log([z1+z2])*z2*[z1+z2]^-3
          - 12*H(-1,z2)*Log([z1+z2])*z2*[z1+z2]^-1
          - 6*H(-1,z2)*Log([z1+z2])*z2*[1-z1]^-1
          + 6*H(-1,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 12*H(-1,z2)*Log([z1+z2])*z2^2*[z1+z2]^-4
          - 24*H(-1,z2)*Log([z1+z2])*z2^2*[z1+z2]^-2
          + 6*H(-1,z2)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 24*H(-1,z2)*Log([z1+z2])*z2^2
          + 72*H(-1,z2)*Log([z1+z2])*z2^3*[z1+z2]^-3
          - 12*H(-1,z2)*Log([z1+z2])*z2^3*[z1+z2]^-1
          - 36*H(-1,z2)*Log([z1+z2])*z2^4*[z1+z2]^-4
          + 96*H(-1,z2)*Log([z1+z2])*z2^4*[z1+z2]^-2
          - 60*H(-1,z2)*Log([z1+z2])*z2^4
          - 108*H(-1,z2)*Log([z1+z2])*z2^5*[z1+z2]^-3
          + 120*H(-1,z2)*Log([z1+z2])*z2^5*[z1+z2]^-1
          + 36*H(-1,z2)*Log([z1+z2])*z2^6*[z1+z2]^-4
          - 96*H(-1,z2)*Log([z1+z2])*z2^6*[z1+z2]^-2
          + 48*H(-1,z2)*Log([z1+z2])*z2^7*[z1+z2]^-3
          - 12*H(-1,z2)*Log([z1+z2])*z2^8*[z1+z2]^-4
          + 6*H(-1,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 6*H(-1,z2)*Log([z1+z2])*z1*[1-z2]^-1
          + 12*H(-1,z2)*Log([z1+z2])*z1*z2
          + 24*H(-1,z2)*Log([z1+z2])*z1*z2^3
          + 6*H(-1,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 6*H(-1,z2)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 12*H(-1,z2)*Log([z1+z2])*z1^2
          - 12*H(-1,z2)*Log([z1+z2])*z1^2*z2^2
          + 12*H(-1,-1,z1)
          + 6*H(-1,-1,z1)*z1^-1*z2^-1
          - 3*H(-1,-1,z1)*z1^-1*[1+z2]^-1
          - 3*H(-1,-1,z1)*z2^-1*[1+z1]^-1
          + 3*H(-1,-1,z1)*z2^-1*[1-z1]^-1
          + 3*H(-1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 6*H(-1,-1,z1)*[1+z1]^-1
          - 6*H(-1,-1,z1)*[1+z2]^-1
          - 12*H(-1,-1,z1)*[z1+z2]^-2
          - 6*H(-1,-1,z1)*[1-z1]^-1
          - 3*H(-1,-1,z1)*z2*[1+z1]^-1
          + 6*H(-1,-1,z1)*z2*[z1+z2]^-3
          + 6*H(-1,-1,z1)*z2*[z1+z2]^-1
          + 3*H(-1,-1,z1)*z2*[1-z1]^-1
          - 3*H(-1,-1,z1)*z2^2*[1+z1]^-1
          - 6*H(-1,-1,z1)*z2^2*[z1+z2]^-4
          + 12*H(-1,-1,z1)*z2^2*[z1+z2]^-2
          - 3*H(-1,-1,z1)*z2^2*[1-z1]^-1
          + 12*H(-1,-1,z1)*z2^2
          - 36*H(-1,-1,z1)*z2^3*[z1+z2]^-3
          + 6*H(-1,-1,z1)*z2^3*[z1+z2]^-1
          + 18*H(-1,-1,z1)*z2^4*[z1+z2]^-4
          - 48*H(-1,-1,z1)*z2^4*[z1+z2]^-2
          + 30*H(-1,-1,z1)*z2^4
          + 54*H(-1,-1,z1)*z2^5*[z1+z2]^-3
          - 60*H(-1,-1,z1)*z2^5*[z1+z2]^-1
          - 18*H(-1,-1,z1)*z2^6*[z1+z2]^-4
          + 48*H(-1,-1,z1)*z2^6*[z1+z2]^-2
          - 24*H(-1,-1,z1)*z2^7*[z1+z2]^-3
          + 6*H(-1,-1,z1)*z2^8*[z1+z2]^-4
          - 3*H(-1,-1,z1)*z1*[1+z2]^-1
          - 6*H(-1,-1,z1)*z1*z2
          - 12*H(-1,-1,z1)*z1*z2^3
          - 3*H(-1,-1,z1)*z1^2*[1+z2]^-1
          + 6*H(-1,-1,z1)*z1^2
          + 6*H(-1,-1,z1)*z1^2*z2^2
          + 12*H(-1,-1,z2)
          + 6*H(-1,-1,z2)*z1^-1*z2^-1
          - 3*H(-1,-1,z2)*z1^-1*[1+z2]^-1
          + 3*H(-1,-1,z2)*z1^-1*[1-z2]^-1
          - 3*H(-1,-1,z2)*z2^-1*[1+z1]^-1
          + 3*H(-1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 6*H(-1,-1,z2)*[1+z1]^-1
          - 6*H(-1,-1,z2)*[1+z2]^-1
          - 12*H(-1,-1,z2)*[z1+z2]^-2
          - 6*H(-1,-1,z2)*[1-z2]^-1
          - 3*H(-1,-1,z2)*z2*[1+z1]^-1
          + 6*H(-1,-1,z2)*z2*[z1+z2]^-3
          + 6*H(-1,-1,z2)*z2*[z1+z2]^-1
          - 3*H(-1,-1,z2)*z2^2*[1+z1]^-1
          - 6*H(-1,-1,z2)*z2^2*[z1+z2]^-4
          + 12*H(-1,-1,z2)*z2^2*[z1+z2]^-2
          + 12*H(-1,-1,z2)*z2^2
          - 36*H(-1,-1,z2)*z2^3*[z1+z2]^-3
          + 6*H(-1,-1,z2)*z2^3*[z1+z2]^-1
          + 18*H(-1,-1,z2)*z2^4*[z1+z2]^-4
          - 48*H(-1,-1,z2)*z2^4*[z1+z2]^-2
          + 30*H(-1,-1,z2)*z2^4
          + 54*H(-1,-1,z2)*z2^5*[z1+z2]^-3
          - 60*H(-1,-1,z2)*z2^5*[z1+z2]^-1
          - 18*H(-1,-1,z2)*z2^6*[z1+z2]^-4
          + 48*H(-1,-1,z2)*z2^6*[z1+z2]^-2
          - 24*H(-1,-1,z2)*z2^7*[z1+z2]^-3
          + 6*H(-1,-1,z2)*z2^8*[z1+z2]^-4
          - 3*H(-1,-1,z2)*z1*[1+z2]^-1
          + 3*H(-1,-1,z2)*z1*[1-z2]^-1
          - 6*H(-1,-1,z2)*z1*z2
          - 12*H(-1,-1,z2)*z1*z2^3
          - 3*H(-1,-1,z2)*z1^2*[1+z2]^-1
          - 3*H(-1,-1,z2)*z1^2*[1-z2]^-1
          + 6*H(-1,-1,z2)*z1^2
          + 6*H(-1,-1,z2)*z1^2*z2^2
          - 12*H(-1,1,z1)
          - 6*H(-1,1,z1)*z1^-1*z2^-1
          + 3*H(-1,1,z1)*z1^-1*[1+z2]^-1
          - 6*H(-1,1,z1)*z1^-1*[1-z2]^-1
          + 3*H(-1,1,z1)*z2^-1*[1+z1]^-1
          - 3*H(-1,1,z1)*z2^-1*[1-z1]^-1
          - 3*H(-1,1,z1)*[1+z1]^-1*[1+z2]^-1
          + 6*H(-1,1,z1)*[1+z1]^-1
          + 6*H(-1,1,z1)*[1+z2]^-1
          + 12*H(-1,1,z1)*[z1+z2]^-2
          - 6*H(-1,1,z1)*[1-z1]^-1*[1-z2]^-1
          + 6*H(-1,1,z1)*[1-z1]^-1
          + 12*H(-1,1,z1)*[1-z2]^-1
          + 3*H(-1,1,z1)*z2*[1+z1]^-1
          - 6*H(-1,1,z1)*z2*[z1+z2]^-3
          - 6*H(-1,1,z1)*z2*[z1+z2]^-1
          - 3*H(-1,1,z1)*z2*[1-z1]^-1
          + 3*H(-1,1,z1)*z2^2*[1+z1]^-1
          + 6*H(-1,1,z1)*z2^2*[z1+z2]^-4
          - 12*H(-1,1,z1)*z2^2*[z1+z2]^-2
          + 3*H(-1,1,z1)*z2^2*[1-z1]^-1
          - 12*H(-1,1,z1)*z2^2
          + 36*H(-1,1,z1)*z2^3*[z1+z2]^-3
          - 6*H(-1,1,z1)*z2^3*[z1+z2]^-1
          - 18*H(-1,1,z1)*z2^4*[z1+z2]^-4
          + 48*H(-1,1,z1)*z2^4*[z1+z2]^-2
          - 30*H(-1,1,z1)*z2^4
          - 54*H(-1,1,z1)*z2^5*[z1+z2]^-3
          + 60*H(-1,1,z1)*z2^5*[z1+z2]^-1
          + 18*H(-1,1,z1)*z2^6*[z1+z2]^-4
          - 48*H(-1,1,z1)*z2^6*[z1+z2]^-2
          + 24*H(-1,1,z1)*z2^7*[z1+z2]^-3
          - 6*H(-1,1,z1)*z2^8*[z1+z2]^-4
          + 3*H(-1,1,z1)*z1*[1+z2]^-1
          - 6*H(-1,1,z1)*z1*[1-z2]^-1
          + 6*H(-1,1,z1)*z1*z2
          + 12*H(-1,1,z1)*z1*z2^3
          + 3*H(-1,1,z1)*z1^2*[1+z2]^-1
          + 6*H(-1,1,z1)*z1^2*[1-z2]^-1
          - 6*H(-1,1,z1)*z1^2
          - 6*H(-1,1,z1)*z1^2*z2^2
          - 12*H(-1,1,z2)
          - 6*H(-1,1,z2)*z1^-1*z2^-1
          + 3*H(-1,1,z2)*z1^-1*[1+z2]^-1
          - 3*H(-1,1,z2)*z1^-1*[1-z2]^-1
          + 3*H(-1,1,z2)*z2^-1*[1+z1]^-1
          - 6*H(-1,1,z2)*z2^-1*[1-z1]^-1
          - 3*H(-1,1,z2)*[1+z1]^-1*[1+z2]^-1
          + 6*H(-1,1,z2)*[1+z1]^-1
          + 6*H(-1,1,z2)*[1+z2]^-1
          + 12*H(-1,1,z2)*[z1+z2]^-2
          - 6*H(-1,1,z2)*[1-z1]^-1*[1-z2]^-1
          + 12*H(-1,1,z2)*[1-z1]^-1
          + 6*H(-1,1,z2)*[1-z2]^-1
          + 3*H(-1,1,z2)*z2*[1+z1]^-1
          - 6*H(-1,1,z2)*z2*[z1+z2]^-3
          - 6*H(-1,1,z2)*z2*[z1+z2]^-1
          - 6*H(-1,1,z2)*z2*[1-z1]^-1
          + 3*H(-1,1,z2)*z2^2*[1+z1]^-1
          + 6*H(-1,1,z2)*z2^2*[z1+z2]^-4
          - 12*H(-1,1,z2)*z2^2*[z1+z2]^-2
          + 6*H(-1,1,z2)*z2^2*[1-z1]^-1
          - 12*H(-1,1,z2)*z2^2
          + 36*H(-1,1,z2)*z2^3*[z1+z2]^-3
          - 6*H(-1,1,z2)*z2^3*[z1+z2]^-1
          - 18*H(-1,1,z2)*z2^4*[z1+z2]^-4
          + 48*H(-1,1,z2)*z2^4*[z1+z2]^-2
          - 30*H(-1,1,z2)*z2^4
          - 54*H(-1,1,z2)*z2^5*[z1+z2]^-3
          + 60*H(-1,1,z2)*z2^5*[z1+z2]^-1
          + 18*H(-1,1,z2)*z2^6*[z1+z2]^-4
          - 48*H(-1,1,z2)*z2^6*[z1+z2]^-2
          + 24*H(-1,1,z2)*z2^7*[z1+z2]^-3
          - 6*H(-1,1,z2)*z2^8*[z1+z2]^-4
          + 3*H(-1,1,z2)*z1*[1+z2]^-1
          - 3*H(-1,1,z2)*z1*[1-z2]^-1
          + 6*H(-1,1,z2)*z1*z2
          + 12*H(-1,1,z2)*z1*z2^3
          + 3*H(-1,1,z2)*z1^2*[1+z2]^-1
          + 3*H(-1,1,z2)*z1^2*[1-z2]^-1
          - 6*H(-1,1,z2)*z1^2
          - 6*H(-1,1,z2)*z1^2*z2^2
          + 22*H(1,z1)
          + 11*H(1,z1)*z1^-1*z2^-1
          - 11/2*H(1,z1)*z1^-1*[1+z2]^-1
          + 3*H(1,z1)*z1^-1*[1-z2]^-1*Log2
          - 11/2*H(1,z1)*z2^-1*[1+z1]^-1
          + 3*H(1,z1)*z2^-1*[1-z1]^-1*Log2
          + 11/2*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 11*H(1,z1)*[1+z1]^-1
          - 11*H(1,z1)*[1+z2]^-1
          - 22*H(1,z1)*[z1+z2]^-2
          + 6*H(1,z1)*[1-z1]^-1*[1-z2]^-1*Log2
          - 6*H(1,z1)*[1-z1]^-1*Log2
          - 6*H(1,z1)*[1-z2]^-1*Log2
          - 11/2*H(1,z1)*z2*[1+z1]^-1
          + 11*H(1,z1)*z2*[z1+z2]^-3
          - H(1,z1)*z2*[z1+z2]^-1
          + 3*H(1,z1)*z2*[1-z1]^-1*Log2
          - 11/2*H(1,z1)*z2^2*[1+z1]^-1
          - 11*H(1,z1)*z2^2*[z1+z2]^-4
          + 34*H(1,z1)*z2^2*[z1+z2]^-2
          - 3*H(1,z1)*z2^2*[1-z1]^-1*Log2
          + 10*H(1,z1)*z2^2
          - 66*H(1,z1)*z2^3*[z1+z2]^-3
          + 35*H(1,z1)*z2^3*[z1+z2]^-1
          + 33*H(1,z1)*z2^4*[z1+z2]^-4
          - 100*H(1,z1)*z2^4*[z1+z2]^-2
          + 55*H(1,z1)*z2^4
          + 99*H(1,z1)*z2^5*[z1+z2]^-3
          - 110*H(1,z1)*z2^5*[z1+z2]^-1
          - 33*H(1,z1)*z2^6*[z1+z2]^-4
          + 88*H(1,z1)*z2^6*[z1+z2]^-2
          - 44*H(1,z1)*z2^7*[z1+z2]^-3
          + 11*H(1,z1)*z2^8*[z1+z2]^-4
          - 11/2*H(1,z1)*z1*[1+z2]^-1
          + 3*H(1,z1)*z1*[1-z2]^-1*Log2
          - 11*H(1,z1)*z1*z2
          - 22*H(1,z1)*z1*z2^3
          - 11/2*H(1,z1)*z1^2*[1+z2]^-1
          - 3*H(1,z1)*z1^2*[1-z2]^-1*Log2
          + 11*H(1,z1)*z1^2
          + 11*H(1,z1)*z1^2*z2^2
          + 12*H(1,z1)*H(1,z2)
          + 6*H(1,z1)*H(1,z2)*z1^-1*z2^-1
          - 3*H(1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 3*H(1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          + 3*H(1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 6*H(1,z1)*H(1,z2)*[1+z1]^-1
          - 6*H(1,z1)*H(1,z2)*[1+z2]^-1
          - 12*H(1,z1)*H(1,z2)*[z1+z2]^-2
          - 3*H(1,z1)*H(1,z2)*z2*[1+z1]^-1
          + 6*H(1,z1)*H(1,z2)*z2*[z1+z2]^-3
          + 6*H(1,z1)*H(1,z2)*z2*[z1+z2]^-1
          - 3*H(1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          - 6*H(1,z1)*H(1,z2)*z2^2*[z1+z2]^-4
          + 12*H(1,z1)*H(1,z2)*z2^2*[z1+z2]^-2
          + 12*H(1,z1)*H(1,z2)*z2^2
          - 36*H(1,z1)*H(1,z2)*z2^3*[z1+z2]^-3
          + 6*H(1,z1)*H(1,z2)*z2^3*[z1+z2]^-1
          + 18*H(1,z1)*H(1,z2)*z2^4*[z1+z2]^-4
          - 48*H(1,z1)*H(1,z2)*z2^4*[z1+z2]^-2
          + 30*H(1,z1)*H(1,z2)*z2^4
          + 54*H(1,z1)*H(1,z2)*z2^5*[z1+z2]^-3
          - 60*H(1,z1)*H(1,z2)*z2^5*[z1+z2]^-1
          - 18*H(1,z1)*H(1,z2)*z2^6*[z1+z2]^-4
          + 48*H(1,z1)*H(1,z2)*z2^6*[z1+z2]^-2
          - 24*H(1,z1)*H(1,z2)*z2^7*[z1+z2]^-3
          + 6*H(1,z1)*H(1,z2)*z2^8*[z1+z2]^-4
          - 3*H(1,z1)*H(1,z2)*z1*[1+z2]^-1
          - 6*H(1,z1)*H(1,z2)*z1*z2
          - 12*H(1,z1)*H(1,z2)*z1*z2^3
          - 3*H(1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          + 6*H(1,z1)*H(1,z2)*z1^2
          + 6*H(1,z1)*H(1,z2)*z1^2*z2^2
          + 24*H(1,z1)*Log([z1+z2])
          + 12*H(1,z1)*Log([z1+z2])*z1^-1*z2^-1
          - 6*H(1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 6*H(1,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 6*H(1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 6*H(1,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 6*H(1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 12*H(1,z1)*Log([z1+z2])*[1+z1]^-1
          - 12*H(1,z1)*Log([z1+z2])*[1+z2]^-1
          - 24*H(1,z1)*Log([z1+z2])*[z1+z2]^-2
          + 6*H(1,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 12*H(1,z1)*Log([z1+z2])*[1-z1]^-1
          - 12*H(1,z1)*Log([z1+z2])*[1-z2]^-1
          - 6*H(1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          + 12*H(1,z1)*Log([z1+z2])*z2*[z1+z2]^-3
          + 12*H(1,z1)*Log([z1+z2])*z2*[z1+z2]^-1
          + 6*H(1,z1)*Log([z1+z2])*z2*[1-z1]^-1
          - 6*H(1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 12*H(1,z1)*Log([z1+z2])*z2^2*[z1+z2]^-4
          + 24*H(1,z1)*Log([z1+z2])*z2^2*[z1+z2]^-2
          - 6*H(1,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 24*H(1,z1)*Log([z1+z2])*z2^2
          - 72*H(1,z1)*Log([z1+z2])*z2^3*[z1+z2]^-3
          + 12*H(1,z1)*Log([z1+z2])*z2^3*[z1+z2]^-1
          + 36*H(1,z1)*Log([z1+z2])*z2^4*[z1+z2]^-4
          - 96*H(1,z1)*Log([z1+z2])*z2^4*[z1+z2]^-2
          + 60*H(1,z1)*Log([z1+z2])*z2^4
          + 108*H(1,z1)*Log([z1+z2])*z2^5*[z1+z2]^-3
          - 120*H(1,z1)*Log([z1+z2])*z2^5*[z1+z2]^-1
          - 36*H(1,z1)*Log([z1+z2])*z2^6*[z1+z2]^-4
          + 96*H(1,z1)*Log([z1+z2])*z2^6*[z1+z2]^-2
          - 48*H(1,z1)*Log([z1+z2])*z2^7*[z1+z2]^-3
          + 12*H(1,z1)*Log([z1+z2])*z2^8*[z1+z2]^-4
          - 6*H(1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          + 6*H(1,z1)*Log([z1+z2])*z1*[1-z2]^-1
          - 12*H(1,z1)*Log([z1+z2])*z1*z2
          - 24*H(1,z1)*Log([z1+z2])*z1*z2^3
          - 6*H(1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 6*H(1,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          + 12*H(1,z1)*Log([z1+z2])*z1^2
          + 12*H(1,z1)*Log([z1+z2])*z1^2*z2^2
          + 22*H(1,z2)
          + 11*H(1,z2)*z1^-1*z2^-1
          - 11/2*H(1,z2)*z1^-1*[1+z2]^-1
          + 3*H(1,z2)*z1^-1*[1-z2]^-1*Log2
          - 11/2*H(1,z2)*z2^-1*[1+z1]^-1
          + 3*H(1,z2)*z2^-1*[1-z1]^-1*Log2
          + 11/2*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 11*H(1,z2)*[1+z1]^-1
          - 11*H(1,z2)*[1+z2]^-1
          - 22*H(1,z2)*[z1+z2]^-2
          + 6*H(1,z2)*[1-z1]^-1*[1-z2]^-1*Log2
          - 6*H(1,z2)*[1-z1]^-1*Log2
          - 6*H(1,z2)*[1-z2]^-1*Log2
          - 11/2*H(1,z2)*z2*[1+z1]^-1
          + 11*H(1,z2)*z2*[z1+z2]^-3
          - H(1,z2)*z2*[z1+z2]^-1
          + 3*H(1,z2)*z2*[1-z1]^-1*Log2
          - 11/2*H(1,z2)*z2^2*[1+z1]^-1
          - 11*H(1,z2)*z2^2*[z1+z2]^-4
          + 34*H(1,z2)*z2^2*[z1+z2]^-2
          - 3*H(1,z2)*z2^2*[1-z1]^-1*Log2
          + 10*H(1,z2)*z2^2
          - 66*H(1,z2)*z2^3*[z1+z2]^-3
          + 35*H(1,z2)*z2^3*[z1+z2]^-1
          + 33*H(1,z2)*z2^4*[z1+z2]^-4
          - 100*H(1,z2)*z2^4*[z1+z2]^-2
          + 55*H(1,z2)*z2^4
          + 99*H(1,z2)*z2^5*[z1+z2]^-3
          - 110*H(1,z2)*z2^5*[z1+z2]^-1
          - 33*H(1,z2)*z2^6*[z1+z2]^-4
          + 88*H(1,z2)*z2^6*[z1+z2]^-2
          - 44*H(1,z2)*z2^7*[z1+z2]^-3
          + 11*H(1,z2)*z2^8*[z1+z2]^-4
          - 11/2*H(1,z2)*z1*[1+z2]^-1
          + 3*H(1,z2)*z1*[1-z2]^-1*Log2
          - 11*H(1,z2)*z1*z2
          - 22*H(1,z2)*z1*z2^3
          - 11/2*H(1,z2)*z1^2*[1+z2]^-1
          - 3*H(1,z2)*z1^2*[1-z2]^-1*Log2
          + 11*H(1,z2)*z1^2
          + 11*H(1,z2)*z1^2*z2^2
          + 24*H(1,z2)*Log([z1+z2])
          + 12*H(1,z2)*Log([z1+z2])*z1^-1*z2^-1
          - 6*H(1,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 6*H(1,z2)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 6*H(1,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 6*H(1,z2)*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 6*H(1,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 12*H(1,z2)*Log([z1+z2])*[1+z1]^-1
          - 12*H(1,z2)*Log([z1+z2])*[1+z2]^-1
          - 24*H(1,z2)*Log([z1+z2])*[z1+z2]^-2
          + 6*H(1,z2)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 12*H(1,z2)*Log([z1+z2])*[1-z1]^-1
          - 12*H(1,z2)*Log([z1+z2])*[1-z2]^-1
          - 6*H(1,z2)*Log([z1+z2])*z2*[1+z1]^-1
          + 12*H(1,z2)*Log([z1+z2])*z2*[z1+z2]^-3
          + 12*H(1,z2)*Log([z1+z2])*z2*[z1+z2]^-1
          + 6*H(1,z2)*Log([z1+z2])*z2*[1-z1]^-1
          - 6*H(1,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 12*H(1,z2)*Log([z1+z2])*z2^2*[z1+z2]^-4
          + 24*H(1,z2)*Log([z1+z2])*z2^2*[z1+z2]^-2
          - 6*H(1,z2)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 24*H(1,z2)*Log([z1+z2])*z2^2
          - 72*H(1,z2)*Log([z1+z2])*z2^3*[z1+z2]^-3
          + 12*H(1,z2)*Log([z1+z2])*z2^3*[z1+z2]^-1
          + 36*H(1,z2)*Log([z1+z2])*z2^4*[z1+z2]^-4
          - 96*H(1,z2)*Log([z1+z2])*z2^4*[z1+z2]^-2
          + 60*H(1,z2)*Log([z1+z2])*z2^4
          + 108*H(1,z2)*Log([z1+z2])*z2^5*[z1+z2]^-3
          - 120*H(1,z2)*Log([z1+z2])*z2^5*[z1+z2]^-1
          - 36*H(1,z2)*Log([z1+z2])*z2^6*[z1+z2]^-4
          + 96*H(1,z2)*Log([z1+z2])*z2^6*[z1+z2]^-2
          - 48*H(1,z2)*Log([z1+z2])*z2^7*[z1+z2]^-3
          + 12*H(1,z2)*Log([z1+z2])*z2^8*[z1+z2]^-4
          - 6*H(1,z2)*Log([z1+z2])*z1*[1+z2]^-1
          + 6*H(1,z2)*Log([z1+z2])*z1*[1-z2]^-1
          - 12*H(1,z2)*Log([z1+z2])*z1*z2
          - 24*H(1,z2)*Log([z1+z2])*z1*z2^3
          - 6*H(1,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 6*H(1,z2)*Log([z1+z2])*z1^2*[1-z2]^-1
          + 12*H(1,z2)*Log([z1+z2])*z1^2
          + 12*H(1,z2)*Log([z1+z2])*z1^2*z2^2
          - 12*H(1,-1,z1)
          - 6*H(1,-1,z1)*z1^-1*z2^-1
          + 3*H(1,-1,z1)*z1^-1*[1+z2]^-1
          - 6*H(1,-1,z1)*z1^-1*[1-z2]^-1
          + 3*H(1,-1,z1)*z2^-1*[1+z1]^-1
          - 3*H(1,-1,z1)*z2^-1*[1-z1]^-1
          - 3*H(1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 6*H(1,-1,z1)*[1+z1]^-1
          + 6*H(1,-1,z1)*[1+z2]^-1
          + 12*H(1,-1,z1)*[z1+z2]^-2
          - 6*H(1,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 6*H(1,-1,z1)*[1-z1]^-1
          + 12*H(1,-1,z1)*[1-z2]^-1
          + 3*H(1,-1,z1)*z2*[1+z1]^-1
          - 6*H(1,-1,z1)*z2*[z1+z2]^-3
          - 6*H(1,-1,z1)*z2*[z1+z2]^-1
          - 3*H(1,-1,z1)*z2*[1-z1]^-1
          + 3*H(1,-1,z1)*z2^2*[1+z1]^-1
          + 6*H(1,-1,z1)*z2^2*[z1+z2]^-4
          - 12*H(1,-1,z1)*z2^2*[z1+z2]^-2
          + 3*H(1,-1,z1)*z2^2*[1-z1]^-1
          - 12*H(1,-1,z1)*z2^2
          + 36*H(1,-1,z1)*z2^3*[z1+z2]^-3
          - 6*H(1,-1,z1)*z2^3*[z1+z2]^-1
          - 18*H(1,-1,z1)*z2^4*[z1+z2]^-4
          + 48*H(1,-1,z1)*z2^4*[z1+z2]^-2
          - 30*H(1,-1,z1)*z2^4
          - 54*H(1,-1,z1)*z2^5*[z1+z2]^-3
          + 60*H(1,-1,z1)*z2^5*[z1+z2]^-1
          + 18*H(1,-1,z1)*z2^6*[z1+z2]^-4
          - 48*H(1,-1,z1)*z2^6*[z1+z2]^-2
          + 24*H(1,-1,z1)*z2^7*[z1+z2]^-3
          - 6*H(1,-1,z1)*z2^8*[z1+z2]^-4
          + 3*H(1,-1,z1)*z1*[1+z2]^-1
          - 6*H(1,-1,z1)*z1*[1-z2]^-1
          + 6*H(1,-1,z1)*z1*z2
          + 12*H(1,-1,z1)*z1*z2^3
          + 3*H(1,-1,z1)*z1^2*[1+z2]^-1
          + 6*H(1,-1,z1)*z1^2*[1-z2]^-1
          - 6*H(1,-1,z1)*z1^2
          - 6*H(1,-1,z1)*z1^2*z2^2
          - 12*H(1,-1,z2)
          - 6*H(1,-1,z2)*z1^-1*z2^-1
          + 3*H(1,-1,z2)*z1^-1*[1+z2]^-1
          - 3*H(1,-1,z2)*z1^-1*[1-z2]^-1
          + 3*H(1,-1,z2)*z2^-1*[1+z1]^-1
          - 6*H(1,-1,z2)*z2^-1*[1-z1]^-1
          - 3*H(1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          + 6*H(1,-1,z2)*[1+z1]^-1
          + 6*H(1,-1,z2)*[1+z2]^-1
          + 12*H(1,-1,z2)*[z1+z2]^-2
          - 6*H(1,-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 12*H(1,-1,z2)*[1-z1]^-1
          + 6*H(1,-1,z2)*[1-z2]^-1
          + 3*H(1,-1,z2)*z2*[1+z1]^-1
          - 6*H(1,-1,z2)*z2*[z1+z2]^-3
          - 6*H(1,-1,z2)*z2*[z1+z2]^-1
          - 6*H(1,-1,z2)*z2*[1-z1]^-1
          + 3*H(1,-1,z2)*z2^2*[1+z1]^-1
          + 6*H(1,-1,z2)*z2^2*[z1+z2]^-4
          - 12*H(1,-1,z2)*z2^2*[z1+z2]^-2
          + 6*H(1,-1,z2)*z2^2*[1-z1]^-1
          - 12*H(1,-1,z2)*z2^2
          + 36*H(1,-1,z2)*z2^3*[z1+z2]^-3
          - 6*H(1,-1,z2)*z2^3*[z1+z2]^-1
          - 18*H(1,-1,z2)*z2^4*[z1+z2]^-4
          + 48*H(1,-1,z2)*z2^4*[z1+z2]^-2
          - 30*H(1,-1,z2)*z2^4
          - 54*H(1,-1,z2)*z2^5*[z1+z2]^-3
          + 60*H(1,-1,z2)*z2^5*[z1+z2]^-1
          + 18*H(1,-1,z2)*z2^6*[z1+z2]^-4
          - 48*H(1,-1,z2)*z2^6*[z1+z2]^-2
          + 24*H(1,-1,z2)*z2^7*[z1+z2]^-3
          - 6*H(1,-1,z2)*z2^8*[z1+z2]^-4
          + 3*H(1,-1,z2)*z1*[1+z2]^-1
          - 3*H(1,-1,z2)*z1*[1-z2]^-1
          + 6*H(1,-1,z2)*z1*z2
          + 12*H(1,-1,z2)*z1*z2^3
          + 3*H(1,-1,z2)*z1^2*[1+z2]^-1
          + 3*H(1,-1,z2)*z1^2*[1-z2]^-1
          - 6*H(1,-1,z2)*z1^2
          - 6*H(1,-1,z2)*z1^2*z2^2
          + 12*H(1,1,z1)
          + 6*H(1,1,z1)*z1^-1*z2^-1
          - 3*H(1,1,z1)*z1^-1*[1+z2]^-1
          - 3*H(1,1,z1)*z2^-1*[1+z1]^-1
          + 3*H(1,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 6*H(1,1,z1)*[1+z1]^-1
          - 6*H(1,1,z1)*[1+z2]^-1
          - 12*H(1,1,z1)*[z1+z2]^-2
          - 3*H(1,1,z1)*z2*[1+z1]^-1
          + 6*H(1,1,z1)*z2*[z1+z2]^-3
          + 6*H(1,1,z1)*z2*[z1+z2]^-1
          - 3*H(1,1,z1)*z2^2*[1+z1]^-1
          - 6*H(1,1,z1)*z2^2*[z1+z2]^-4
          + 12*H(1,1,z1)*z2^2*[z1+z2]^-2
          + 12*H(1,1,z1)*z2^2
          - 36*H(1,1,z1)*z2^3*[z1+z2]^-3
          + 6*H(1,1,z1)*z2^3*[z1+z2]^-1
          + 18*H(1,1,z1)*z2^4*[z1+z2]^-4
          - 48*H(1,1,z1)*z2^4*[z1+z2]^-2
          + 30*H(1,1,z1)*z2^4
          + 54*H(1,1,z1)*z2^5*[z1+z2]^-3
          - 60*H(1,1,z1)*z2^5*[z1+z2]^-1
          - 18*H(1,1,z1)*z2^6*[z1+z2]^-4
          + 48*H(1,1,z1)*z2^6*[z1+z2]^-2
          - 24*H(1,1,z1)*z2^7*[z1+z2]^-3
          + 6*H(1,1,z1)*z2^8*[z1+z2]^-4
          - 3*H(1,1,z1)*z1*[1+z2]^-1
          - 6*H(1,1,z1)*z1*z2
          - 12*H(1,1,z1)*z1*z2^3
          - 3*H(1,1,z1)*z1^2*[1+z2]^-1
          + 6*H(1,1,z1)*z1^2
          + 6*H(1,1,z1)*z1^2*z2^2
          + 12*H(1,1,z2)
          + 6*H(1,1,z2)*z1^-1*z2^-1
          - 3*H(1,1,z2)*z1^-1*[1+z2]^-1
          - 3*H(1,1,z2)*z2^-1*[1+z1]^-1
          + 3*H(1,1,z2)*[1+z1]^-1*[1+z2]^-1
          - 6*H(1,1,z2)*[1+z1]^-1
          - 6*H(1,1,z2)*[1+z2]^-1
          - 12*H(1,1,z2)*[z1+z2]^-2
          - 3*H(1,1,z2)*z2*[1+z1]^-1
          + 6*H(1,1,z2)*z2*[z1+z2]^-3
          + 6*H(1,1,z2)*z2*[z1+z2]^-1
          - 3*H(1,1,z2)*z2^2*[1+z1]^-1
          - 6*H(1,1,z2)*z2^2*[z1+z2]^-4
          + 12*H(1,1,z2)*z2^2*[z1+z2]^-2
          + 12*H(1,1,z2)*z2^2
          - 36*H(1,1,z2)*z2^3*[z1+z2]^-3
          + 6*H(1,1,z2)*z2^3*[z1+z2]^-1
          + 18*H(1,1,z2)*z2^4*[z1+z2]^-4
          - 48*H(1,1,z2)*z2^4*[z1+z2]^-2
          + 30*H(1,1,z2)*z2^4
          + 54*H(1,1,z2)*z2^5*[z1+z2]^-3
          - 60*H(1,1,z2)*z2^5*[z1+z2]^-1
          - 18*H(1,1,z2)*z2^6*[z1+z2]^-4
          + 48*H(1,1,z2)*z2^6*[z1+z2]^-2
          - 24*H(1,1,z2)*z2^7*[z1+z2]^-3
          + 6*H(1,1,z2)*z2^8*[z1+z2]^-4
          - 3*H(1,1,z2)*z1*[1+z2]^-1
          - 6*H(1,1,z2)*z1*z2
          - 12*H(1,1,z2)*z1*z2^3
          - 3*H(1,1,z2)*z1^2*[1+z2]^-1
          + 6*H(1,1,z2)*z1^2
          + 6*H(1,1,z2)*z1^2*z2^2
          + 44*Log([z1+z2])
          + 22*Log([z1+z2])*z1^-1*z2^-1
          - 11*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 11*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 11*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 11*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 11*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 22*Log([z1+z2])*[1+z1]^-1
          - 22*Log([z1+z2])*[1+z2]^-1
          - 44*Log([z1+z2])*[z1+z2]^-2
          + 11*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 22*Log([z1+z2])*[1-z1]^-1
          - 22*Log([z1+z2])*[1-z2]^-1
          - 11*Log([z1+z2])*z2*[1+z1]^-1
          + 22*Log([z1+z2])*z2*[z1+z2]^-3
          - 2*Log([z1+z2])*z2*[z1+z2]^-1
          + 11*Log([z1+z2])*z2*[1-z1]^-1
          - 11*Log([z1+z2])*z2^2*[1+z1]^-1
          - 22*Log([z1+z2])*z2^2*[z1+z2]^-4
          + 68*Log([z1+z2])*z2^2*[z1+z2]^-2
          - 11*Log([z1+z2])*z2^2*[1-z1]^-1
          + 20*Log([z1+z2])*z2^2
          - 132*Log([z1+z2])*z2^3*[z1+z2]^-3
          + 70*Log([z1+z2])*z2^3*[z1+z2]^-1
          + 66*Log([z1+z2])*z2^4*[z1+z2]^-4
          - 200*Log([z1+z2])*z2^4*[z1+z2]^-2
          + 110*Log([z1+z2])*z2^4
          + 198*Log([z1+z2])*z2^5*[z1+z2]^-3
          - 220*Log([z1+z2])*z2^5*[z1+z2]^-1
          - 66*Log([z1+z2])*z2^6*[z1+z2]^-4
          + 176*Log([z1+z2])*z2^6*[z1+z2]^-2
          - 88*Log([z1+z2])*z2^7*[z1+z2]^-3
          + 22*Log([z1+z2])*z2^8*[z1+z2]^-4
          - 11*Log([z1+z2])*z1*[1+z2]^-1
          + 11*Log([z1+z2])*z1*[1-z2]^-1
          - 22*Log([z1+z2])*z1*z2
          - 44*Log([z1+z2])*z1*z2^3
          - 11*Log([z1+z2])*z1^2*[1+z2]^-1
          - 11*Log([z1+z2])*z1^2*[1-z2]^-1
          + 22*Log([z1+z2])*z1^2
          + 22*Log([z1+z2])*z1^2*z2^2
          + 24*Log([z1+z2])^2
          + 12*Log([z1+z2])^2*z1^-1*z2^-1
          - 6*Log([z1+z2])^2*z1^-1*[1+z2]^-1
          + 6*Log([z1+z2])^2*z1^-1*[1-z2]^-1
          - 6*Log([z1+z2])^2*z2^-1*[1+z1]^-1
          + 6*Log([z1+z2])^2*z2^-1*[1-z1]^-1
          + 6*Log([z1+z2])^2*[1+z1]^-1*[1+z2]^-1
          - 12*Log([z1+z2])^2*[1+z1]^-1
          - 12*Log([z1+z2])^2*[1+z2]^-1
          - 24*Log([z1+z2])^2*[z1+z2]^-2
          + 6*Log([z1+z2])^2*[1-z1]^-1*[1-z2]^-1
          - 12*Log([z1+z2])^2*[1-z1]^-1
          - 12*Log([z1+z2])^2*[1-z2]^-1
          - 6*Log([z1+z2])^2*z2*[1+z1]^-1
          + 12*Log([z1+z2])^2*z2*[z1+z2]^-3
          + 12*Log([z1+z2])^2*z2*[z1+z2]^-1
          + 6*Log([z1+z2])^2*z2*[1-z1]^-1
          - 6*Log([z1+z2])^2*z2^2*[1+z1]^-1
          - 12*Log([z1+z2])^2*z2^2*[z1+z2]^-4
          + 24*Log([z1+z2])^2*z2^2*[z1+z2]^-2
          - 6*Log([z1+z2])^2*z2^2*[1-z1]^-1
          + 24*Log([z1+z2])^2*z2^2
          - 72*Log([z1+z2])^2*z2^3*[z1+z2]^-3
          + 12*Log([z1+z2])^2*z2^3*[z1+z2]^-1
          + 36*Log([z1+z2])^2*z2^4*[z1+z2]^-4
          - 96*Log([z1+z2])^2*z2^4*[z1+z2]^-2
          + 60*Log([z1+z2])^2*z2^4
          + 108*Log([z1+z2])^2*z2^5*[z1+z2]^-3
          - 120*Log([z1+z2])^2*z2^5*[z1+z2]^-1
          - 36*Log([z1+z2])^2*z2^6*[z1+z2]^-4
          + 96*Log([z1+z2])^2*z2^6*[z1+z2]^-2
          - 48*Log([z1+z2])^2*z2^7*[z1+z2]^-3
          + 12*Log([z1+z2])^2*z2^8*[z1+z2]^-4
          - 6*Log([z1+z2])^2*z1*[1+z2]^-1
          + 6*Log([z1+z2])^2*z1*[1-z2]^-1
          - 12*Log([z1+z2])^2*z1*z2
          - 24*Log([z1+z2])^2*z1*z2^3
          - 6*Log([z1+z2])^2*z1^2*[1+z2]^-1
          - 6*Log([z1+z2])^2*z1^2*[1-z2]^-1
          + 12*Log([z1+z2])^2*z1^2
          + 12*Log([z1+z2])^2*z1^2*z2^2
         ;


id F30if1cF30if1=
       + e^-4 * (
          + 4*Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          + 22/3*Dd([1-z1])*Dd([1-z2])
          + 16*Dd([1-z2])
          - 8*Dd([1-z2])*z1^-1
          - 8*Dd([1-z2])*z1
          + 8*Dd([1-z2])*z1^2
          - 8*Dd([1-z2])*D0([1-z1])
          )

       + e^-2 * (
          + 73/4*Dd([1-z1])*Dd([1-z2])
          - 8/3*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 80/3*Dd([1-z2])
          - 88/3*Dd([1-z2])*z1^-1
          - 58/3*Dd([1-z2])*z1
          + 22*Dd([1-z2])*z1^2
          - 44/3*Dd([1-z2])*D0([1-z1])
          + 16*Dd([1-z2])*D1([1-z1])
          + 16*Dd([1-z2])*H(0,z1)
          - 12*Dd([1-z2])*H(0,z1)*z1^-1
          - 12*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 20*Dd([1-z2])*H(0,z1)*z1
          + 12*Dd([1-z2])*H(0,z1)*z1^2
          + 32*Dd([1-z2])*H(1,z1)
          - 16*Dd([1-z2])*H(1,z1)*z1^-1
          - 16*Dd([1-z2])*H(1,z1)*z1
          + 16*Dd([1-z2])*H(1,z1)*z1^2
          )

       + e^-1 * (
          + 2353/54*Dd([1-z1])*Dd([1-z2])
          - 80/3*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 44/9*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 643/9*Dd([1-z2])
          - 389/6*Dd([1-z2])*z1^-1
          + 16/3*Dd([1-z2])*z1^-1*Pi^2
          - 8*Dd([1-z2])*Pi^2
          - 437/9*Dd([1-z2])*z1
          + 8*Dd([1-z2])*z1*Pi^2
          + 389/9*Dd([1-z2])*z1^2
          - 16/3*Dd([1-z2])*z1^2*Pi^2
          - 73/2*Dd([1-z2])*D0([1-z1])
          + 16/3*Dd([1-z2])*D0([1-z1])*Pi^2
          + 88/3*Dd([1-z2])*D1([1-z1])
          - 16*Dd([1-z2])*D2([1-z1])
          + 172/3*Dd([1-z2])*H(0,z1)
          - 110/3*Dd([1-z2])*H(0,z1)*z1^-1
          - 22*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 68/3*Dd([1-z2])*H(0,z1)*z1
          + 44*Dd([1-z2])*H(0,z1)*z1^2
          + 16*Dd([1-z2])*H(0,0,z1)
          - 16*Dd([1-z2])*H(0,0,z1)*z1^-1
          - 16*Dd([1-z2])*H(0,0,z1)*[1-z1]^-1
          - 32*Dd([1-z2])*H(0,0,z1)*z1
          + 16*Dd([1-z2])*H(0,0,z1)*z1^2
          + 32*Dd([1-z2])*H(0,1,z1)
          - 24*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 24*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 40*Dd([1-z2])*H(0,1,z1)*z1
          + 24*Dd([1-z2])*H(0,1,z1)*z1^2
          + 160/3*Dd([1-z2])*H(1,z1)
          - 176/3*Dd([1-z2])*H(1,z1)*z1^-1
          - 116/3*Dd([1-z2])*H(1,z1)*z1
          + 44*Dd([1-z2])*H(1,z1)*z1^2
          + 48*Dd([1-z2])*H(1,0,z1)
          - 24*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 24*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 24*Dd([1-z2])*H(1,0,z1)*z1
          + 24*Dd([1-z2])*H(1,0,z1)*z1^2
          + 64*Dd([1-z2])*H(1,1,z1)
          - 32*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 32*Dd([1-z2])*H(1,1,z1)*z1
          + 32*Dd([1-z2])*H(1,1,z1)*z1^2
          )

       + 32801/324*Dd([1-z1])*Dd([1-z2])
          - 440/9*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 73/6*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 2/5*Dd([1-z1])*Dd([1-z2])*Pi^4
          + 8977/54*Dd([1-z2])
          - 2725/18*Dd([1-z2])*z1^-1
          + 136/3*Dd([1-z2])*z1^-1*Zeta3
          + 154/9*Dd([1-z2])*z1^-1*Pi^2
          - 8*Dd([1-z2])*[1-z1]^-1*Zeta3
          - 224/3*Dd([1-z2])*Zeta3
          - 212/9*Dd([1-z2])*Pi^2
          - 5219/54*Dd([1-z2])*z1
          + 184/3*Dd([1-z2])*z1*Zeta3
          + 97/9*Dd([1-z2])*z1*Pi^2
          + 515/6*Dd([1-z2])*z1^2
          - 136/3*Dd([1-z2])*z1^2*Zeta3
          - 55/3*Dd([1-z2])*z1^2*Pi^2
          - 2353/27*Dd([1-z2])*D0([1-z1])
          + 160/3*Dd([1-z2])*D0([1-z1])*Zeta3
          + 88/9*Dd([1-z2])*D0([1-z1])*Pi^2
          + 73*Dd([1-z2])*D1([1-z1])
          - 32/3*Dd([1-z2])*D1([1-z1])*Pi^2
          - 88/3*Dd([1-z2])*D2([1-z1])
          + 32/3*Dd([1-z2])*D3([1-z1])
          + 1103/9*Dd([1-z2])*H(0,z1)
          - 997/12*Dd([1-z2])*H(0,z1)*z1^-1
          + 22/3*Dd([1-z2])*H(0,z1)*z1^-1*Pi^2
          - 219/4*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          + 22/3*Dd([1-z2])*H(0,z1)*[1-z1]^-1*Pi^2
          - 8*Dd([1-z2])*H(0,z1)*Pi^2
          - 676/9*Dd([1-z2])*H(0,z1)*z1
          + 14*Dd([1-z2])*H(0,z1)*z1*Pi^2
          + 778/9*Dd([1-z2])*H(0,z1)*z1^2
          - 22/3*Dd([1-z2])*H(0,z1)*z1^2*Pi^2
          + 88*Dd([1-z2])*H(0,0,z1)
          - 44*Dd([1-z2])*H(0,0,z1)*z1^-1
          - 88/3*Dd([1-z2])*H(0,0,z1)*[1-z1]^-1
          - 26*Dd([1-z2])*H(0,0,z1)*z1
          + 66*Dd([1-z2])*H(0,0,z1)*z1^2
          + 16*Dd([1-z2])*H(0,0,0,z1)
          - 20*Dd([1-z2])*H(0,0,0,z1)*z1^-1
          - 20*Dd([1-z2])*H(0,0,0,z1)*[1-z1]^-1
          - 44*Dd([1-z2])*H(0,0,0,z1)*z1
          + 20*Dd([1-z2])*H(0,0,0,z1)*z1^2
          + 32*Dd([1-z2])*H(0,0,1,z1)
          - 32*Dd([1-z2])*H(0,0,1,z1)*z1^-1
          - 32*Dd([1-z2])*H(0,0,1,z1)*[1-z1]^-1
          - 64*Dd([1-z2])*H(0,0,1,z1)*z1
          + 32*Dd([1-z2])*H(0,0,1,z1)*z1^2
          + 344/3*Dd([1-z2])*H(0,1,z1)
          - 220/3*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 44*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 136/3*Dd([1-z2])*H(0,1,z1)*z1
          + 88*Dd([1-z2])*H(0,1,z1)*z1^2
          + 48*Dd([1-z2])*H(0,1,0,z1)
          - 36*Dd([1-z2])*H(0,1,0,z1)*z1^-1
          - 36*Dd([1-z2])*H(0,1,0,z1)*[1-z1]^-1
          - 60*Dd([1-z2])*H(0,1,0,z1)*z1
          + 36*Dd([1-z2])*H(0,1,0,z1)*z1^2
          + 64*Dd([1-z2])*H(0,1,1,z1)
          - 48*Dd([1-z2])*H(0,1,1,z1)*z1^-1
          - 48*Dd([1-z2])*H(0,1,1,z1)*[1-z1]^-1
          - 80*Dd([1-z2])*H(0,1,1,z1)*z1
          + 48*Dd([1-z2])*H(0,1,1,z1)*z1^2
          + 1286/9*Dd([1-z2])*H(1,z1)
          - 389/3*Dd([1-z2])*H(1,z1)*z1^-1
          + 32/3*Dd([1-z2])*H(1,z1)*z1^-1*Pi^2
          - 64/3*Dd([1-z2])*H(1,z1)*Pi^2
          - 874/9*Dd([1-z2])*H(1,z1)*z1
          + 32/3*Dd([1-z2])*H(1,z1)*z1*Pi^2
          + 778/9*Dd([1-z2])*H(1,z1)*z1^2
          - 32/3*Dd([1-z2])*H(1,z1)*z1^2*Pi^2
          + 80*Dd([1-z2])*H(1,0,z1)
          - 88*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 44*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 58*Dd([1-z2])*H(1,0,z1)*z1
          + 66*Dd([1-z2])*H(1,0,z1)*z1^2
          + 64*Dd([1-z2])*H(1,0,0,z1)
          - 32*Dd([1-z2])*H(1,0,0,z1)*z1^-1
          - 32*Dd([1-z2])*H(1,0,0,z1)*[1-z1]^-1
          - 32*Dd([1-z2])*H(1,0,0,z1)*z1
          + 32*Dd([1-z2])*H(1,0,0,z1)*z1^2
          + 96*Dd([1-z2])*H(1,0,1,z1)
          - 48*Dd([1-z2])*H(1,0,1,z1)*z1^-1
          - 48*Dd([1-z2])*H(1,0,1,z1)*[1-z1]^-1
          - 48*Dd([1-z2])*H(1,0,1,z1)*z1
          + 48*Dd([1-z2])*H(1,0,1,z1)*z1^2
          + 320/3*Dd([1-z2])*H(1,1,z1)
          - 352/3*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 232/3*Dd([1-z2])*H(1,1,z1)*z1
          + 88*Dd([1-z2])*H(1,1,z1)*z1^2
          + 96*Dd([1-z2])*H(1,1,0,z1)
          - 48*Dd([1-z2])*H(1,1,0,z1)*z1^-1
          - 48*Dd([1-z2])*H(1,1,0,z1)*[1-z1]^-1
          - 48*Dd([1-z2])*H(1,1,0,z1)*z1
          + 48*Dd([1-z2])*H(1,1,0,z1)*z1^2
          + 128*Dd([1-z2])*H(1,1,1,z1)
          - 64*Dd([1-z2])*H(1,1,1,z1)*z1^-1
          - 64*Dd([1-z2])*H(1,1,1,z1)*z1
          + 64*Dd([1-z2])*H(1,1,1,z1)*z1^2
         ;


id F30if1cF30if2=
       + e^-4 * (
          + 4*Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          + 8*Dd([1-z1])
          - 4*Dd([1-z1])*z2^-1
          - 4*Dd([1-z1])*z2
          + 4*Dd([1-z1])*z2^2
          + 22/3*Dd([1-z1])*Dd([1-z2])
          - 4*Dd([1-z1])*D0([1-z2])
          + 8*Dd([1-z2])
          - 4*Dd([1-z2])*z1^-1
          - 4*Dd([1-z2])*z1
          + 4*Dd([1-z2])*z1^2
          - 4*Dd([1-z2])*D0([1-z1])
          )

       + e^-2 * (
          + 16
          + 4*z1^-1*z2^-1
          - 8*z1^-1
          + 4*z1^-1*z2
          - 4*z1^-1*z2^2
          - 8*z2^-1
          - 8*z2
          + 8*z2^2
          + 4*z1*z2^-1
          - 8*z1
          + 4*z1*z2
          - 4*z1*z2^2
          - 4*z1^2*z2^-1
          + 8*z1^2
          - 4*z1^2*z2
          + 4*z1^2*z2^2
          + 22/3*Dd([1-z1])
          - 22/3*Dd([1-z1])*z2^-1
          - 11/3*Dd([1-z1])*z2
          + 11/3*Dd([1-z1])*z2^2
          + 73/4*Dd([1-z1])*Dd([1-z2])
          - 2*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 22/3*Dd([1-z1])*D0([1-z2])
          + 4*Dd([1-z1])*D1([1-z2])
          + 8*Dd([1-z1])*H(0,z2)
          - 4*Dd([1-z1])*H(0,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,z2)*z2
          + 4*Dd([1-z1])*H(0,z2)*z2^2
          + 8*Dd([1-z1])*H(1,z2)
          - 4*Dd([1-z1])*H(1,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,z2)*z2
          + 4*Dd([1-z1])*H(1,z2)*z2^2
          + 22/3*Dd([1-z2])
          - 22/3*Dd([1-z2])*z1^-1
          - 11/3*Dd([1-z2])*z1
          + 11/3*Dd([1-z2])*z1^2
          - 22/3*Dd([1-z2])*D0([1-z1])
          + 4*Dd([1-z2])*D1([1-z1])
          + 8*Dd([1-z2])*H(0,z1)
          - 4*Dd([1-z2])*H(0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,z1)*z1
          + 4*Dd([1-z2])*H(0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,z1)
          - 4*Dd([1-z2])*H(1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,z1)*z1
          + 4*Dd([1-z2])*H(1,z1)*z1^2
          - 8*D0([1-z1])
          + 4*D0([1-z1])*z2^-1
          + 4*D0([1-z1])*z2
          - 4*D0([1-z1])*z2^2
          + 4*D0([1-z1])*D0([1-z2])
          - 8*D0([1-z2])
          + 4*D0([1-z2])*z1^-1
          + 4*D0([1-z2])*z1
          - 4*D0([1-z2])*z1^2
          )

       + e^-1 * (
          + 22/3*z1^-1*z2^-1
          - 22/3*z1^-1
          + 11/3*z1^-1*z2
          - 11/3*z1^-1*z2^2
          - 22/3*z2^-1
          + 11/3*z1*z2^-1
          - 11/3*z1^2*z2^-1
          + 170/9*Dd([1-z1])
          - 73/4*Dd([1-z1])*z2^-1
          + 2*Dd([1-z1])*z2^-1*Pi^2
          - 4*Dd([1-z1])*Pi^2
          - 67/9*Dd([1-z1])*z2
          + 2*Dd([1-z1])*z2*Pi^2
          + 67/9*Dd([1-z1])*z2^2
          - 2*Dd([1-z1])*z2^2*Pi^2
          + 2353/54*Dd([1-z1])*Dd([1-z2])
          - 56/3*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 11/3*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 73/4*Dd([1-z1])*D0([1-z2])
          + 2*Dd([1-z1])*D0([1-z2])*Pi^2
          + 22/3*Dd([1-z1])*D1([1-z2])
          - 2*Dd([1-z1])*D2([1-z2])
          + 22/3*Dd([1-z1])*H(0,z2)
          - 22/3*Dd([1-z1])*H(0,z2)*z2^-1
          - 22/3*Dd([1-z1])*H(0,z2)*[1-z2]^-1
          - 11/3*Dd([1-z1])*H(0,z2)*z2
          + 11/3*Dd([1-z1])*H(0,z2)*z2^2
          + 8*Dd([1-z1])*H(0,0,z2)
          - 4*Dd([1-z1])*H(0,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,0,z2)*z2
          + 4*Dd([1-z1])*H(0,0,z2)*z2^2
          + 8*Dd([1-z1])*H(0,1,z2)
          - 4*Dd([1-z1])*H(0,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,1,z2)*z2
          + 4*Dd([1-z1])*H(0,1,z2)*z2^2
          + 22/3*Dd([1-z1])*H(1,z2)
          - 22/3*Dd([1-z1])*H(1,z2)*z2^-1
          - 11/3*Dd([1-z1])*H(1,z2)*z2
          + 11/3*Dd([1-z1])*H(1,z2)*z2^2
          + 8*Dd([1-z1])*H(1,0,z2)
          - 4*Dd([1-z1])*H(1,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,0,z2)*z2
          + 4*Dd([1-z1])*H(1,0,z2)*z2^2
          + 8*Dd([1-z1])*H(1,1,z2)
          - 4*Dd([1-z1])*H(1,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,1,z2)*z2
          + 4*Dd([1-z1])*H(1,1,z2)*z2^2
          + 170/9*Dd([1-z2])
          - 73/4*Dd([1-z2])*z1^-1
          + 2*Dd([1-z2])*z1^-1*Pi^2
          - 4*Dd([1-z2])*Pi^2
          - 67/9*Dd([1-z2])*z1
          + 2*Dd([1-z2])*z1*Pi^2
          + 67/9*Dd([1-z2])*z1^2
          - 2*Dd([1-z2])*z1^2*Pi^2
          - 73/4*Dd([1-z2])*D0([1-z1])
          + 2*Dd([1-z2])*D0([1-z1])*Pi^2
          + 22/3*Dd([1-z2])*D1([1-z1])
          - 2*Dd([1-z2])*D2([1-z1])
          + 22/3*Dd([1-z2])*H(0,z1)
          - 22/3*Dd([1-z2])*H(0,z1)*z1^-1
          - 22/3*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 11/3*Dd([1-z2])*H(0,z1)*z1
          + 11/3*Dd([1-z2])*H(0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,0,z1)
          - 4*Dd([1-z2])*H(0,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,0,z1)*z1
          + 4*Dd([1-z2])*H(0,0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,1,z1)
          - 4*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,1,z1)*z1
          + 4*Dd([1-z2])*H(0,1,z1)*z1^2
          + 22/3*Dd([1-z2])*H(1,z1)
          - 22/3*Dd([1-z2])*H(1,z1)*z1^-1
          - 11/3*Dd([1-z2])*H(1,z1)*z1
          + 11/3*Dd([1-z2])*H(1,z1)*z1^2
          + 8*Dd([1-z2])*H(1,0,z1)
          - 4*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,0,z1)*z1
          + 4*Dd([1-z2])*H(1,0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,1,z1)
          - 4*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,1,z1)*z1
          + 4*Dd([1-z2])*H(1,1,z1)*z1^2
          - 22/3*D0([1-z1])
          + 22/3*D0([1-z1])*z2^-1
          + 11/3*D0([1-z1])*z2
          - 11/3*D0([1-z1])*z2^2
          + 22/3*D0([1-z1])*D0([1-z2])
          - 4*D0([1-z1])*D1([1-z2])
          - 8*D0([1-z1])*H(0,z2)
          + 4*D0([1-z1])*H(0,z2)*z2^-1
          + 4*D0([1-z1])*H(0,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(0,z2)*z2
          - 4*D0([1-z1])*H(0,z2)*z2^2
          - 8*D0([1-z1])*H(1,z2)
          + 4*D0([1-z1])*H(1,z2)*z2^-1
          + 4*D0([1-z1])*H(1,z2)*z2
          - 4*D0([1-z1])*H(1,z2)*z2^2
          - 22/3*D0([1-z2])
          + 22/3*D0([1-z2])*z1^-1
          + 11/3*D0([1-z2])*z1
          - 11/3*D0([1-z2])*z1^2
          - 4*D0([1-z2])*D1([1-z1])
          - 8*D0([1-z2])*H(0,z1)
          + 4*D0([1-z2])*H(0,z1)*z1^-1
          + 4*D0([1-z2])*H(0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(0,z1)*z1
          - 4*D0([1-z2])*H(0,z1)*z1^2
          - 8*D0([1-z2])*H(1,z1)
          + 4*D0([1-z2])*H(1,z1)*z1^-1
          + 4*D0([1-z2])*H(1,z1)*z1
          - 4*D0([1-z2])*H(1,z1)*z1^2
          + 8*D1([1-z1])
          - 4*D1([1-z1])*z2^-1
          - 4*D1([1-z1])*z2
          + 4*D1([1-z1])*z2^2
          + 8*D1([1-z2])
          - 4*D1([1-z2])*z1^-1
          - 4*D1([1-z2])*z1
          + 4*D1([1-z2])*z1^2
          + 16*H(0,z1)
          + 4*H(0,z1)*z1^-1*z2^-1
          - 8*H(0,z1)*z1^-1
          + 4*H(0,z1)*z1^-1*z2
          - 4*H(0,z1)*z1^-1*z2^2
          + 4*H(0,z1)*z2^-1*[1-z1]^-1
          - 8*H(0,z1)*z2^-1
          - 8*H(0,z1)*[1-z1]^-1
          + 4*H(0,z1)*z2*[1-z1]^-1
          - 8*H(0,z1)*z2
          - 4*H(0,z1)*z2^2*[1-z1]^-1
          + 8*H(0,z1)*z2^2
          + 4*H(0,z1)*z1*z2^-1
          - 8*H(0,z1)*z1
          + 4*H(0,z1)*z1*z2
          - 4*H(0,z1)*z1*z2^2
          - 4*H(0,z1)*z1^2*z2^-1
          + 8*H(0,z1)*z1^2
          - 4*H(0,z1)*z1^2*z2
          + 4*H(0,z1)*z1^2*z2^2
          + 16*H(0,z2)
          + 4*H(0,z2)*z1^-1*z2^-1
          + 4*H(0,z2)*z1^-1*[1-z2]^-1
          - 8*H(0,z2)*z1^-1
          + 4*H(0,z2)*z1^-1*z2
          - 4*H(0,z2)*z1^-1*z2^2
          - 8*H(0,z2)*z2^-1
          - 8*H(0,z2)*[1-z2]^-1
          - 8*H(0,z2)*z2
          + 8*H(0,z2)*z2^2
          + 4*H(0,z2)*z1*z2^-1
          + 4*H(0,z2)*z1*[1-z2]^-1
          - 8*H(0,z2)*z1
          + 4*H(0,z2)*z1*z2
          - 4*H(0,z2)*z1*z2^2
          - 4*H(0,z2)*z1^2*z2^-1
          - 4*H(0,z2)*z1^2*[1-z2]^-1
          + 8*H(0,z2)*z1^2
          - 4*H(0,z2)*z1^2*z2
          + 4*H(0,z2)*z1^2*z2^2
          + 16*H(1,z1)
          + 4*H(1,z1)*z1^-1*z2^-1
          - 8*H(1,z1)*z1^-1
          + 4*H(1,z1)*z1^-1*z2
          - 4*H(1,z1)*z1^-1*z2^2
          - 8*H(1,z1)*z2^-1
          - 8*H(1,z1)*z2
          + 8*H(1,z1)*z2^2
          + 4*H(1,z1)*z1*z2^-1
          - 8*H(1,z1)*z1
          + 4*H(1,z1)*z1*z2
          - 4*H(1,z1)*z1*z2^2
          - 4*H(1,z1)*z1^2*z2^-1
          + 8*H(1,z1)*z1^2
          - 4*H(1,z1)*z1^2*z2
          + 4*H(1,z1)*z1^2*z2^2
          + 16*H(1,z2)
          + 4*H(1,z2)*z1^-1*z2^-1
          - 8*H(1,z2)*z1^-1
          + 4*H(1,z2)*z1^-1*z2
          - 4*H(1,z2)*z1^-1*z2^2
          - 8*H(1,z2)*z2^-1
          - 8*H(1,z2)*z2
          + 8*H(1,z2)*z2^2
          + 4*H(1,z2)*z1*z2^-1
          - 8*H(1,z2)*z1
          + 4*H(1,z2)*z1*z2
          - 4*H(1,z2)*z1*z2^2
          - 4*H(1,z2)*z1^2*z2^-1
          + 8*H(1,z2)*z1^2
          - 4*H(1,z2)*z1^2*z2
          + 4*H(1,z2)*z1^2*z2^2
          )

       + 16
          + 73/4*z1^-1*z2^-1
          - 2*z1^-1*z2^-1*Pi^2
          - 170/9*z1^-1
          + 4*z1^-1*Pi^2
          + 67/9*z1^-1*z2
          - 2*z1^-1*z2*Pi^2
          - 67/9*z1^-1*z2^2
          + 2*z1^-1*z2^2*Pi^2
          - 170/9*z2^-1
          + 4*z2^-1*Pi^2
          - 8*Pi^2
          - 4*z2
          + 4*z2*Pi^2
          + 4*z2^2
          - 4*z2^2*Pi^2
          + 67/9*z1*z2^-1
          - 2*z1*z2^-1*Pi^2
          - 4*z1
          + 4*z1*Pi^2
          - 2*z1*z2*Pi^2
          + 2*z1*z2^2*Pi^2
          - 67/9*z1^2*z2^-1
          + 2*z1^2*z2^-1*Pi^2
          + 4*z1^2
          - 4*z1^2*Pi^2
          + 2*z1^2*z2*Pi^2
          - 2*z1^2*z2^2*Pi^2
          + 1231/27*Dd([1-z1])
          - 2353/54*Dd([1-z1])*z2^-1
          + 56/3*Dd([1-z1])*z2^-1*Zeta3
          + 11/3*Dd([1-z1])*z2^-1*Pi^2
          - 112/3*Dd([1-z1])*Zeta3
          - 11/3*Dd([1-z1])*Pi^2
          - 404/27*Dd([1-z1])*z2
          + 56/3*Dd([1-z1])*z2*Zeta3
          + 11/6*Dd([1-z1])*z2*Pi^2
          + 404/27*Dd([1-z1])*z2^2
          - 56/3*Dd([1-z1])*z2^2*Zeta3
          - 11/6*Dd([1-z1])*z2^2*Pi^2
          + 32801/324*Dd([1-z1])*Dd([1-z2])
          - 308/9*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 73/8*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 1/6*Dd([1-z1])*Dd([1-z2])*Pi^4
          - 2353/54*Dd([1-z1])*D0([1-z2])
          + 56/3*Dd([1-z1])*D0([1-z2])*Zeta3
          + 11/3*Dd([1-z1])*D0([1-z2])*Pi^2
          + 73/4*Dd([1-z1])*D1([1-z2])
          - 2*Dd([1-z1])*D1([1-z2])*Pi^2
          - 11/3*Dd([1-z1])*D2([1-z2])
          + 2/3*Dd([1-z1])*D3([1-z2])
          + 170/9*Dd([1-z1])*H(0,z2)
          - 73/4*Dd([1-z1])*H(0,z2)*z2^-1
          + 2*Dd([1-z1])*H(0,z2)*z2^-1*Pi^2
          - 73/4*Dd([1-z1])*H(0,z2)*[1-z2]^-1
          + 2*Dd([1-z1])*H(0,z2)*[1-z2]^-1*Pi^2
          - 4*Dd([1-z1])*H(0,z2)*Pi^2
          - 67/9*Dd([1-z1])*H(0,z2)*z2
          + 2*Dd([1-z1])*H(0,z2)*z2*Pi^2
          + 67/9*Dd([1-z1])*H(0,z2)*z2^2
          - 2*Dd([1-z1])*H(0,z2)*z2^2*Pi^2
          + 22/3*Dd([1-z1])*H(0,0,z2)
          - 22/3*Dd([1-z1])*H(0,0,z2)*z2^-1
          - 22/3*Dd([1-z1])*H(0,0,z2)*[1-z2]^-1
          - 11/3*Dd([1-z1])*H(0,0,z2)*z2
          + 11/3*Dd([1-z1])*H(0,0,z2)*z2^2
          + 8*Dd([1-z1])*H(0,0,0,z2)
          - 4*Dd([1-z1])*H(0,0,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,0,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,0,0,z2)*z2
          + 4*Dd([1-z1])*H(0,0,0,z2)*z2^2
          + 8*Dd([1-z1])*H(0,0,1,z2)
          - 4*Dd([1-z1])*H(0,0,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,0,1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,0,1,z2)*z2
          + 4*Dd([1-z1])*H(0,0,1,z2)*z2^2
          + 22/3*Dd([1-z1])*H(0,1,z2)
          - 22/3*Dd([1-z1])*H(0,1,z2)*z2^-1
          - 22/3*Dd([1-z1])*H(0,1,z2)*[1-z2]^-1
          - 11/3*Dd([1-z1])*H(0,1,z2)*z2
          + 11/3*Dd([1-z1])*H(0,1,z2)*z2^2
          + 8*Dd([1-z1])*H(0,1,0,z2)
          - 4*Dd([1-z1])*H(0,1,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,1,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,1,0,z2)*z2
          + 4*Dd([1-z1])*H(0,1,0,z2)*z2^2
          + 8*Dd([1-z1])*H(0,1,1,z2)
          - 4*Dd([1-z1])*H(0,1,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,1,1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(0,1,1,z2)*z2
          + 4*Dd([1-z1])*H(0,1,1,z2)*z2^2
          + 170/9*Dd([1-z1])*H(1,z2)
          - 73/4*Dd([1-z1])*H(1,z2)*z2^-1
          + 2*Dd([1-z1])*H(1,z2)*z2^-1*Pi^2
          - 4*Dd([1-z1])*H(1,z2)*Pi^2
          - 67/9*Dd([1-z1])*H(1,z2)*z2
          + 2*Dd([1-z1])*H(1,z2)*z2*Pi^2
          + 67/9*Dd([1-z1])*H(1,z2)*z2^2
          - 2*Dd([1-z1])*H(1,z2)*z2^2*Pi^2
          + 22/3*Dd([1-z1])*H(1,0,z2)
          - 22/3*Dd([1-z1])*H(1,0,z2)*z2^-1
          - 22/3*Dd([1-z1])*H(1,0,z2)*[1-z2]^-1
          - 11/3*Dd([1-z1])*H(1,0,z2)*z2
          + 11/3*Dd([1-z1])*H(1,0,z2)*z2^2
          + 8*Dd([1-z1])*H(1,0,0,z2)
          - 4*Dd([1-z1])*H(1,0,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,0,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,0,0,z2)*z2
          + 4*Dd([1-z1])*H(1,0,0,z2)*z2^2
          + 8*Dd([1-z1])*H(1,0,1,z2)
          - 4*Dd([1-z1])*H(1,0,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,0,1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,0,1,z2)*z2
          + 4*Dd([1-z1])*H(1,0,1,z2)*z2^2
          + 22/3*Dd([1-z1])*H(1,1,z2)
          - 22/3*Dd([1-z1])*H(1,1,z2)*z2^-1
          - 11/3*Dd([1-z1])*H(1,1,z2)*z2
          + 11/3*Dd([1-z1])*H(1,1,z2)*z2^2
          + 8*Dd([1-z1])*H(1,1,0,z2)
          - 4*Dd([1-z1])*H(1,1,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,1,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,1,0,z2)*z2
          + 4*Dd([1-z1])*H(1,1,0,z2)*z2^2
          + 8*Dd([1-z1])*H(1,1,1,z2)
          - 4*Dd([1-z1])*H(1,1,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,1,1,z2)*z2
          + 4*Dd([1-z1])*H(1,1,1,z2)*z2^2
          + 1231/27*Dd([1-z2])
          - 2353/54*Dd([1-z2])*z1^-1
          + 56/3*Dd([1-z2])*z1^-1*Zeta3
          + 11/3*Dd([1-z2])*z1^-1*Pi^2
          - 112/3*Dd([1-z2])*Zeta3
          - 11/3*Dd([1-z2])*Pi^2
          - 404/27*Dd([1-z2])*z1
          + 56/3*Dd([1-z2])*z1*Zeta3
          + 11/6*Dd([1-z2])*z1*Pi^2
          + 404/27*Dd([1-z2])*z1^2
          - 56/3*Dd([1-z2])*z1^2*Zeta3
          - 11/6*Dd([1-z2])*z1^2*Pi^2
          - 2353/54*Dd([1-z2])*D0([1-z1])
          + 56/3*Dd([1-z2])*D0([1-z1])*Zeta3
          + 11/3*Dd([1-z2])*D0([1-z1])*Pi^2
          + 73/4*Dd([1-z2])*D1([1-z1])
          - 2*Dd([1-z2])*D1([1-z1])*Pi^2
          - 11/3*Dd([1-z2])*D2([1-z1])
          + 2/3*Dd([1-z2])*D3([1-z1])
          + 170/9*Dd([1-z2])*H(0,z1)
          - 73/4*Dd([1-z2])*H(0,z1)*z1^-1
          + 2*Dd([1-z2])*H(0,z1)*z1^-1*Pi^2
          - 73/4*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          + 2*Dd([1-z2])*H(0,z1)*[1-z1]^-1*Pi^2
          - 4*Dd([1-z2])*H(0,z1)*Pi^2
          - 67/9*Dd([1-z2])*H(0,z1)*z1
          + 2*Dd([1-z2])*H(0,z1)*z1*Pi^2
          + 67/9*Dd([1-z2])*H(0,z1)*z1^2
          - 2*Dd([1-z2])*H(0,z1)*z1^2*Pi^2
          + 22/3*Dd([1-z2])*H(0,0,z1)
          - 22/3*Dd([1-z2])*H(0,0,z1)*z1^-1
          - 22/3*Dd([1-z2])*H(0,0,z1)*[1-z1]^-1
          - 11/3*Dd([1-z2])*H(0,0,z1)*z1
          + 11/3*Dd([1-z2])*H(0,0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,0,0,z1)
          - 4*Dd([1-z2])*H(0,0,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,0,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,0,0,z1)*z1
          + 4*Dd([1-z2])*H(0,0,0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,0,1,z1)
          - 4*Dd([1-z2])*H(0,0,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,0,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,0,1,z1)*z1
          + 4*Dd([1-z2])*H(0,0,1,z1)*z1^2
          + 22/3*Dd([1-z2])*H(0,1,z1)
          - 22/3*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 22/3*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 11/3*Dd([1-z2])*H(0,1,z1)*z1
          + 11/3*Dd([1-z2])*H(0,1,z1)*z1^2
          + 8*Dd([1-z2])*H(0,1,0,z1)
          - 4*Dd([1-z2])*H(0,1,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,1,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,1,0,z1)*z1
          + 4*Dd([1-z2])*H(0,1,0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,1,1,z1)
          - 4*Dd([1-z2])*H(0,1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,1,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,1,1,z1)*z1
          + 4*Dd([1-z2])*H(0,1,1,z1)*z1^2
          + 170/9*Dd([1-z2])*H(1,z1)
          - 73/4*Dd([1-z2])*H(1,z1)*z1^-1
          + 2*Dd([1-z2])*H(1,z1)*z1^-1*Pi^2
          - 4*Dd([1-z2])*H(1,z1)*Pi^2
          - 67/9*Dd([1-z2])*H(1,z1)*z1
          + 2*Dd([1-z2])*H(1,z1)*z1*Pi^2
          + 67/9*Dd([1-z2])*H(1,z1)*z1^2
          - 2*Dd([1-z2])*H(1,z1)*z1^2*Pi^2
          + 22/3*Dd([1-z2])*H(1,0,z1)
          - 22/3*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 22/3*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 11/3*Dd([1-z2])*H(1,0,z1)*z1
          + 11/3*Dd([1-z2])*H(1,0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,0,0,z1)
          - 4*Dd([1-z2])*H(1,0,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,0,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,0,0,z1)*z1
          + 4*Dd([1-z2])*H(1,0,0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,0,1,z1)
          - 4*Dd([1-z2])*H(1,0,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,0,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,0,1,z1)*z1
          + 4*Dd([1-z2])*H(1,0,1,z1)*z1^2
          + 22/3*Dd([1-z2])*H(1,1,z1)
          - 22/3*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 11/3*Dd([1-z2])*H(1,1,z1)*z1
          + 11/3*Dd([1-z2])*H(1,1,z1)*z1^2
          + 8*Dd([1-z2])*H(1,1,0,z1)
          - 4*Dd([1-z2])*H(1,1,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,1,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,1,0,z1)*z1
          + 4*Dd([1-z2])*H(1,1,0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,1,1,z1)
          - 4*Dd([1-z2])*H(1,1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,1,1,z1)*z1
          + 4*Dd([1-z2])*H(1,1,1,z1)*z1^2
          - 170/9*D0([1-z1])
          + 73/4*D0([1-z1])*z2^-1
          - 2*D0([1-z1])*z2^-1*Pi^2
          + 4*D0([1-z1])*Pi^2
          + 67/9*D0([1-z1])*z2
          - 2*D0([1-z1])*z2*Pi^2
          - 67/9*D0([1-z1])*z2^2
          + 2*D0([1-z1])*z2^2*Pi^2
          + 73/4*D0([1-z1])*D0([1-z2])
          - 2*D0([1-z1])*D0([1-z2])*Pi^2
          - 22/3*D0([1-z1])*D1([1-z2])
          + 2*D0([1-z1])*D2([1-z2])
          - 22/3*D0([1-z1])*H(0,z2)
          + 22/3*D0([1-z1])*H(0,z2)*z2^-1
          + 22/3*D0([1-z1])*H(0,z2)*[1-z2]^-1
          + 11/3*D0([1-z1])*H(0,z2)*z2
          - 11/3*D0([1-z1])*H(0,z2)*z2^2
          - 8*D0([1-z1])*H(0,0,z2)
          + 4*D0([1-z1])*H(0,0,z2)*z2^-1
          + 4*D0([1-z1])*H(0,0,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(0,0,z2)*z2
          - 4*D0([1-z1])*H(0,0,z2)*z2^2
          - 8*D0([1-z1])*H(0,1,z2)
          + 4*D0([1-z1])*H(0,1,z2)*z2^-1
          + 4*D0([1-z1])*H(0,1,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(0,1,z2)*z2
          - 4*D0([1-z1])*H(0,1,z2)*z2^2
          - 22/3*D0([1-z1])*H(1,z2)
          + 22/3*D0([1-z1])*H(1,z2)*z2^-1
          + 11/3*D0([1-z1])*H(1,z2)*z2
          - 11/3*D0([1-z1])*H(1,z2)*z2^2
          - 8*D0([1-z1])*H(1,0,z2)
          + 4*D0([1-z1])*H(1,0,z2)*z2^-1
          + 4*D0([1-z1])*H(1,0,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(1,0,z2)*z2
          - 4*D0([1-z1])*H(1,0,z2)*z2^2
          - 8*D0([1-z1])*H(1,1,z2)
          + 4*D0([1-z1])*H(1,1,z2)*z2^-1
          + 4*D0([1-z1])*H(1,1,z2)*z2
          - 4*D0([1-z1])*H(1,1,z2)*z2^2
          - 170/9*D0([1-z2])
          + 73/4*D0([1-z2])*z1^-1
          - 2*D0([1-z2])*z1^-1*Pi^2
          + 4*D0([1-z2])*Pi^2
          + 67/9*D0([1-z2])*z1
          - 2*D0([1-z2])*z1*Pi^2
          - 67/9*D0([1-z2])*z1^2
          + 2*D0([1-z2])*z1^2*Pi^2
          - 22/3*D0([1-z2])*D1([1-z1])
          + 2*D0([1-z2])*D2([1-z1])
          - 22/3*D0([1-z2])*H(0,z1)
          + 22/3*D0([1-z2])*H(0,z1)*z1^-1
          + 22/3*D0([1-z2])*H(0,z1)*[1-z1]^-1
          + 11/3*D0([1-z2])*H(0,z1)*z1
          - 11/3*D0([1-z2])*H(0,z1)*z1^2
          - 8*D0([1-z2])*H(0,0,z1)
          + 4*D0([1-z2])*H(0,0,z1)*z1^-1
          + 4*D0([1-z2])*H(0,0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(0,0,z1)*z1
          - 4*D0([1-z2])*H(0,0,z1)*z1^2
          - 8*D0([1-z2])*H(0,1,z1)
          + 4*D0([1-z2])*H(0,1,z1)*z1^-1
          + 4*D0([1-z2])*H(0,1,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(0,1,z1)*z1
          - 4*D0([1-z2])*H(0,1,z1)*z1^2
          - 22/3*D0([1-z2])*H(1,z1)
          + 22/3*D0([1-z2])*H(1,z1)*z1^-1
          + 11/3*D0([1-z2])*H(1,z1)*z1
          - 11/3*D0([1-z2])*H(1,z1)*z1^2
          - 8*D0([1-z2])*H(1,0,z1)
          + 4*D0([1-z2])*H(1,0,z1)*z1^-1
          + 4*D0([1-z2])*H(1,0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(1,0,z1)*z1
          - 4*D0([1-z2])*H(1,0,z1)*z1^2
          - 8*D0([1-z2])*H(1,1,z1)
          + 4*D0([1-z2])*H(1,1,z1)*z1^-1
          + 4*D0([1-z2])*H(1,1,z1)*z1
          - 4*D0([1-z2])*H(1,1,z1)*z1^2
          + 22/3*D1([1-z1])
          - 22/3*D1([1-z1])*z2^-1
          - 11/3*D1([1-z1])*z2
          + 11/3*D1([1-z1])*z2^2
          + 4*D1([1-z1])*D1([1-z2])
          + 8*D1([1-z1])*H(0,z2)
          - 4*D1([1-z1])*H(0,z2)*z2^-1
          - 4*D1([1-z1])*H(0,z2)*[1-z2]^-1
          - 4*D1([1-z1])*H(0,z2)*z2
          + 4*D1([1-z1])*H(0,z2)*z2^2
          + 8*D1([1-z1])*H(1,z2)
          - 4*D1([1-z1])*H(1,z2)*z2^-1
          - 4*D1([1-z1])*H(1,z2)*z2
          + 4*D1([1-z1])*H(1,z2)*z2^2
          + 22/3*D1([1-z2])
          - 22/3*D1([1-z2])*z1^-1
          - 11/3*D1([1-z2])*z1
          + 11/3*D1([1-z2])*z1^2
          + 8*D1([1-z2])*H(0,z1)
          - 4*D1([1-z2])*H(0,z1)*z1^-1
          - 4*D1([1-z2])*H(0,z1)*[1-z1]^-1
          - 4*D1([1-z2])*H(0,z1)*z1
          + 4*D1([1-z2])*H(0,z1)*z1^2
          + 8*D1([1-z2])*H(1,z1)
          - 4*D1([1-z2])*H(1,z1)*z1^-1
          - 4*D1([1-z2])*H(1,z1)*z1
          + 4*D1([1-z2])*H(1,z1)*z1^2
          - 4*D2([1-z1])
          + 2*D2([1-z1])*z2^-1
          + 2*D2([1-z1])*z2
          - 2*D2([1-z1])*z2^2
          - 4*D2([1-z2])
          + 2*D2([1-z2])*z1^-1
          + 2*D2([1-z2])*z1
          - 2*D2([1-z2])*z1^2
          + 22/3*H(0,z1)*z1^-1*z2^-1
          - 22/3*H(0,z1)*z1^-1
          + 11/3*H(0,z1)*z1^-1*z2
          - 11/3*H(0,z1)*z1^-1*z2^2
          + 22/3*H(0,z1)*z2^-1*[1-z1]^-1
          - 22/3*H(0,z1)*z2^-1
          - 22/3*H(0,z1)*[1-z1]^-1
          + 11/3*H(0,z1)*z2*[1-z1]^-1
          - 11/3*H(0,z1)*z2^2*[1-z1]^-1
          + 11/3*H(0,z1)*z1*z2^-1
          - 11/3*H(0,z1)*z1^2*z2^-1
          + 16*H(0,z1)*H(0,z2)
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2^-1
          + 4*H(0,z1)*H(0,z2)*z1^-1*[1-z2]^-1
          - 8*H(0,z1)*H(0,z2)*z1^-1
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2
          - 4*H(0,z1)*H(0,z2)*z1^-1*z2^2
          + 4*H(0,z1)*H(0,z2)*z2^-1*[1-z1]^-1
          - 8*H(0,z1)*H(0,z2)*z2^-1
          + 4*H(0,z1)*H(0,z2)*[1-z1]^-1*[1-z2]^-1
          - 8*H(0,z1)*H(0,z2)*[1-z1]^-1
          - 8*H(0,z1)*H(0,z2)*[1-z2]^-1
          + 4*H(0,z1)*H(0,z2)*z2*[1-z1]^-1
          - 8*H(0,z1)*H(0,z2)*z2
          - 4*H(0,z1)*H(0,z2)*z2^2*[1-z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2^2
          + 4*H(0,z1)*H(0,z2)*z1*z2^-1
          + 4*H(0,z1)*H(0,z2)*z1*[1-z2]^-1
          - 8*H(0,z1)*H(0,z2)*z1
          + 4*H(0,z1)*H(0,z2)*z1*z2
          - 4*H(0,z1)*H(0,z2)*z1*z2^2
          - 4*H(0,z1)*H(0,z2)*z1^2*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1^2*[1-z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1^2
          - 4*H(0,z1)*H(0,z2)*z1^2*z2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2^2
          + 16*H(0,z1)*H(1,z2)
          + 4*H(0,z1)*H(1,z2)*z1^-1*z2^-1
          - 8*H(0,z1)*H(1,z2)*z1^-1
          + 4*H(0,z1)*H(1,z2)*z1^-1*z2
          - 4*H(0,z1)*H(1,z2)*z1^-1*z2^2
          + 4*H(0,z1)*H(1,z2)*z2^-1*[1-z1]^-1
          - 8*H(0,z1)*H(1,z2)*z2^-1
          - 8*H(0,z1)*H(1,z2)*[1-z1]^-1
          + 4*H(0,z1)*H(1,z2)*z2*[1-z1]^-1
          - 8*H(0,z1)*H(1,z2)*z2
          - 4*H(0,z1)*H(1,z2)*z2^2*[1-z1]^-1
          + 8*H(0,z1)*H(1,z2)*z2^2
          + 4*H(0,z1)*H(1,z2)*z1*z2^-1
          - 8*H(0,z1)*H(1,z2)*z1
          + 4*H(0,z1)*H(1,z2)*z1*z2
          - 4*H(0,z1)*H(1,z2)*z1*z2^2
          - 4*H(0,z1)*H(1,z2)*z1^2*z2^-1
          + 8*H(0,z1)*H(1,z2)*z1^2
          - 4*H(0,z1)*H(1,z2)*z1^2*z2
          + 4*H(0,z1)*H(1,z2)*z1^2*z2^2
          + 22/3*H(0,z2)*z1^-1*z2^-1
          + 22/3*H(0,z2)*z1^-1*[1-z2]^-1
          - 22/3*H(0,z2)*z1^-1
          + 11/3*H(0,z2)*z1^-1*z2
          - 11/3*H(0,z2)*z1^-1*z2^2
          - 22/3*H(0,z2)*z2^-1
          - 22/3*H(0,z2)*[1-z2]^-1
          + 11/3*H(0,z2)*z1*z2^-1
          + 11/3*H(0,z2)*z1*[1-z2]^-1
          - 11/3*H(0,z2)*z1^2*z2^-1
          - 11/3*H(0,z2)*z1^2*[1-z2]^-1
          + 16*H(0,z2)*H(1,z1)
          + 4*H(0,z2)*H(1,z1)*z1^-1*z2^-1
          + 4*H(0,z2)*H(1,z1)*z1^-1*[1-z2]^-1
          - 8*H(0,z2)*H(1,z1)*z1^-1
          + 4*H(0,z2)*H(1,z1)*z1^-1*z2
          - 4*H(0,z2)*H(1,z1)*z1^-1*z2^2
          - 8*H(0,z2)*H(1,z1)*z2^-1
          - 8*H(0,z2)*H(1,z1)*[1-z2]^-1
          - 8*H(0,z2)*H(1,z1)*z2
          + 8*H(0,z2)*H(1,z1)*z2^2
          + 4*H(0,z2)*H(1,z1)*z1*z2^-1
          + 4*H(0,z2)*H(1,z1)*z1*[1-z2]^-1
          - 8*H(0,z2)*H(1,z1)*z1
          + 4*H(0,z2)*H(1,z1)*z1*z2
          - 4*H(0,z2)*H(1,z1)*z1*z2^2
          - 4*H(0,z2)*H(1,z1)*z1^2*z2^-1
          - 4*H(0,z2)*H(1,z1)*z1^2*[1-z2]^-1
          + 8*H(0,z2)*H(1,z1)*z1^2
          - 4*H(0,z2)*H(1,z1)*z1^2*z2
          + 4*H(0,z2)*H(1,z1)*z1^2*z2^2
          + 16*H(0,0,z1)
          + 4*H(0,0,z1)*z1^-1*z2^-1
          - 8*H(0,0,z1)*z1^-1
          + 4*H(0,0,z1)*z1^-1*z2
          - 4*H(0,0,z1)*z1^-1*z2^2
          + 4*H(0,0,z1)*z2^-1*[1-z1]^-1
          - 8*H(0,0,z1)*z2^-1
          - 8*H(0,0,z1)*[1-z1]^-1
          + 4*H(0,0,z1)*z2*[1-z1]^-1
          - 8*H(0,0,z1)*z2
          - 4*H(0,0,z1)*z2^2*[1-z1]^-1
          + 8*H(0,0,z1)*z2^2
          + 4*H(0,0,z1)*z1*z2^-1
          - 8*H(0,0,z1)*z1
          + 4*H(0,0,z1)*z1*z2
          - 4*H(0,0,z1)*z1*z2^2
          - 4*H(0,0,z1)*z1^2*z2^-1
          + 8*H(0,0,z1)*z1^2
          - 4*H(0,0,z1)*z1^2*z2
          + 4*H(0,0,z1)*z1^2*z2^2
          + 16*H(0,0,z2)
          + 4*H(0,0,z2)*z1^-1*z2^-1
          + 4*H(0,0,z2)*z1^-1*[1-z2]^-1
          - 8*H(0,0,z2)*z1^-1
          + 4*H(0,0,z2)*z1^-1*z2
          - 4*H(0,0,z2)*z1^-1*z2^2
          - 8*H(0,0,z2)*z2^-1
          - 8*H(0,0,z2)*[1-z2]^-1
          - 8*H(0,0,z2)*z2
          + 8*H(0,0,z2)*z2^2
          + 4*H(0,0,z2)*z1*z2^-1
          + 4*H(0,0,z2)*z1*[1-z2]^-1
          - 8*H(0,0,z2)*z1
          + 4*H(0,0,z2)*z1*z2
          - 4*H(0,0,z2)*z1*z2^2
          - 4*H(0,0,z2)*z1^2*z2^-1
          - 4*H(0,0,z2)*z1^2*[1-z2]^-1
          + 8*H(0,0,z2)*z1^2
          - 4*H(0,0,z2)*z1^2*z2
          + 4*H(0,0,z2)*z1^2*z2^2
          + 16*H(0,1,z1)
          + 4*H(0,1,z1)*z1^-1*z2^-1
          - 8*H(0,1,z1)*z1^-1
          + 4*H(0,1,z1)*z1^-1*z2
          - 4*H(0,1,z1)*z1^-1*z2^2
          + 4*H(0,1,z1)*z2^-1*[1-z1]^-1
          - 8*H(0,1,z1)*z2^-1
          - 8*H(0,1,z1)*[1-z1]^-1
          + 4*H(0,1,z1)*z2*[1-z1]^-1
          - 8*H(0,1,z1)*z2
          - 4*H(0,1,z1)*z2^2*[1-z1]^-1
          + 8*H(0,1,z1)*z2^2
          + 4*H(0,1,z1)*z1*z2^-1
          - 8*H(0,1,z1)*z1
          + 4*H(0,1,z1)*z1*z2
          - 4*H(0,1,z1)*z1*z2^2
          - 4*H(0,1,z1)*z1^2*z2^-1
          + 8*H(0,1,z1)*z1^2
          - 4*H(0,1,z1)*z1^2*z2
          + 4*H(0,1,z1)*z1^2*z2^2
          + 16*H(0,1,z2)
          + 4*H(0,1,z2)*z1^-1*z2^-1
          + 4*H(0,1,z2)*z1^-1*[1-z2]^-1
          - 8*H(0,1,z2)*z1^-1
          + 4*H(0,1,z2)*z1^-1*z2
          - 4*H(0,1,z2)*z1^-1*z2^2
          - 8*H(0,1,z2)*z2^-1
          - 8*H(0,1,z2)*[1-z2]^-1
          - 8*H(0,1,z2)*z2
          + 8*H(0,1,z2)*z2^2
          + 4*H(0,1,z2)*z1*z2^-1
          + 4*H(0,1,z2)*z1*[1-z2]^-1
          - 8*H(0,1,z2)*z1
          + 4*H(0,1,z2)*z1*z2
          - 4*H(0,1,z2)*z1*z2^2
          - 4*H(0,1,z2)*z1^2*z2^-1
          - 4*H(0,1,z2)*z1^2*[1-z2]^-1
          + 8*H(0,1,z2)*z1^2
          - 4*H(0,1,z2)*z1^2*z2
          + 4*H(0,1,z2)*z1^2*z2^2
          + 22/3*H(1,z1)*z1^-1*z2^-1
          - 22/3*H(1,z1)*z1^-1
          + 11/3*H(1,z1)*z1^-1*z2
          - 11/3*H(1,z1)*z1^-1*z2^2
          - 22/3*H(1,z1)*z2^-1
          + 11/3*H(1,z1)*z1*z2^-1
          - 11/3*H(1,z1)*z1^2*z2^-1
          + 16*H(1,z1)*H(1,z2)
          + 4*H(1,z1)*H(1,z2)*z1^-1*z2^-1
          - 8*H(1,z1)*H(1,z2)*z1^-1
          + 4*H(1,z1)*H(1,z2)*z1^-1*z2
          - 4*H(1,z1)*H(1,z2)*z1^-1*z2^2
          - 8*H(1,z1)*H(1,z2)*z2^-1
          - 8*H(1,z1)*H(1,z2)*z2
          + 8*H(1,z1)*H(1,z2)*z2^2
          + 4*H(1,z1)*H(1,z2)*z1*z2^-1
          - 8*H(1,z1)*H(1,z2)*z1
          + 4*H(1,z1)*H(1,z2)*z1*z2
          - 4*H(1,z1)*H(1,z2)*z1*z2^2
          - 4*H(1,z1)*H(1,z2)*z1^2*z2^-1
          + 8*H(1,z1)*H(1,z2)*z1^2
          - 4*H(1,z1)*H(1,z2)*z1^2*z2
          + 4*H(1,z1)*H(1,z2)*z1^2*z2^2
          + 22/3*H(1,z2)*z1^-1*z2^-1
          - 22/3*H(1,z2)*z1^-1
          + 11/3*H(1,z2)*z1^-1*z2
          - 11/3*H(1,z2)*z1^-1*z2^2
          - 22/3*H(1,z2)*z2^-1
          + 11/3*H(1,z2)*z1*z2^-1
          - 11/3*H(1,z2)*z1^2*z2^-1
          + 16*H(1,0,z1)
          + 4*H(1,0,z1)*z1^-1*z2^-1
          - 8*H(1,0,z1)*z1^-1
          + 4*H(1,0,z1)*z1^-1*z2
          - 4*H(1,0,z1)*z1^-1*z2^2
          + 4*H(1,0,z1)*z2^-1*[1-z1]^-1
          - 8*H(1,0,z1)*z2^-1
          - 8*H(1,0,z1)*[1-z1]^-1
          + 4*H(1,0,z1)*z2*[1-z1]^-1
          - 8*H(1,0,z1)*z2
          - 4*H(1,0,z1)*z2^2*[1-z1]^-1
          + 8*H(1,0,z1)*z2^2
          + 4*H(1,0,z1)*z1*z2^-1
          - 8*H(1,0,z1)*z1
          + 4*H(1,0,z1)*z1*z2
          - 4*H(1,0,z1)*z1*z2^2
          - 4*H(1,0,z1)*z1^2*z2^-1
          + 8*H(1,0,z1)*z1^2
          - 4*H(1,0,z1)*z1^2*z2
          + 4*H(1,0,z1)*z1^2*z2^2
          + 16*H(1,0,z2)
          + 4*H(1,0,z2)*z1^-1*z2^-1
          + 4*H(1,0,z2)*z1^-1*[1-z2]^-1
          - 8*H(1,0,z2)*z1^-1
          + 4*H(1,0,z2)*z1^-1*z2
          - 4*H(1,0,z2)*z1^-1*z2^2
          - 8*H(1,0,z2)*z2^-1
          - 8*H(1,0,z2)*[1-z2]^-1
          - 8*H(1,0,z2)*z2
          + 8*H(1,0,z2)*z2^2
          + 4*H(1,0,z2)*z1*z2^-1
          + 4*H(1,0,z2)*z1*[1-z2]^-1
          - 8*H(1,0,z2)*z1
          + 4*H(1,0,z2)*z1*z2
          - 4*H(1,0,z2)*z1*z2^2
          - 4*H(1,0,z2)*z1^2*z2^-1
          - 4*H(1,0,z2)*z1^2*[1-z2]^-1
          + 8*H(1,0,z2)*z1^2
          - 4*H(1,0,z2)*z1^2*z2
          + 4*H(1,0,z2)*z1^2*z2^2
          + 16*H(1,1,z1)
          + 4*H(1,1,z1)*z1^-1*z2^-1
          - 8*H(1,1,z1)*z1^-1
          + 4*H(1,1,z1)*z1^-1*z2
          - 4*H(1,1,z1)*z1^-1*z2^2
          - 8*H(1,1,z1)*z2^-1
          - 8*H(1,1,z1)*z2
          + 8*H(1,1,z1)*z2^2
          + 4*H(1,1,z1)*z1*z2^-1
          - 8*H(1,1,z1)*z1
          + 4*H(1,1,z1)*z1*z2
          - 4*H(1,1,z1)*z1*z2^2
          - 4*H(1,1,z1)*z1^2*z2^-1
          + 8*H(1,1,z1)*z1^2
          - 4*H(1,1,z1)*z1^2*z2
          + 4*H(1,1,z1)*z1^2*z2^2
          + 16*H(1,1,z2)
          + 4*H(1,1,z2)*z1^-1*z2^-1
          - 8*H(1,1,z2)*z1^-1
          + 4*H(1,1,z2)*z1^-1*z2
          - 4*H(1,1,z2)*z1^-1*z2^2
          - 8*H(1,1,z2)*z2^-1
          - 8*H(1,1,z2)*z2
          + 8*H(1,1,z2)*z2^2
          + 4*H(1,1,z2)*z1*z2^-1
          - 8*H(1,1,z2)*z1
          + 4*H(1,1,z2)*z1*z2
          - 4*H(1,1,z2)*z1*z2^2
          - 4*H(1,1,z2)*z1^2*z2^-1
          + 8*H(1,1,z2)*z1^2
          - 4*H(1,1,z2)*z1^2*z2
          + 4*H(1,1,z2)*z1^2*z2^2
         ;


id F30if1cF30ii=
       + e^-4 * (
          + 2*Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          - 4*D0([1-z1])*Dd([1-z2])
          - 2*D0([1-z2])*Dd([1-z1])
          + 4*Dd([1-z1])
          - 2*Dd([1-z1])*z2^-1
          - 2*Dd([1-z1])*z2
          + 2*Dd([1-z1])*z2^2
          + 11/6*Dd([1-z1])*Dd([1-z2])
          + 8*Dd([1-z2])
          - 4*Dd([1-z2])*z1^-1
          - 4*Dd([1-z2])*z1
          + 4*Dd([1-z2])*z1^2
          )

       + e^-2 * (
          + 16
          + 6*z1^-1*z2^-1
          - 2*z1^-1*[1+z2]^-1
          - 4*z1^-1
          + 2*z1^-1*z2
          - 2*z1^-1*z2^2
          - 2*z2^-1*[1+z1]^-1
          - 4*z2^-1
          + 2*[1+z1]^-1*[1+z2]^-1
          - 4*[1+z1]^-1
          - 4*[1+z2]^-1
          - 8*[z1+z2]^-2
          - 2*z2*[1+z1]^-1
          - 4*z2
          - 2*z2^2*[1+z1]^-1
          + 8*z2^2
          + 2*z1*z2^-1
          - 2*z1*[1+z2]^-1
          + 4*z1*[z1+z2]^-3
          + 4*z1*[z1+z2]^-1
          - 4*z1
          - 2*z1*z2
          - 2*z1*z2^2
          - 2*z1^2*z2^-1
          - 2*z1^2*[1+z2]^-1
          - 4*z1^2*[z1+z2]^-4
          + 8*z1^2*[z1+z2]^-2
          + 12*z1^2
          - 2*z1^2*z2
          + 6*z1^2*z2^2
          - 24*z1^3*[z1+z2]^-3
          + 4*z1^3*[z1+z2]^-1
          - 8*z1^3*z2
          + 12*z1^4*[z1+z2]^-4
          - 32*z1^4*[z1+z2]^-2
          + 20*z1^4
          + 36*z1^5*[z1+z2]^-3
          - 40*z1^5*[z1+z2]^-1
          - 12*z1^6*[z1+z2]^-4
          + 32*z1^6*[z1+z2]^-2
          - 16*z1^7*[z1+z2]^-3
          + 4*z1^8*[z1+z2]^-4
          - 8*D0([1-z1])
          + 4*D0([1-z1])*z2^-1
          + 4*D0([1-z1])*z2
          - 4*D0([1-z1])*z2^2
          + 4*D0([1-z1])*D0([1-z2])
          - 11/3*D0([1-z1])*Dd([1-z2])
          - 8*D0([1-z2])
          + 4*D0([1-z2])*z1^-1
          + 4*D0([1-z2])*z1
          - 4*D0([1-z2])*z1^2
          - 11/6*D0([1-z2])*Dd([1-z1])
          + 8*D1([1-z1])*Dd([1-z2])
          + 2*D1([1-z2])*Dd([1-z1])
          + 4*H(-1,z1)*Dd([1-z2])
          - 2*H(-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(-1,z1)*Dd([1-z2])*z1
          + 2*H(-1,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,z2)*Dd([1-z1])
          - 2*H(-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,z2)*Dd([1-z1])*z2
          + 2*H(-1,z2)*Dd([1-z1])*z2^2
          + 4*H(0,z1)*Dd([1-z2])
          - 4*H(0,z1)*Dd([1-z2])*z1^-1
          - 4*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(0,z1)*Dd([1-z2])*z1
          + 4*H(0,z1)*Dd([1-z2])*z1^2
          + 16*H(1,z1)*Dd([1-z2])
          - 8*H(1,z1)*Dd([1-z2])*z1^-1
          - 8*H(1,z1)*Dd([1-z2])*z1
          + 8*H(1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,z2)*Dd([1-z1])
          - 2*H(1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,z2)*Dd([1-z1])*z2
          + 2*H(1,z2)*Dd([1-z1])*z2^2
          + 11/3*Dd([1-z1])
          - 11/6*Dd([1-z1])*z2^-1
          - 11/6*Dd([1-z1])*z2
          + 11/6*Dd([1-z1])*z2^2
          + 2*Dd([1-z1])*Log2*z2^-1
          + 2*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*Dd([1-z1])*Log2
          + 2*Dd([1-z1])*Log2*z2
          - 2*Dd([1-z1])*Log2*z2^2
          + 67/18*Dd([1-z1])*Dd([1-z2])
          - Dd([1-z1])*Dd([1-z2])*Pi^2
          + 29/3*Dd([1-z2])
          - 11*Dd([1-z2])*z1^-1
          - 47/6*Dd([1-z2])*z1
          + 55/6*Dd([1-z2])*z1^2
          + 2*Dd([1-z2])*Log2*z1^-1
          + 2*Dd([1-z2])*Log2*[1-z1]^-1
          - 4*Dd([1-z2])*Log2
          + 2*Dd([1-z2])*Log2*z1
          - 2*Dd([1-z2])*Log2*z1^2
          )

       + e^-1 * (
          + 82/3
          + 193/6*z1^-1*z2^-1
          + 1/6*z1^-1*[1+z2]^-1
          - 12*z1^-1*[z1+z2]^-1
          - 21*z1^-1
          + 83/6*z1^-1*z2
          - 33/2*z1^-1*z2^2
          + 20*z1^-1*z2^3
          - 40*z1^-1*z2^4
          - 11/6*z2^-1*[1+z1]^-1
          - 24*z2^-1
          + 11/6*[1+z1]^-1*[1+z2]^-1
          - 11/3*[1+z1]^-1
          - 17/3*[1+z2]^-1
          - 14*[z1+z2]^-2
          + 8*[z1+z2]^-1
          - 11/6*z2*[1+z1]^-1
          - 52/3*z2
          - 11/6*z2^2*[1+z1]^-1
          + 47/3*z2^2
          - 20*z2^3
          + 40*z2^4
          + 40*z1*z2^-3
          - 20*z1*z2^-2
          + 12*z1*z2^-1
          - 23/6*z1*[1+z2]^-1
          + 11*z1*[z1+z2]^-3
          - 4*z1*[z1+z2]^-2
          + 41/3*z1*[z1+z2]^-1
          - 104/3*z1
          + 61/3*z1*z2
          - 24*z1*z2^2
          - 40*z1^2*z2^-3
          + 20*z1^2*z2^-2
          - 44/3*z1^2*z2^-1
          + 1/6*z1^2*[1+z2]^-1
          - 11*z1^2*[z1+z2]^-4
          + 4*z1^2*[z1+z2]^-3
          + 94/3*z1^2*[z1+z2]^-2
          + 16/3*z1^2*[z1+z2]^-1
          + 32/3*z1^2
          + 91/3*z1^2*z2^2
          - 66*z1^3*[z1+z2]^-3
          + 16*z1^3*[z1+z2]^-2
          + 125/3*z1^3*[z1+z2]^-1
          - 12*z1^3
          - 26*z1^3*z2
          + 33*z1^4*[z1+z2]^-4
          - 8*z1^4*[z1+z2]^-3
          - 292/3*z1^4*[z1+z2]^-2
          + 20*z1^4*[z1+z2]^-1
          + 51*z1^4
          + 99*z1^5*[z1+z2]^-3
          - 12*z1^5*[z1+z2]^-2
          - 98*z1^5*[z1+z2]^-1
          - 33*z1^6*[z1+z2]^-4
          + 4*z1^6*[z1+z2]^-3
          + 80*z1^6*[z1+z2]^-2
          - 44*z1^7*[z1+z2]^-3
          + 11*z1^8*[z1+z2]^-4
          - 2*Log2*z1^-1*[1+z2]^-1
          + 8*Log2*z1^-1
          + 4*Log2*z1^-1*z2^2
          + 2*Log2*z2^-1*[1-z1]^-1
          - 2*Log2*z2^-1*[1+z1]^-1
          + 8*Log2*z2^-1
          + 4*Log2*[1-z1]^-1*[1-z2]^-1
          - 4*Log2*[1-z1]^-1
          + 2*Log2*[1+z1]^-1*[1+z2]^-1
          - 4*Log2*[1+z1]^-1
          - 4*Log2*[1+z2]^-1
          + 2*Log2*z2*[1-z1]^-1
          - 2*Log2*z2*[1+z1]^-1
          + 8*Log2*z2
          - 2*Log2*z2^2*[1-z1]^-1
          - 2*Log2*z2^2*[1+z1]^-1
          - 2*Log2*z1*[1+z2]^-1
          + 8*Log2*z1
          + 4*Log2*z1*z2^2
          + 4*Log2*z1^2*z2^-1
          - 2*Log2*z1^2*[1+z2]^-1
          + 4*Log2*z1^2*z2
          - 22/3*D0([1-z1])
          + 11/3*D0([1-z1])*z2^-1
          + 11/3*D0([1-z1])*z2
          - 11/3*D0([1-z1])*z2^2
          - 4*D0([1-z1])*Log2*z2^-1
          - 4*D0([1-z1])*Log2*[1-z2]^-1
          + 8*D0([1-z1])*Log2
          - 4*D0([1-z1])*Log2*z2
          + 4*D0([1-z1])*Log2*z2^2
          + 11/3*D0([1-z1])*D0([1-z2])
          - 4*D0([1-z1])*D1([1-z2])
          - 8*D0([1-z1])*H(-1,z2)
          + 4*D0([1-z1])*H(-1,z2)*z2^-1
          + 4*D0([1-z1])*H(-1,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(-1,z2)*z2
          - 4*D0([1-z1])*H(-1,z2)*z2^2
          - 8*D0([1-z1])*H(1,z2)
          + 4*D0([1-z1])*H(1,z2)*z2^-1
          + 4*D0([1-z1])*H(1,z2)*z2
          - 4*D0([1-z1])*H(1,z2)*z2^2
          - 67/9*D0([1-z1])*Dd([1-z2])
          + 2*D0([1-z1])*Dd([1-z2])*Pi^2
          - 29/3*D0([1-z2])
          + 11*D0([1-z2])*z1^-1
          + 47/6*D0([1-z2])*z1
          - 55/6*D0([1-z2])*z1^2
          - 2*D0([1-z2])*Log2*z1^-1
          - 2*D0([1-z2])*Log2*[1-z1]^-1
          + 4*D0([1-z2])*Log2
          - 2*D0([1-z2])*Log2*z1
          + 2*D0([1-z2])*Log2*z1^2
          - 8*D0([1-z2])*D1([1-z1])
          - 4*D0([1-z2])*H(-1,z1)
          + 2*D0([1-z2])*H(-1,z1)*z1^-1
          + 2*D0([1-z2])*H(-1,z1)*[1-z1]^-1
          + 2*D0([1-z2])*H(-1,z1)*z1
          - 2*D0([1-z2])*H(-1,z1)*z1^2
          - 4*D0([1-z2])*H(0,z1)
          + 4*D0([1-z2])*H(0,z1)*z1^-1
          + 4*D0([1-z2])*H(0,z1)*[1-z1]^-1
          + 8*D0([1-z2])*H(0,z1)*z1
          - 4*D0([1-z2])*H(0,z1)*z1^2
          - 16*D0([1-z2])*H(1,z1)
          + 8*D0([1-z2])*H(1,z1)*z1^-1
          + 8*D0([1-z2])*H(1,z1)*z1
          - 8*D0([1-z2])*H(1,z1)*z1^2
          - 67/18*D0([1-z2])*Dd([1-z1])
          + D0([1-z2])*Dd([1-z1])*Pi^2
          + 16*D1([1-z1])
          - 8*D1([1-z1])*z2^-1
          - 8*D1([1-z1])*z2
          + 8*D1([1-z1])*z2^2
          + 22/3*D1([1-z1])*Dd([1-z2])
          + 8*D1([1-z2])
          - 4*D1([1-z2])*z1^-1
          - 4*D1([1-z2])*z1
          + 4*D1([1-z2])*z1^2
          + 11/6*D1([1-z2])*Dd([1-z1])
          - 8*D2([1-z1])*Dd([1-z2])
          - D2([1-z2])*Dd([1-z1])
          - 16*H(-1,z1)
          - 6*H(-1,z1)*z1^-1*z2^-1
          - 4*H(-1,z1)*z1^-1*[1-z2]^-1
          + 4*H(-1,z1)*z1^-1*[1+z2]^-1
          - 4*H(-1,z1)*z1^-1
          - 2*H(-1,z1)*z1^-1*z2
          - 2*H(-1,z1)*z1^-1*z2^2
          - 2*H(-1,z1)*z2^-1*[1-z1]^-1
          + 4*H(-1,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*z2^-1
          - 4*H(-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,z1)*[1-z1]^-1
          - 4*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z1)*[1+z1]^-1
          + 8*H(-1,z1)*[1-z2]^-1
          + 8*H(-1,z1)*[1+z2]^-1
          + 8*H(-1,z1)*[z1+z2]^-2
          - 2*H(-1,z1)*z2*[1-z1]^-1
          + 4*H(-1,z1)*z2*[1+z1]^-1
          - 4*H(-1,z1)*z2
          + 2*H(-1,z1)*z2^2*[1-z1]^-1
          + 4*H(-1,z1)*z2^2*[1+z1]^-1
          - 8*H(-1,z1)*z2^2
          - 2*H(-1,z1)*z1*z2^-1
          - 4*H(-1,z1)*z1*[1-z2]^-1
          + 4*H(-1,z1)*z1*[1+z2]^-1
          - 4*H(-1,z1)*z1*[z1+z2]^-3
          - 4*H(-1,z1)*z1*[z1+z2]^-1
          - 4*H(-1,z1)*z1
          + 2*H(-1,z1)*z1*z2
          - 2*H(-1,z1)*z1*z2^2
          - 2*H(-1,z1)*z1^2*z2^-1
          + 4*H(-1,z1)*z1^2*[1-z2]^-1
          + 4*H(-1,z1)*z1^2*[1+z2]^-1
          + 4*H(-1,z1)*z1^2*[z1+z2]^-4
          - 8*H(-1,z1)*z1^2*[z1+z2]^-2
          - 12*H(-1,z1)*z1^2
          - 2*H(-1,z1)*z1^2*z2
          - 6*H(-1,z1)*z1^2*z2^2
          + 24*H(-1,z1)*z1^3*[z1+z2]^-3
          - 4*H(-1,z1)*z1^3*[z1+z2]^-1
          + 8*H(-1,z1)*z1^3*z2
          - 12*H(-1,z1)*z1^4*[z1+z2]^-4
          + 32*H(-1,z1)*z1^4*[z1+z2]^-2
          - 20*H(-1,z1)*z1^4
          - 36*H(-1,z1)*z1^5*[z1+z2]^-3
          + 40*H(-1,z1)*z1^5*[z1+z2]^-1
          + 12*H(-1,z1)*z1^6*[z1+z2]^-4
          - 32*H(-1,z1)*z1^6*[z1+z2]^-2
          + 16*H(-1,z1)*z1^7*[z1+z2]^-3
          - 4*H(-1,z1)*z1^8*[z1+z2]^-4
          + 17/3*H(-1,z1)*Dd([1-z2])
          + 1/6*H(-1,z1)*Dd([1-z2])*z1^-1
          - 11/6*H(-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 23/6*H(-1,z1)*Dd([1-z2])*z1
          - 1/6*H(-1,z1)*Dd([1-z2])*z1^2
          - 2*H(-1,z2)*z1^-1*z2^-1
          + 2*H(-1,z2)*z1^-1*[1+z2]^-1
          - 4*H(-1,z2)*z1^-1
          - 2*H(-1,z2)*z1^-1*z2
          - 2*H(-1,z2)*z1^-1*z2^2
          - 4*H(-1,z2)*z1^-1*z2^3
          + 40*H(-1,z2)*z1^-1*z2^5
          + 16*H(-1,z2)*z2^-2
          - 4*H(-1,z2)*z2^-1*[1-z1]^-1
          + 2*H(-1,z2)*z2^-1*[1+z1]^-1
          - 4*H(-1,z2)*z2^-1
          - 4*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z2)*[1-z1]^-1
          - 2*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z2)*[1+z1]^-1
          + 4*H(-1,z2)*[1+z2]^-1
          - 4*H(-1,z2)*z2*[1-z1]^-1
          + 2*H(-1,z2)*z2*[1+z1]^-1
          - 4*H(-1,z2)*z2
          + 4*H(-1,z2)*z2^2*[1-z1]^-1
          + 2*H(-1,z2)*z2^2*[1+z1]^-1
          + 4*H(-1,z2)*z2^2
          + 20*H(-1,z2)*z2^4
          + 20*H(-1,z2)*z1*z2^-3
          + 6*H(-1,z2)*z1*z2^-1
          + 2*H(-1,z2)*z1*[1+z2]^-1
          - 4*H(-1,z2)*z1
          + 6*H(-1,z2)*z1*z2
          - 2*H(-1,z2)*z1*z2^2
          + 16*H(-1,z2)*z1*z2^3
          + 40*H(-1,z2)*z1^2*z2^-4
          - 4*H(-1,z2)*z1^2*z2^-2
          - 2*H(-1,z2)*z1^2*z2^-1
          + 2*H(-1,z2)*z1^2*[1+z2]^-1
          - 4*H(-1,z2)*z1^2
          - 2*H(-1,z2)*z1^2*z2
          - 2*H(-1,z2)*z1^2*z2^2
          + 11/3*H(-1,z2)*Dd([1-z1])
          - 11/6*H(-1,z2)*Dd([1-z1])*z2^-1
          - 11/6*H(-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 11/6*H(-1,z2)*Dd([1-z1])*z2
          + 11/6*H(-1,z2)*Dd([1-z1])*z2^2
          + 2*H(-1,z2)*Dd([1-z1])*Log2*z2^-1
          + 2*H(-1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*H(-1,z2)*Dd([1-z1])*Log2
          + 2*H(-1,z2)*Dd([1-z1])*Log2*z2
          - 2*H(-1,z2)*Dd([1-z1])*Log2*z2^2
          + 4*H(-1,-1,z2)*Dd([1-z1])
          - 2*H(-1,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,-1,z2)*Dd([1-z1])*z2
          + 2*H(-1,-1,z2)*Dd([1-z1])*z2^2
          + 4*H(-1,0,z1)*Dd([1-z2])
          - 2*H(-1,0,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(-1,0,z1)*Dd([1-z2])*z1
          + 2*H(-1,0,z1)*Dd([1-z2])*z1^2
          + 8*H(-1,1,z1)*Dd([1-z2])
          - 4*H(-1,1,z1)*Dd([1-z2])*z1^-1
          - 4*H(-1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(-1,1,z1)*Dd([1-z2])*z1
          + 4*H(-1,1,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,1,z2)*Dd([1-z1])
          - 2*H(-1,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,1,z2)*Dd([1-z1])*z2
          + 2*H(-1,1,z2)*Dd([1-z1])*z2^2
          + 16*H(0,z1)
          + 6*H(0,z1)*z1^-1*z2^-1
          - 2*H(0,z1)*z1^-1*[1+z2]^-1
          - 4*H(0,z1)*z1^-1
          + 2*H(0,z1)*z1^-1*z2
          - 2*H(0,z1)*z1^-1*z2^2
          + 16*H(0,z1)*z2^-2
          + 4*H(0,z1)*z2^-1*[1-z1]^-1
          - 2*H(0,z1)*z2^-1*[1+z1]^-1
          - 4*H(0,z1)*z2^-1
          - 8*H(0,z1)*[1-z1]^-1
          + 2*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z1)*[1+z1]^-1
          - 8*H(0,z1)*[z1+z2]^-2
          + 4*H(0,z1)*z2*[1-z1]^-1
          - 2*H(0,z1)*z2*[1+z1]^-1
          - 4*H(0,z1)*z2
          - 4*H(0,z1)*z2^2*[1-z1]^-1
          - 2*H(0,z1)*z2^2*[1+z1]^-1
          + 8*H(0,z1)*z2^2
          + 20*H(0,z1)*z1*z2^-3
          + 10*H(0,z1)*z1*z2^-1
          - 6*H(0,z1)*z1*[1+z2]^-1
          + 4*H(0,z1)*z1*[z1+z2]^-3
          + 4*H(0,z1)*z1*[z1+z2]^-1
          - 4*H(0,z1)*z1
          - 2*H(0,z1)*z1*z2
          - 2*H(0,z1)*z1*z2^2
          + 40*H(0,z1)*z1^2*z2^-4
          - 4*H(0,z1)*z1^2*z2^-2
          - 2*H(0,z1)*z1^2*z2^-1
          - 2*H(0,z1)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*z1^2*[z1+z2]^-2
          + 12*H(0,z1)*z1^2
          - 2*H(0,z1)*z1^2*z2
          + 6*H(0,z1)*z1^2*z2^2
          - 24*H(0,z1)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*z1^3*z2
          + 12*H(0,z1)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*z1^4
          + 36*H(0,z1)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*z1^8*[z1+z2]^-4
          + 56/3*H(0,z1)*Dd([1-z2])
          - 22/3*H(0,z1)*Dd([1-z2])*z1^-1
          - 11/3*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          + 1/6*H(0,z1)*Dd([1-z2])*z1
          + 37/2*H(0,z1)*Dd([1-z2])*z1^2
          + 2*H(0,z1)*Dd([1-z2])*Log2*z1^-1
          + 2*H(0,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          + 6*H(0,z1)*Dd([1-z2])*Log2*z1
          - 2*H(0,z1)*Dd([1-z2])*Log2*z1^2
          - 2*H(0,-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(0,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,-1,z1)*Dd([1-z2])*z1
          + 2*H(0,-1,z1)*Dd([1-z2])*z1^2
          + 4*H(0,0,z1)*Dd([1-z2])
          - 4*H(0,0,z1)*Dd([1-z2])*z1^-1
          - 4*H(0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(0,0,z1)*Dd([1-z2])*z1
          + 4*H(0,0,z1)*Dd([1-z2])*z1^2
          + 8*H(0,1,z1)*Dd([1-z2])
          - 8*H(0,1,z1)*Dd([1-z2])*z1^-1
          - 8*H(0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 16*H(0,1,z1)*Dd([1-z2])*z1
          + 8*H(0,1,z1)*Dd([1-z2])*z1^2
          + 32*H(1,z1)
          + 12*H(1,z1)*z1^-1*z2^-1
          - 4*H(1,z1)*z1^-1*[1+z2]^-1
          - 8*H(1,z1)*z1^-1
          + 4*H(1,z1)*z1^-1*z2
          - 4*H(1,z1)*z1^-1*z2^2
          - 4*H(1,z1)*z2^-1*[1+z1]^-1
          - 8*H(1,z1)*z2^-1
          + 4*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,z1)*[1+z1]^-1
          - 8*H(1,z1)*[1+z2]^-1
          - 16*H(1,z1)*[z1+z2]^-2
          - 4*H(1,z1)*z2*[1+z1]^-1
          - 8*H(1,z1)*z2
          - 4*H(1,z1)*z2^2*[1+z1]^-1
          + 16*H(1,z1)*z2^2
          + 4*H(1,z1)*z1*z2^-1
          - 4*H(1,z1)*z1*[1+z2]^-1
          + 8*H(1,z1)*z1*[z1+z2]^-3
          + 8*H(1,z1)*z1*[z1+z2]^-1
          - 8*H(1,z1)*z1
          - 4*H(1,z1)*z1*z2
          - 4*H(1,z1)*z1*z2^2
          - 4*H(1,z1)*z1^2*z2^-1
          - 4*H(1,z1)*z1^2*[1+z2]^-1
          - 8*H(1,z1)*z1^2*[z1+z2]^-4
          + 16*H(1,z1)*z1^2*[z1+z2]^-2
          + 24*H(1,z1)*z1^2
          - 4*H(1,z1)*z1^2*z2
          + 12*H(1,z1)*z1^2*z2^2
          - 48*H(1,z1)*z1^3*[z1+z2]^-3
          + 8*H(1,z1)*z1^3*[z1+z2]^-1
          - 16*H(1,z1)*z1^3*z2
          + 24*H(1,z1)*z1^4*[z1+z2]^-4
          - 64*H(1,z1)*z1^4*[z1+z2]^-2
          + 40*H(1,z1)*z1^4
          + 72*H(1,z1)*z1^5*[z1+z2]^-3
          - 80*H(1,z1)*z1^5*[z1+z2]^-1
          - 24*H(1,z1)*z1^6*[z1+z2]^-4
          + 64*H(1,z1)*z1^6*[z1+z2]^-2
          - 32*H(1,z1)*z1^7*[z1+z2]^-3
          + 8*H(1,z1)*z1^8*[z1+z2]^-4
          + 58/3*H(1,z1)*Dd([1-z2])
          - 22*H(1,z1)*Dd([1-z2])*z1^-1
          - 47/3*H(1,z1)*Dd([1-z2])*z1
          + 55/3*H(1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,z1)*Dd([1-z2])*Log2*z1^-1
          + 4*H(1,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 8*H(1,z1)*Dd([1-z2])*Log2
          + 4*H(1,z1)*Dd([1-z2])*Log2*z1
          - 4*H(1,z1)*Dd([1-z2])*Log2*z1^2
          + 16*H(1,z2)
          + 6*H(1,z2)*z1^-1*z2^-1
          - 2*H(1,z2)*z1^-1*[1+z2]^-1
          - 4*H(1,z2)*z1^-1
          + 2*H(1,z2)*z1^-1*z2
          - 2*H(1,z2)*z1^-1*z2^2
          - 2*H(1,z2)*z2^-1*[1+z1]^-1
          - 4*H(1,z2)*z2^-1
          + 2*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(1,z2)*[1+z1]^-1
          - 4*H(1,z2)*[1+z2]^-1
          - 8*H(1,z2)*[z1+z2]^-2
          - 2*H(1,z2)*z2*[1+z1]^-1
          - 4*H(1,z2)*z2
          - 2*H(1,z2)*z2^2*[1+z1]^-1
          + 8*H(1,z2)*z2^2
          + 2*H(1,z2)*z1*z2^-1
          - 2*H(1,z2)*z1*[1+z2]^-1
          + 4*H(1,z2)*z1*[z1+z2]^-3
          + 4*H(1,z2)*z1*[z1+z2]^-1
          - 4*H(1,z2)*z1
          - 2*H(1,z2)*z1*z2
          - 2*H(1,z2)*z1*z2^2
          - 2*H(1,z2)*z1^2*z2^-1
          - 2*H(1,z2)*z1^2*[1+z2]^-1
          - 4*H(1,z2)*z1^2*[z1+z2]^-4
          + 8*H(1,z2)*z1^2*[z1+z2]^-2
          + 12*H(1,z2)*z1^2
          - 2*H(1,z2)*z1^2*z2
          + 6*H(1,z2)*z1^2*z2^2
          - 24*H(1,z2)*z1^3*[z1+z2]^-3
          + 4*H(1,z2)*z1^3*[z1+z2]^-1
          - 8*H(1,z2)*z1^3*z2
          + 12*H(1,z2)*z1^4*[z1+z2]^-4
          - 32*H(1,z2)*z1^4*[z1+z2]^-2
          + 20*H(1,z2)*z1^4
          + 36*H(1,z2)*z1^5*[z1+z2]^-3
          - 40*H(1,z2)*z1^5*[z1+z2]^-1
          - 12*H(1,z2)*z1^6*[z1+z2]^-4
          + 32*H(1,z2)*z1^6*[z1+z2]^-2
          - 16*H(1,z2)*z1^7*[z1+z2]^-3
          + 4*H(1,z2)*z1^8*[z1+z2]^-4
          + 11/3*H(1,z2)*Dd([1-z1])
          - 11/6*H(1,z2)*Dd([1-z1])*z2^-1
          - 11/6*H(1,z2)*Dd([1-z1])*z2
          + 11/6*H(1,z2)*Dd([1-z1])*z2^2
          + 2*H(1,z2)*Dd([1-z1])*Log2*z2^-1
          + 2*H(1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*H(1,z2)*Dd([1-z1])*Log2
          + 2*H(1,z2)*Dd([1-z1])*Log2*z2
          - 2*H(1,z2)*Dd([1-z1])*Log2*z2^2
          + 8*H(1,-1,z1)*Dd([1-z2])
          - 4*H(1,-1,z1)*Dd([1-z2])*z1^-1
          - 4*H(1,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(1,-1,z1)*Dd([1-z2])*z1
          + 4*H(1,-1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,-1,z2)*Dd([1-z1])
          - 2*H(1,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(1,-1,z2)*Dd([1-z1])*z2
          + 2*H(1,-1,z2)*Dd([1-z1])*z2^2
          + 16*H(1,0,z1)*Dd([1-z2])
          - 8*H(1,0,z1)*Dd([1-z2])*z1^-1
          - 8*H(1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(1,0,z1)*Dd([1-z2])*z1
          + 8*H(1,0,z1)*Dd([1-z2])*z1^2
          + 32*H(1,1,z1)*Dd([1-z2])
          - 16*H(1,1,z1)*Dd([1-z2])*z1^-1
          - 16*H(1,1,z1)*Dd([1-z2])*z1
          + 16*H(1,1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,1,z2)*Dd([1-z1])
          - 2*H(1,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,1,z2)*Dd([1-z1])*z2
          + 2*H(1,1,z2)*Dd([1-z1])*z2^2
          + 67/9*Dd([1-z1])
          - 67/18*Dd([1-z1])*z2^-1
          - 67/18*Dd([1-z1])*z2
          + 67/18*Dd([1-z1])*z2^2
          + 11/6*Dd([1-z1])*Log2*z2^-1
          + 11/6*Dd([1-z1])*Log2*[1-z2]^-1
          - 11/3*Dd([1-z1])*Log2
          + 11/6*Dd([1-z1])*Log2*z2
          - 11/6*Dd([1-z1])*Log2*z2^2
          - Dd([1-z1])*Log2^2*z2^-1
          - Dd([1-z1])*Log2^2*[1-z2]^-1
          + 2*Dd([1-z1])*Log2^2
          - Dd([1-z1])*Log2^2*z2
          + Dd([1-z1])*Log2^2*z2^2
          + Dd([1-z1])*Pi^2*z2^-1
          - 2*Dd([1-z1])*Pi^2
          + Dd([1-z1])*Pi^2*z2
          - Dd([1-z1])*Pi^2*z2^2
          + 202/27*Dd([1-z1])*Dd([1-z2])
          - 11/12*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 28/3*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 691/36*Dd([1-z2])
          - 475/36*Dd([1-z2])*z1^-1
          - 485/36*Dd([1-z2])*z1
          + 341/36*Dd([1-z2])*z1^2
          - 1/6*Dd([1-z2])*Log2*z1^-1
          + 11/6*Dd([1-z2])*Log2*[1-z1]^-1
          - 17/3*Dd([1-z2])*Log2
          + 23/6*Dd([1-z2])*Log2*z1
          + 1/6*Dd([1-z2])*Log2*z1^2
          + 2*Dd([1-z2])*Pi^2*z1^-1
          - 7/3*Dd([1-z2])*Pi^2
          + 11/3*Dd([1-z2])*Pi^2*z1
          - 2*Dd([1-z2])*Pi^2*z1^2
          + 16*Log([z1+z2])
          + 8*Log([z1+z2])*z1^-1*z2^-1
          + 4*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 4*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 4*Log([z1+z2])*z1^-1*z2
          + 4*Log([z1+z2])*z1^-1*z2^3
          - 40*Log([z1+z2])*z1^-1*z2^5
          - 16*Log([z1+z2])*z2^-2
          + 4*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 4*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 4*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*Log([z1+z2])*[1-z1]^-1
          + 4*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 8*Log([z1+z2])*[1+z1]^-1
          - 8*Log([z1+z2])*[1-z2]^-1
          - 8*Log([z1+z2])*[1+z2]^-1
          - 8*Log([z1+z2])*[z1+z2]^-2
          + 4*Log([z1+z2])*z2*[1-z1]^-1
          - 4*Log([z1+z2])*z2*[1+z1]^-1
          - 4*Log([z1+z2])*z2^2*[1-z1]^-1
          - 4*Log([z1+z2])*z2^2*[1+z1]^-1
          + 4*Log([z1+z2])*z2^2
          - 20*Log([z1+z2])*z2^4
          - 20*Log([z1+z2])*z1*z2^-3
          - 4*Log([z1+z2])*z1*z2^-1
          + 4*Log([z1+z2])*z1*[1-z2]^-1
          - 4*Log([z1+z2])*z1*[1+z2]^-1
          + 4*Log([z1+z2])*z1*[z1+z2]^-3
          + 4*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*Log([z1+z2])*z1*z2
          - 16*Log([z1+z2])*z1*z2^3
          - 40*Log([z1+z2])*z1^2*z2^-4
          + 4*Log([z1+z2])*z1^2*z2^-2
          - 4*Log([z1+z2])*z1^2*[1-z2]^-1
          - 4*Log([z1+z2])*z1^2*[1+z2]^-1
          - 4*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 8*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 16*Log([z1+z2])*z1^2
          + 8*Log([z1+z2])*z1^2*z2^2
          - 24*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 4*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 8*Log([z1+z2])*z1^3*z2
          + 12*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 32*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 20*Log([z1+z2])*z1^4
          + 36*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 40*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 12*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 32*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 16*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 4*Log([z1+z2])*z1^8*[z1+z2]^-4
          )

       + 284/9
          + 901/18*z1^-1*z2^-1
          + 127/36*z1^-1*[1+z2]^-1
          - 311/18*z1^-1*[z1+z2]^-1
          - 388/9*z1^-1
          + 499/18*z1^-1*z2
          - 139/6*z1^-1*z2^2
          + 151/3*z1^-1*z2^3
          - 242/3*z1^-1*z2^4
          - 44/3*z2^-2
          - 67/18*z2^-1*[1+z1]^-1
          - 98/3*z2^-1
          + 67/18*[1+z1]^-1*[1+z2]^-1
          - 67/9*[1+z1]^-1
          - 439/36*[1+z2]^-1
          - 227/6*[z1+z2]^-2
          + 22*[z1+z2]^-1
          - 67/18*z2*[1+z1]^-1
          - 7/3*z2
          - 67/18*z2^2*[1+z1]^-1
          - 17/9*z2^2
          - 19/3*z2^3
          + 242/3*z2^4
          + 88/3*z1*z2^-3
          - 20*z1*z2^-2
          - 50/3*z1*z2^-1
          + 127/36*z1*[1+z2]^-1
          + 63/2*z1*[z1+z2]^-3
          - 15*z1*[z1+z2]^-2
          + 707/18*z1*[z1+z2]^-1
          - 179/3*z1
          + 284/9*z1*z2
          - 47*z1*z2^2
          - 44*z1*z2^3
          - 88/3*z1^2*z2^-3
          + 104/3*z1^2*z2^-2
          + 76/9*z1^2*z2^-1
          - 485/36*z1^2*[1+z2]^-1
          - 523/18*z1^2*[z1+z2]^-4
          + 15*z1^2*[z1+z2]^-3
          + 1819/18*z1^2*[z1+z2]^-2
          + 4/9*z1^2*[z1+z2]^-1
          + 47/9*z1^2
          + 20/3*z1^2*z2
          + 767/9*z1^2*z2^2
          - 553/3*z1^3*[z1+z2]^-3
          + 62*z1^3*[z1+z2]^-2
          + 1138/9*z1^3*[z1+z2]^-1
          - 119/3*z1^3
          - 758/9*z1^3*z2
          + 523/6*z1^4*[z1+z2]^-4
          - 30*z1^4*[z1+z2]^-3
          - 5191/18*z1^4*[z1+z2]^-2
          + 215/3*z1^4*[z1+z2]^-1
          + 1385/9*z1^4
          + 1645/6*z1^5*[z1+z2]^-3
          - 47*z1^5*[z1+z2]^-2
          - 2581/9*z1^5*[z1+z2]^-1
          - 523/6*z1^6*[z1+z2]^-4
          + 15*z1^6*[z1+z2]^-3
          + 1351/6*z1^6*[z1+z2]^-2
          - 364/3*z1^7*[z1+z2]^-3
          + 523/18*z1^8*[z1+z2]^-4
          - 34/3*Log2*z1^-1*[1-z2]^-1
          - 67/6*Log2*z1^-1*[1+z2]^-1
          + 42*Log2*z1^-1
          + 33*Log2*z1^-1*z2^2
          + 80*Log2*z1^-1*z2^4
          + 11/6*Log2*z2^-1*[1-z1]^-1
          - 11/6*Log2*z2^-1*[1+z1]^-1
          + 48*Log2*z2^-1
          + 11/3*Log2*[1-z1]^-1*[1-z2]^-1
          - 11/3*Log2*[1-z1]^-1
          + 11/6*Log2*[1+z1]^-1*[1+z2]^-1
          - 11/3*Log2*[1+z1]^-1
          - 5/3*Log2*[1-z2]^-1
          - 4*Log2*[1+z2]^-1
          - 16*Log2*[z1+z2]^-1
          + 11/6*Log2*z2*[1-z1]^-1
          - 11/6*Log2*z2*[1+z1]^-1
          + 104/3*Log2*z2
          - 11/6*Log2*z2^2*[1-z1]^-1
          - 11/6*Log2*z2^2*[1+z1]^-1
          + 40*Log2*z2^3
          + 40*Log2*z1*z2^-2
          - 1/6*Log2*z1*[1-z2]^-1
          - 4*Log2*z1*[1+z2]^-1
          + 8*Log2*z1*[z1+z2]^-2
          + 208/3*Log2*z1
          + 48*Log2*z1*z2^2
          + 80*Log2*z1^2*z2^-3
          + 88/3*Log2*z1^2*z2^-1
          + 19/2*Log2*z1^2*[1-z2]^-1
          - 28/3*Log2*z1^2*[1+z2]^-1
          - 8*Log2*z1^2*[z1+z2]^-3
          - 32/3*Log2*z1^2*[z1+z2]^-1
          - 32*Log2*z1^3*[z1+z2]^-2
          + 24*Log2*z1^3
          + 16*Log2*z1^4*[z1+z2]^-3
          - 40*Log2*z1^4*[z1+z2]^-1
          + 24*Log2*z1^5*[z1+z2]^-2
          - 8*Log2*z1^6*[z1+z2]^-3
          + 2*Log2^2*z1^-1*[1-z2]^-1
          + 2*Log2^2*z1^-1*[1+z2]^-1
          - 8*Log2^2*z1^-1
          - 4*Log2^2*z1^-1*z2^2
          + 2*Log2^2*z2^-1*[1+z1]^-1
          - 8*Log2^2*z2^-1
          - 2*Log2^2*[1+z1]^-1*[1+z2]^-1
          + 4*Log2^2*[1+z1]^-1
          - 4*Log2^2*[1-z2]^-1
          + 4*Log2^2*[1+z2]^-1
          + 2*Log2^2*z2*[1+z1]^-1
          - 8*Log2^2*z2
          + 2*Log2^2*z2^2*[1+z1]^-1
          + 2*Log2^2*z1*[1-z2]^-1
          + 2*Log2^2*z1*[1+z2]^-1
          - 8*Log2^2*z1
          - 4*Log2^2*z1*z2^2
          - 4*Log2^2*z1^2*z2^-1
          - 2*Log2^2*z1^2*[1-z2]^-1
          + 2*Log2^2*z1^2*[1+z2]^-1
          - 4*Log2^2*z1^2*z2
          - 25/6*Pi^2*z1^-1*z2^-1
          + 13/6*Pi^2*z1^-1*[1+z2]^-1
          - 1/3*Pi^2*z1^-1
          - 3/2*Pi^2*z1^-1*z2
          - 1/6*Pi^2*z1^-1*z2^2
          - 1/3*Pi^2*z1^-1*z2^3
          + 10/3*Pi^2*z1^-1*z2^5
          - 8/3*Pi^2*z2^-2
          + 13/6*Pi^2*z2^-1*[1+z1]^-1
          - 1/3*Pi^2*z2^-1
          - 13/6*Pi^2*[1+z1]^-1*[1+z2]^-1
          + 13/3*Pi^2*[1+z1]^-1
          + 2/3*Pi^2*[1-z2]^-1
          + 10/3*Pi^2*[1+z2]^-1
          + 16/3*Pi^2*[z1+z2]^-2
          - 32/3*Pi^2
          + 13/6*Pi^2*z2*[1+z1]^-1
          - 1/3*Pi^2*z2
          + 13/6*Pi^2*z2^2*[1+z1]^-1
          - 5*Pi^2*z2^2
          + 5/3*Pi^2*z2^4
          - 10/3*Pi^2*z1*z2^-3
          - 17/6*Pi^2*z1*z2^-1
          + 2/3*Pi^2*z1*[1-z2]^-1
          + 19/6*Pi^2*z1*[1+z2]^-1
          - 8/3*Pi^2*z1*[z1+z2]^-3
          - 8/3*Pi^2*z1*[z1+z2]^-1
          - 1/3*Pi^2*z1
          + 11/6*Pi^2*z1*z2
          - 1/6*Pi^2*z1*z2^2
          + 4/3*Pi^2*z1*z2^3
          - 20/3*Pi^2*z1^2*z2^-4
          + 2/3*Pi^2*z1^2*z2^-2
          - 1/6*Pi^2*z1^2*z2^-1
          + 13/6*Pi^2*z1^2*[1+z2]^-1
          + 8/3*Pi^2*z1^2*[z1+z2]^-4
          - 16/3*Pi^2*z1^2*[z1+z2]^-2
          - 25/3*Pi^2*z1^2
          - 1/6*Pi^2*z1^2*z2
          - 25/6*Pi^2*z1^2*z2^2
          + 16*Pi^2*z1^3*[z1+z2]^-3
          - 8/3*Pi^2*z1^3*[z1+z2]^-1
          + 16/3*Pi^2*z1^3*z2
          - 8*Pi^2*z1^4*[z1+z2]^-4
          + 64/3*Pi^2*z1^4*[z1+z2]^-2
          - 40/3*Pi^2*z1^4
          - 24*Pi^2*z1^5*[z1+z2]^-3
          + 80/3*Pi^2*z1^5*[z1+z2]^-1
          + 8*Pi^2*z1^6*[z1+z2]^-4
          - 64/3*Pi^2*z1^6*[z1+z2]^-2
          + 32/3*Pi^2*z1^7*[z1+z2]^-3
          - 8/3*Pi^2*z1^8*[z1+z2]^-4
          - 134/9*D0([1-z1])
          + 67/9*D0([1-z1])*z2^-1
          + 67/9*D0([1-z1])*z2
          - 67/9*D0([1-z1])*z2^2
          - 11/3*D0([1-z1])*Log2*z2^-1
          - 11/3*D0([1-z1])*Log2*[1-z2]^-1
          + 22/3*D0([1-z1])*Log2
          - 11/3*D0([1-z1])*Log2*z2
          + 11/3*D0([1-z1])*Log2*z2^2
          + 2*D0([1-z1])*Log2^2*z2^-1
          + 2*D0([1-z1])*Log2^2*[1-z2]^-1
          - 4*D0([1-z1])*Log2^2
          + 2*D0([1-z1])*Log2^2*z2
          - 2*D0([1-z1])*Log2^2*z2^2
          - 2*D0([1-z1])*Pi^2*z2^-1
          + 4*D0([1-z1])*Pi^2
          - 2*D0([1-z1])*Pi^2*z2
          + 2*D0([1-z1])*Pi^2*z2^2
          + 67/9*D0([1-z1])*D0([1-z2])
          - 2*D0([1-z1])*D0([1-z2])*Pi^2
          - 11/3*D0([1-z1])*D1([1-z2])
          + 2*D0([1-z1])*D2([1-z2])
          - 22/3*D0([1-z1])*H(-1,z2)
          + 11/3*D0([1-z1])*H(-1,z2)*z2^-1
          + 11/3*D0([1-z1])*H(-1,z2)*[1-z2]^-1
          + 11/3*D0([1-z1])*H(-1,z2)*z2
          - 11/3*D0([1-z1])*H(-1,z2)*z2^2
          - 4*D0([1-z1])*H(-1,z2)*Log2*z2^-1
          - 4*D0([1-z1])*H(-1,z2)*Log2*[1-z2]^-1
          + 8*D0([1-z1])*H(-1,z2)*Log2
          - 4*D0([1-z1])*H(-1,z2)*Log2*z2
          + 4*D0([1-z1])*H(-1,z2)*Log2*z2^2
          - 8*D0([1-z1])*H(-1,-1,z2)
          + 4*D0([1-z1])*H(-1,-1,z2)*z2^-1
          + 4*D0([1-z1])*H(-1,-1,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(-1,-1,z2)*z2
          - 4*D0([1-z1])*H(-1,-1,z2)*z2^2
          - 8*D0([1-z1])*H(-1,1,z2)
          + 4*D0([1-z1])*H(-1,1,z2)*z2^-1
          + 4*D0([1-z1])*H(-1,1,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(-1,1,z2)*z2
          - 4*D0([1-z1])*H(-1,1,z2)*z2^2
          - 22/3*D0([1-z1])*H(1,z2)
          + 11/3*D0([1-z1])*H(1,z2)*z2^-1
          + 11/3*D0([1-z1])*H(1,z2)*z2
          - 11/3*D0([1-z1])*H(1,z2)*z2^2
          - 4*D0([1-z1])*H(1,z2)*Log2*z2^-1
          - 4*D0([1-z1])*H(1,z2)*Log2*[1-z2]^-1
          + 8*D0([1-z1])*H(1,z2)*Log2
          - 4*D0([1-z1])*H(1,z2)*Log2*z2
          + 4*D0([1-z1])*H(1,z2)*Log2*z2^2
          - 8*D0([1-z1])*H(1,-1,z2)
          + 4*D0([1-z1])*H(1,-1,z2)*z2^-1
          + 4*D0([1-z1])*H(1,-1,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(1,-1,z2)*z2
          - 4*D0([1-z1])*H(1,-1,z2)*z2^2
          - 8*D0([1-z1])*H(1,1,z2)
          + 4*D0([1-z1])*H(1,1,z2)*z2^-1
          + 4*D0([1-z1])*H(1,1,z2)*z2
          - 4*D0([1-z1])*H(1,1,z2)*z2^2
          - 404/27*D0([1-z1])*Dd([1-z2])
          + 11/6*D0([1-z1])*Dd([1-z2])*Pi^2
          + 56/3*D0([1-z1])*Dd([1-z2])*Zeta3
          - 691/36*D0([1-z2])
          + 475/36*D0([1-z2])*z1^-1
          + 485/36*D0([1-z2])*z1
          - 341/36*D0([1-z2])*z1^2
          + 1/6*D0([1-z2])*Log2*z1^-1
          - 11/6*D0([1-z2])*Log2*[1-z1]^-1
          + 17/3*D0([1-z2])*Log2
          - 23/6*D0([1-z2])*Log2*z1
          - 1/6*D0([1-z2])*Log2*z1^2
          - 2*D0([1-z2])*Pi^2*z1^-1
          + 7/3*D0([1-z2])*Pi^2
          - 11/3*D0([1-z2])*Pi^2*z1
          + 2*D0([1-z2])*Pi^2*z1^2
          - 22/3*D0([1-z2])*D1([1-z1])
          + 8*D0([1-z2])*D2([1-z1])
          - 17/3*D0([1-z2])*H(-1,z1)
          - 1/6*D0([1-z2])*H(-1,z1)*z1^-1
          + 11/6*D0([1-z2])*H(-1,z1)*[1-z1]^-1
          + 23/6*D0([1-z2])*H(-1,z1)*z1
          + 1/6*D0([1-z2])*H(-1,z1)*z1^2
          - 4*D0([1-z2])*H(-1,0,z1)
          + 2*D0([1-z2])*H(-1,0,z1)*z1^-1
          + 2*D0([1-z2])*H(-1,0,z1)*[1-z1]^-1
          + 2*D0([1-z2])*H(-1,0,z1)*z1
          - 2*D0([1-z2])*H(-1,0,z1)*z1^2
          - 8*D0([1-z2])*H(-1,1,z1)
          + 4*D0([1-z2])*H(-1,1,z1)*z1^-1
          + 4*D0([1-z2])*H(-1,1,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(-1,1,z1)*z1
          - 4*D0([1-z2])*H(-1,1,z1)*z1^2
          - 56/3*D0([1-z2])*H(0,z1)
          + 22/3*D0([1-z2])*H(0,z1)*z1^-1
          + 11/3*D0([1-z2])*H(0,z1)*[1-z1]^-1
          - 1/6*D0([1-z2])*H(0,z1)*z1
          - 37/2*D0([1-z2])*H(0,z1)*z1^2
          - 2*D0([1-z2])*H(0,z1)*Log2*z1^-1
          - 2*D0([1-z2])*H(0,z1)*Log2*[1-z1]^-1
          - 6*D0([1-z2])*H(0,z1)*Log2*z1
          + 2*D0([1-z2])*H(0,z1)*Log2*z1^2
          + 2*D0([1-z2])*H(0,-1,z1)*z1^-1
          + 2*D0([1-z2])*H(0,-1,z1)*[1-z1]^-1
          + 6*D0([1-z2])*H(0,-1,z1)*z1
          - 2*D0([1-z2])*H(0,-1,z1)*z1^2
          - 4*D0([1-z2])*H(0,0,z1)
          + 4*D0([1-z2])*H(0,0,z1)*z1^-1
          + 4*D0([1-z2])*H(0,0,z1)*[1-z1]^-1
          + 8*D0([1-z2])*H(0,0,z1)*z1
          - 4*D0([1-z2])*H(0,0,z1)*z1^2
          - 8*D0([1-z2])*H(0,1,z1)
          + 8*D0([1-z2])*H(0,1,z1)*z1^-1
          + 8*D0([1-z2])*H(0,1,z1)*[1-z1]^-1
          + 16*D0([1-z2])*H(0,1,z1)*z1
          - 8*D0([1-z2])*H(0,1,z1)*z1^2
          - 58/3*D0([1-z2])*H(1,z1)
          + 22*D0([1-z2])*H(1,z1)*z1^-1
          + 47/3*D0([1-z2])*H(1,z1)*z1
          - 55/3*D0([1-z2])*H(1,z1)*z1^2
          - 4*D0([1-z2])*H(1,z1)*Log2*z1^-1
          - 4*D0([1-z2])*H(1,z1)*Log2*[1-z1]^-1
          + 8*D0([1-z2])*H(1,z1)*Log2
          - 4*D0([1-z2])*H(1,z1)*Log2*z1
          + 4*D0([1-z2])*H(1,z1)*Log2*z1^2
          - 8*D0([1-z2])*H(1,-1,z1)
          + 4*D0([1-z2])*H(1,-1,z1)*z1^-1
          + 4*D0([1-z2])*H(1,-1,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(1,-1,z1)*z1
          - 4*D0([1-z2])*H(1,-1,z1)*z1^2
          - 16*D0([1-z2])*H(1,0,z1)
          + 8*D0([1-z2])*H(1,0,z1)*z1^-1
          + 8*D0([1-z2])*H(1,0,z1)*[1-z1]^-1
          + 8*D0([1-z2])*H(1,0,z1)*z1
          - 8*D0([1-z2])*H(1,0,z1)*z1^2
          - 32*D0([1-z2])*H(1,1,z1)
          + 16*D0([1-z2])*H(1,1,z1)*z1^-1
          + 16*D0([1-z2])*H(1,1,z1)*z1
          - 16*D0([1-z2])*H(1,1,z1)*z1^2
          - 202/27*D0([1-z2])*Dd([1-z1])
          + 11/12*D0([1-z2])*Dd([1-z1])*Pi^2
          + 28/3*D0([1-z2])*Dd([1-z1])*Zeta3
          + 44/3*D1([1-z1])
          - 22/3*D1([1-z1])*z2^-1
          - 22/3*D1([1-z1])*z2
          + 22/3*D1([1-z1])*z2^2
          + 8*D1([1-z1])*Log2*z2^-1
          + 8*D1([1-z1])*Log2*[1-z2]^-1
          - 16*D1([1-z1])*Log2
          + 8*D1([1-z1])*Log2*z2
          - 8*D1([1-z1])*Log2*z2^2
          + 8*D1([1-z1])*D1([1-z2])
          + 16*D1([1-z1])*H(-1,z2)
          - 8*D1([1-z1])*H(-1,z2)*z2^-1
          - 8*D1([1-z1])*H(-1,z2)*[1-z2]^-1
          - 8*D1([1-z1])*H(-1,z2)*z2
          + 8*D1([1-z1])*H(-1,z2)*z2^2
          + 16*D1([1-z1])*H(1,z2)
          - 8*D1([1-z1])*H(1,z2)*z2^-1
          - 8*D1([1-z1])*H(1,z2)*z2
          + 8*D1([1-z1])*H(1,z2)*z2^2
          + 134/9*D1([1-z1])*Dd([1-z2])
          - 4*D1([1-z1])*Dd([1-z2])*Pi^2
          + 29/3*D1([1-z2])
          - 11*D1([1-z2])*z1^-1
          - 47/6*D1([1-z2])*z1
          + 55/6*D1([1-z2])*z1^2
          + 2*D1([1-z2])*Log2*z1^-1
          + 2*D1([1-z2])*Log2*[1-z1]^-1
          - 4*D1([1-z2])*Log2
          + 2*D1([1-z2])*Log2*z1
          - 2*D1([1-z2])*Log2*z1^2
          + 4*D1([1-z2])*H(-1,z1)
          - 2*D1([1-z2])*H(-1,z1)*z1^-1
          - 2*D1([1-z2])*H(-1,z1)*[1-z1]^-1
          - 2*D1([1-z2])*H(-1,z1)*z1
          + 2*D1([1-z2])*H(-1,z1)*z1^2
          + 4*D1([1-z2])*H(0,z1)
          - 4*D1([1-z2])*H(0,z1)*z1^-1
          - 4*D1([1-z2])*H(0,z1)*[1-z1]^-1
          - 8*D1([1-z2])*H(0,z1)*z1
          + 4*D1([1-z2])*H(0,z1)*z1^2
          + 16*D1([1-z2])*H(1,z1)
          - 8*D1([1-z2])*H(1,z1)*z1^-1
          - 8*D1([1-z2])*H(1,z1)*z1
          + 8*D1([1-z2])*H(1,z1)*z1^2
          + 67/18*D1([1-z2])*Dd([1-z1])
          - D1([1-z2])*Dd([1-z1])*Pi^2
          - 16*D2([1-z1])
          + 8*D2([1-z1])*z2^-1
          + 8*D2([1-z1])*z2
          - 8*D2([1-z1])*z2^2
          - 22/3*D2([1-z1])*Dd([1-z2])
          - 4*D2([1-z2])
          + 2*D2([1-z2])*z1^-1
          + 2*D2([1-z2])*z1
          - 2*D2([1-z2])*z1^2
          - 11/12*D2([1-z2])*Dd([1-z1])
          + 16/3*D3([1-z1])*Dd([1-z2])
          + 1/3*D3([1-z2])*Dd([1-z1])
          - 82/3*H(-1,z1)
          - 193/6*H(-1,z1)*z1^-1*z2^-1
          + 1/3*H(-1,z1)*z1^-1*[1-z2]^-1
          + 11*H(-1,z1)*z1^-1*[1+z2]^-1
          + 12*H(-1,z1)*z1^-1*[z1+z2]^-1
          - 21*H(-1,z1)*z1^-1
          - 83/6*H(-1,z1)*z1^-1*z2
          - 33/2*H(-1,z1)*z1^-1*z2^2
          - 20*H(-1,z1)*z1^-1*z2^3
          - 40*H(-1,z1)*z1^-1*z2^4
          - 11/6*H(-1,z1)*z2^-1*[1-z1]^-1
          + 11/3*H(-1,z1)*z2^-1*[1+z1]^-1
          - 24*H(-1,z1)*z2^-1
          - 11/3*H(-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 11/3*H(-1,z1)*[1-z1]^-1
          - 11/3*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 22/3*H(-1,z1)*[1+z1]^-1
          + 34/3*H(-1,z1)*[1-z2]^-1
          + 29/3*H(-1,z1)*[1+z2]^-1
          + 14*H(-1,z1)*[z1+z2]^-2
          + 8*H(-1,z1)*[z1+z2]^-1
          - 11/6*H(-1,z1)*z2*[1-z1]^-1
          + 11/3*H(-1,z1)*z2*[1+z1]^-1
          - 52/3*H(-1,z1)*z2
          + 11/6*H(-1,z1)*z2^2*[1-z1]^-1
          + 11/3*H(-1,z1)*z2^2*[1+z1]^-1
          - 47/3*H(-1,z1)*z2^2
          - 20*H(-1,z1)*z2^3
          - 40*H(-1,z1)*z2^4
          - 40*H(-1,z1)*z1*z2^-3
          - 20*H(-1,z1)*z1*z2^-2
          - 12*H(-1,z1)*z1*z2^-1
          - 23/3*H(-1,z1)*z1*[1-z2]^-1
          + 47/6*H(-1,z1)*z1*[1+z2]^-1
          - 11*H(-1,z1)*z1*[z1+z2]^-3
          - 4*H(-1,z1)*z1*[z1+z2]^-2
          - 41/3*H(-1,z1)*z1*[z1+z2]^-1
          - 104/3*H(-1,z1)*z1
          - 61/3*H(-1,z1)*z1*z2
          - 24*H(-1,z1)*z1*z2^2
          - 40*H(-1,z1)*z1^2*z2^-3
          - 20*H(-1,z1)*z1^2*z2^-2
          - 44/3*H(-1,z1)*z1^2*z2^-1
          - 1/3*H(-1,z1)*z1^2*[1-z2]^-1
          + 55/6*H(-1,z1)*z1^2*[1+z2]^-1
          + 11*H(-1,z1)*z1^2*[z1+z2]^-4
          + 4*H(-1,z1)*z1^2*[z1+z2]^-3
          - 94/3*H(-1,z1)*z1^2*[z1+z2]^-2
          + 16/3*H(-1,z1)*z1^2*[z1+z2]^-1
          - 32/3*H(-1,z1)*z1^2
          - 91/3*H(-1,z1)*z1^2*z2^2
          + 66*H(-1,z1)*z1^3*[z1+z2]^-3
          + 16*H(-1,z1)*z1^3*[z1+z2]^-2
          - 125/3*H(-1,z1)*z1^3*[z1+z2]^-1
          - 12*H(-1,z1)*z1^3
          + 26*H(-1,z1)*z1^3*z2
          - 33*H(-1,z1)*z1^4*[z1+z2]^-4
          - 8*H(-1,z1)*z1^4*[z1+z2]^-3
          + 292/3*H(-1,z1)*z1^4*[z1+z2]^-2
          + 20*H(-1,z1)*z1^4*[z1+z2]^-1
          - 51*H(-1,z1)*z1^4
          - 99*H(-1,z1)*z1^5*[z1+z2]^-3
          - 12*H(-1,z1)*z1^5*[z1+z2]^-2
          + 98*H(-1,z1)*z1^5*[z1+z2]^-1
          + 33*H(-1,z1)*z1^6*[z1+z2]^-4
          + 4*H(-1,z1)*z1^6*[z1+z2]^-3
          - 80*H(-1,z1)*z1^6*[z1+z2]^-2
          + 44*H(-1,z1)*z1^7*[z1+z2]^-3
          - 11*H(-1,z1)*z1^8*[z1+z2]^-4
          - 6*H(-1,z1)*Log2*z1^-1*z2^-1
          - 2*H(-1,z1)*Log2*z1^-1*[1-z2]^-1
          + 4*H(-1,z1)*Log2*z1^-1*[1+z2]^-1
          - 4*H(-1,z1)*Log2*z1^-1
          - 2*H(-1,z1)*Log2*z1^-1*z2
          - 2*H(-1,z1)*Log2*z1^-1*z2^2
          - 2*H(-1,z1)*Log2*z2^-1*[1-z1]^-1
          + 4*H(-1,z1)*Log2*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*Log2*z2^-1
          - 2*H(-1,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,z1)*Log2*[1-z1]^-1
          - 4*H(-1,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z1)*Log2*[1+z1]^-1
          + 4*H(-1,z1)*Log2*[1-z2]^-1
          + 8*H(-1,z1)*Log2*[1+z2]^-1
          + 8*H(-1,z1)*Log2*[z1+z2]^-2
          - 16*H(-1,z1)*Log2
          - 2*H(-1,z1)*Log2*z2*[1-z1]^-1
          + 4*H(-1,z1)*Log2*z2*[1+z1]^-1
          - 4*H(-1,z1)*Log2*z2
          + 2*H(-1,z1)*Log2*z2^2*[1-z1]^-1
          + 4*H(-1,z1)*Log2*z2^2*[1+z1]^-1
          - 8*H(-1,z1)*Log2*z2^2
          - 2*H(-1,z1)*Log2*z1*z2^-1
          - 2*H(-1,z1)*Log2*z1*[1-z2]^-1
          + 4*H(-1,z1)*Log2*z1*[1+z2]^-1
          - 4*H(-1,z1)*Log2*z1*[z1+z2]^-3
          - 4*H(-1,z1)*Log2*z1*[z1+z2]^-1
          - 4*H(-1,z1)*Log2*z1
          + 2*H(-1,z1)*Log2*z1*z2
          - 2*H(-1,z1)*Log2*z1*z2^2
          - 2*H(-1,z1)*Log2*z1^2*z2^-1
          + 2*H(-1,z1)*Log2*z1^2*[1-z2]^-1
          + 4*H(-1,z1)*Log2*z1^2*[1+z2]^-1
          + 4*H(-1,z1)*Log2*z1^2*[z1+z2]^-4
          - 8*H(-1,z1)*Log2*z1^2*[z1+z2]^-2
          - 12*H(-1,z1)*Log2*z1^2
          - 2*H(-1,z1)*Log2*z1^2*z2
          - 6*H(-1,z1)*Log2*z1^2*z2^2
          + 24*H(-1,z1)*Log2*z1^3*[z1+z2]^-3
          - 4*H(-1,z1)*Log2*z1^3*[z1+z2]^-1
          + 8*H(-1,z1)*Log2*z1^3*z2
          - 12*H(-1,z1)*Log2*z1^4*[z1+z2]^-4
          + 32*H(-1,z1)*Log2*z1^4*[z1+z2]^-2
          - 20*H(-1,z1)*Log2*z1^4
          - 36*H(-1,z1)*Log2*z1^5*[z1+z2]^-3
          + 40*H(-1,z1)*Log2*z1^5*[z1+z2]^-1
          + 12*H(-1,z1)*Log2*z1^6*[z1+z2]^-4
          - 32*H(-1,z1)*Log2*z1^6*[z1+z2]^-2
          + 16*H(-1,z1)*Log2*z1^7*[z1+z2]^-3
          - 4*H(-1,z1)*Log2*z1^8*[z1+z2]^-4
          + 16*H(-1,z1)*H(-1,z2)
          + 6*H(-1,z1)*H(-1,z2)*z1^-1*z2^-1
          + 2*H(-1,z1)*H(-1,z2)*z1^-1*[1-z2]^-1
          - 4*H(-1,z1)*H(-1,z2)*z1^-1*[1+z2]^-1
          + 4*H(-1,z1)*H(-1,z2)*z1^-1
          + 2*H(-1,z1)*H(-1,z2)*z1^-1*z2
          + 2*H(-1,z1)*H(-1,z2)*z1^-1*z2^2
          + 2*H(-1,z1)*H(-1,z2)*z2^-1*[1-z1]^-1
          - 4*H(-1,z1)*H(-1,z2)*z2^-1*[1+z1]^-1
          + 4*H(-1,z1)*H(-1,z2)*z2^-1
          + 2*H(-1,z1)*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          - 4*H(-1,z1)*H(-1,z2)*[1-z1]^-1
          + 4*H(-1,z1)*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*[1+z1]^-1
          - 4*H(-1,z1)*H(-1,z2)*[1-z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*[1+z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*[z1+z2]^-2
          + 2*H(-1,z1)*H(-1,z2)*z2*[1-z1]^-1
          - 4*H(-1,z1)*H(-1,z2)*z2*[1+z1]^-1
          + 4*H(-1,z1)*H(-1,z2)*z2
          - 2*H(-1,z1)*H(-1,z2)*z2^2*[1-z1]^-1
          - 4*H(-1,z1)*H(-1,z2)*z2^2*[1+z1]^-1
          + 8*H(-1,z1)*H(-1,z2)*z2^2
          + 2*H(-1,z1)*H(-1,z2)*z1*z2^-1
          + 2*H(-1,z1)*H(-1,z2)*z1*[1-z2]^-1
          - 4*H(-1,z1)*H(-1,z2)*z1*[1+z2]^-1
          + 4*H(-1,z1)*H(-1,z2)*z1*[z1+z2]^-3
          + 4*H(-1,z1)*H(-1,z2)*z1*[z1+z2]^-1
          + 4*H(-1,z1)*H(-1,z2)*z1
          - 2*H(-1,z1)*H(-1,z2)*z1*z2
          + 2*H(-1,z1)*H(-1,z2)*z1*z2^2
          + 2*H(-1,z1)*H(-1,z2)*z1^2*z2^-1
          - 2*H(-1,z1)*H(-1,z2)*z1^2*[1-z2]^-1
          - 4*H(-1,z1)*H(-1,z2)*z1^2*[1+z2]^-1
          - 4*H(-1,z1)*H(-1,z2)*z1^2*[z1+z2]^-4
          + 8*H(-1,z1)*H(-1,z2)*z1^2*[z1+z2]^-2
          + 12*H(-1,z1)*H(-1,z2)*z1^2
          + 2*H(-1,z1)*H(-1,z2)*z1^2*z2
          + 6*H(-1,z1)*H(-1,z2)*z1^2*z2^2
          - 24*H(-1,z1)*H(-1,z2)*z1^3*[z1+z2]^-3
          + 4*H(-1,z1)*H(-1,z2)*z1^3*[z1+z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*z1^3*z2
          + 12*H(-1,z1)*H(-1,z2)*z1^4*[z1+z2]^-4
          - 32*H(-1,z1)*H(-1,z2)*z1^4*[z1+z2]^-2
          + 20*H(-1,z1)*H(-1,z2)*z1^4
          + 36*H(-1,z1)*H(-1,z2)*z1^5*[z1+z2]^-3
          - 40*H(-1,z1)*H(-1,z2)*z1^5*[z1+z2]^-1
          - 12*H(-1,z1)*H(-1,z2)*z1^6*[z1+z2]^-4
          + 32*H(-1,z1)*H(-1,z2)*z1^6*[z1+z2]^-2
          - 16*H(-1,z1)*H(-1,z2)*z1^7*[z1+z2]^-3
          + 4*H(-1,z1)*H(-1,z2)*z1^8*[z1+z2]^-4
          - 16*H(-1,z1)*H(1,z2)
          - 6*H(-1,z1)*H(1,z2)*z1^-1*z2^-1
          - 4*H(-1,z1)*H(1,z2)*z1^-1*[1-z2]^-1
          + 4*H(-1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 4*H(-1,z1)*H(1,z2)*z1^-1
          - 2*H(-1,z1)*H(1,z2)*z1^-1*z2
          - 2*H(-1,z1)*H(1,z2)*z1^-1*z2^2
          - 2*H(-1,z1)*H(1,z2)*z2^-1*[1-z1]^-1
          + 4*H(-1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*H(1,z2)*z2^-1
          - 4*H(-1,z1)*H(1,z2)*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,z1)*H(1,z2)*[1-z1]^-1
          - 4*H(-1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z1)*H(1,z2)*[1+z1]^-1
          + 8*H(-1,z1)*H(1,z2)*[1-z2]^-1
          + 8*H(-1,z1)*H(1,z2)*[1+z2]^-1
          + 8*H(-1,z1)*H(1,z2)*[z1+z2]^-2
          - 2*H(-1,z1)*H(1,z2)*z2*[1-z1]^-1
          + 4*H(-1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 4*H(-1,z1)*H(1,z2)*z2
          + 2*H(-1,z1)*H(1,z2)*z2^2*[1-z1]^-1
          + 4*H(-1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          - 8*H(-1,z1)*H(1,z2)*z2^2
          - 2*H(-1,z1)*H(1,z2)*z1*z2^-1
          - 4*H(-1,z1)*H(1,z2)*z1*[1-z2]^-1
          + 4*H(-1,z1)*H(1,z2)*z1*[1+z2]^-1
          - 4*H(-1,z1)*H(1,z2)*z1*[z1+z2]^-3
          - 4*H(-1,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 4*H(-1,z1)*H(1,z2)*z1
          + 2*H(-1,z1)*H(1,z2)*z1*z2
          - 2*H(-1,z1)*H(1,z2)*z1*z2^2
          - 2*H(-1,z1)*H(1,z2)*z1^2*z2^-1
          + 4*H(-1,z1)*H(1,z2)*z1^2*[1-z2]^-1
          + 4*H(-1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          + 4*H(-1,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          - 8*H(-1,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          - 12*H(-1,z1)*H(1,z2)*z1^2
          - 2*H(-1,z1)*H(1,z2)*z1^2*z2
          - 6*H(-1,z1)*H(1,z2)*z1^2*z2^2
          + 24*H(-1,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          - 4*H(-1,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          + 8*H(-1,z1)*H(1,z2)*z1^3*z2
          - 12*H(-1,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          + 32*H(-1,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          - 20*H(-1,z1)*H(1,z2)*z1^4
          - 36*H(-1,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          + 40*H(-1,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          + 12*H(-1,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          - 32*H(-1,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          + 16*H(-1,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          - 4*H(-1,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          + 439/36*H(-1,z1)*Dd([1-z2])
          + 127/36*H(-1,z1)*Dd([1-z2])*z1^-1
          - 67/18*H(-1,z1)*Dd([1-z2])*[1-z1]^-1
          + 127/36*H(-1,z1)*Dd([1-z2])*z1
          + 485/36*H(-1,z1)*Dd([1-z2])*z1^2
          + H(-1,z1)*Dd([1-z2])*Log2^2*z1^-1
          + H(-1,z1)*Dd([1-z2])*Log2^2*[1-z1]^-1
          - 2*H(-1,z1)*Dd([1-z2])*Log2^2
          + H(-1,z1)*Dd([1-z2])*Log2^2*z1
          - H(-1,z1)*Dd([1-z2])*Log2^2*z1^2
          + 5/6*H(-1,z1)*Dd([1-z2])*Pi^2*z1^-1
          + 5/6*H(-1,z1)*Dd([1-z2])*Pi^2*[1-z1]^-1
          - 5/3*H(-1,z1)*Dd([1-z2])*Pi^2
          + 5/6*H(-1,z1)*Dd([1-z2])*Pi^2*z1
          - 5/6*H(-1,z1)*Dd([1-z2])*Pi^2*z1^2
          - 32*H(-1,z1)*Log([z1+z2])
          - 12*H(-1,z1)*Log([z1+z2])*z1^-1*z2^-1
          - 4*H(-1,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1^-1
          - 4*H(-1,z1)*Log([z1+z2])*z1^-1*z2
          - 4*H(-1,z1)*Log([z1+z2])*z1^-1*z2^2
          - 4*H(-1,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z2^-1
          - 4*H(-1,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*[1-z1]^-1
          - 8*H(-1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z1)*Log([z1+z2])*[1+z1]^-1
          + 8*H(-1,z1)*Log([z1+z2])*[1-z2]^-1
          + 16*H(-1,z1)*Log([z1+z2])*[1+z2]^-1
          + 16*H(-1,z1)*Log([z1+z2])*[z1+z2]^-2
          - 4*H(-1,z1)*Log([z1+z2])*z2*[1-z1]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z2
          + 4*H(-1,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 16*H(-1,z1)*Log([z1+z2])*z2^2
          - 4*H(-1,z1)*Log([z1+z2])*z1*z2^-1
          - 4*H(-1,z1)*Log([z1+z2])*z1*[1-z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1*[z1+z2]^-3
          - 8*H(-1,z1)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1
          + 4*H(-1,z1)*Log([z1+z2])*z1*z2
          - 4*H(-1,z1)*Log([z1+z2])*z1*z2^2
          - 4*H(-1,z1)*Log([z1+z2])*z1^2*z2^-1
          + 4*H(-1,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1^2*[z1+z2]^-4
          - 16*H(-1,z1)*Log([z1+z2])*z1^2*[z1+z2]^-2
          - 24*H(-1,z1)*Log([z1+z2])*z1^2
          - 4*H(-1,z1)*Log([z1+z2])*z1^2*z2
          - 12*H(-1,z1)*Log([z1+z2])*z1^2*z2^2
          + 48*H(-1,z1)*Log([z1+z2])*z1^3*[z1+z2]^-3
          - 8*H(-1,z1)*Log([z1+z2])*z1^3*[z1+z2]^-1
          + 16*H(-1,z1)*Log([z1+z2])*z1^3*z2
          - 24*H(-1,z1)*Log([z1+z2])*z1^4*[z1+z2]^-4
          + 64*H(-1,z1)*Log([z1+z2])*z1^4*[z1+z2]^-2
          - 40*H(-1,z1)*Log([z1+z2])*z1^4
          - 72*H(-1,z1)*Log([z1+z2])*z1^5*[z1+z2]^-3
          + 80*H(-1,z1)*Log([z1+z2])*z1^5*[z1+z2]^-1
          + 24*H(-1,z1)*Log([z1+z2])*z1^6*[z1+z2]^-4
          - 64*H(-1,z1)*Log([z1+z2])*z1^6*[z1+z2]^-2
          + 32*H(-1,z1)*Log([z1+z2])*z1^7*[z1+z2]^-3
          - 8*H(-1,z1)*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 100/3*H(-1,z2)
          - 55/6*H(-1,z2)*z1^-1*z2^-1
          + 34/3*H(-1,z2)*z1^-1*[1-z2]^-1
          - 1/6*H(-1,z2)*z1^-1*[1+z2]^-1
          - 21*H(-1,z2)*z1^-1
          - 49/2*H(-1,z2)*z1^-1*z2
          - 33/2*H(-1,z2)*z1^-1*z2^2
          - 109/3*H(-1,z2)*z1^-1*z2^3
          - 40*H(-1,z2)*z1^-1*z2^4
          - 118/3*H(-1,z2)*z1^-1*z2^5
          - 20*H(-1,z2)*z2^-2
          - 11/3*H(-1,z2)*z2^-1*[1-z1]^-1
          + 11/6*H(-1,z2)*z2^-1*[1+z1]^-1
          - 24*H(-1,z2)*z2^-1
          - 11/3*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 22/3*H(-1,z2)*[1-z1]^-1
          - 11/6*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          + 11/3*H(-1,z2)*[1+z1]^-1
          + 5/3*H(-1,z2)*[1-z2]^-1
          + 17/3*H(-1,z2)*[1+z2]^-1
          + 8*H(-1,z2)*[z1+z2]^-1
          - 11/3*H(-1,z2)*z2*[1-z1]^-1
          + 11/6*H(-1,z2)*z2*[1+z1]^-1
          - 52/3*H(-1,z2)*z2
          + 11/3*H(-1,z2)*z2^2*[1-z1]^-1
          + 11/6*H(-1,z2)*z2^2*[1+z1]^-1
          - 130/3*H(-1,z2)*z2^2
          - 20*H(-1,z2)*z2^3
          - 221/3*H(-1,z2)*z2^4
          - 40*H(-1,z2)*z1*z2^-3
          - 20*H(-1,z2)*z1*z2^-2
          - 36*H(-1,z2)*z1*z2^-1
          + 1/6*H(-1,z2)*z1*[1-z2]^-1
          + 23/6*H(-1,z2)*z1*[1+z2]^-1
          - 4*H(-1,z2)*z1*[z1+z2]^-2
          - 10*H(-1,z2)*z1*[z1+z2]^-1
          - 104/3*H(-1,z2)*z1
          - 127/3*H(-1,z2)*z1*z2
          - 24*H(-1,z2)*z1*z2^2
          - 94/3*H(-1,z2)*z1*z2^3
          - 152/3*H(-1,z2)*z1^2*z2^-4
          - 40*H(-1,z2)*z1^2*z2^-3
          - 152/3*H(-1,z2)*z1^2*z2^-2
          - 44/3*H(-1,z2)*z1^2*z2^-1
          - 19/2*H(-1,z2)*z1^2*[1-z2]^-1
          - 1/6*H(-1,z2)*z1^2*[1+z2]^-1
          + 4*H(-1,z2)*z1^2*[z1+z2]^-3
          + 6*H(-1,z2)*z1^2*[z1+z2]^-2
          + 16/3*H(-1,z2)*z1^2*[z1+z2]^-1
          - 3*H(-1,z2)*z1^2
          - 11*H(-1,z2)*z1^2*z2^2
          - 4*H(-1,z2)*z1^3*[z1+z2]^-3
          + 16*H(-1,z2)*z1^3*[z1+z2]^-2
          + 2*H(-1,z2)*z1^3*[z1+z2]^-1
          - 12*H(-1,z2)*z1^3
          - 28/3*H(-1,z2)*z1^3*z2
          - 8*H(-1,z2)*z1^4*[z1+z2]^-3
          - 20*H(-1,z2)*z1^4*[z1+z2]^-2
          + 20*H(-1,z2)*z1^4*[z1+z2]^-1
          + 46/3*H(-1,z2)*z1^4
          + 8*H(-1,z2)*z1^5*[z1+z2]^-3
          - 12*H(-1,z2)*z1^5*[z1+z2]^-2
          - 76/3*H(-1,z2)*z1^5*[z1+z2]^-1
          + 4*H(-1,z2)*z1^6*[z1+z2]^-3
          + 14*H(-1,z2)*z1^6*[z1+z2]^-2
          - 4*H(-1,z2)*z1^7*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1^-1*z2^-1
          - 2*H(-1,z2)*Log2*z1^-1*[1-z2]^-1
          + 2*H(-1,z2)*Log2*z1^-1*[1+z2]^-1
          + 4*H(-1,z2)*Log2*z1^-1*z2^3
          - 40*H(-1,z2)*Log2*z1^-1*z2^5
          - 16*H(-1,z2)*Log2*z2^-2
          + 2*H(-1,z2)*Log2*z2^-1*[1-z1]^-1
          + 2*H(-1,z2)*Log2*z2^-1*[1+z1]^-1
          + 2*H(-1,z2)*Log2*[1-z1]^-1*[1-z2]^-1
          - 4*H(-1,z2)*Log2*[1-z1]^-1
          - 2*H(-1,z2)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z2)*Log2*[1+z1]^-1
          + 4*H(-1,z2)*Log2*[1-z2]^-1
          + 4*H(-1,z2)*Log2*[1+z2]^-1
          + 8*H(-1,z2)*Log2*[z1+z2]^-2
          - 16*H(-1,z2)*Log2
          + 2*H(-1,z2)*Log2*z2*[1-z1]^-1
          + 2*H(-1,z2)*Log2*z2*[1+z1]^-1
          - 2*H(-1,z2)*Log2*z2^2*[1-z1]^-1
          + 2*H(-1,z2)*Log2*z2^2*[1+z1]^-1
          - 12*H(-1,z2)*Log2*z2^2
          - 20*H(-1,z2)*Log2*z2^4
          - 20*H(-1,z2)*Log2*z1*z2^-3
          - 8*H(-1,z2)*Log2*z1*z2^-1
          - 2*H(-1,z2)*Log2*z1*[1-z2]^-1
          + 2*H(-1,z2)*Log2*z1*[1+z2]^-1
          - 4*H(-1,z2)*Log2*z1*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1*[z1+z2]^-1
          - 4*H(-1,z2)*Log2*z1*z2
          - 16*H(-1,z2)*Log2*z1*z2^3
          - 40*H(-1,z2)*Log2*z1^2*z2^-4
          + 4*H(-1,z2)*Log2*z1^2*z2^-2
          + 2*H(-1,z2)*Log2*z1^2*[1-z2]^-1
          + 2*H(-1,z2)*Log2*z1^2*[1+z2]^-1
          + 4*H(-1,z2)*Log2*z1^2*[z1+z2]^-4
          - 8*H(-1,z2)*Log2*z1^2*[z1+z2]^-2
          - 8*H(-1,z2)*Log2*z1^2
          - 4*H(-1,z2)*Log2*z1^2*z2^2
          + 24*H(-1,z2)*Log2*z1^3*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1^3*[z1+z2]^-1
          + 8*H(-1,z2)*Log2*z1^3*z2
          - 12*H(-1,z2)*Log2*z1^4*[z1+z2]^-4
          + 32*H(-1,z2)*Log2*z1^4*[z1+z2]^-2
          - 20*H(-1,z2)*Log2*z1^4
          - 36*H(-1,z2)*Log2*z1^5*[z1+z2]^-3
          + 40*H(-1,z2)*Log2*z1^5*[z1+z2]^-1
          + 12*H(-1,z2)*Log2*z1^6*[z1+z2]^-4
          - 32*H(-1,z2)*Log2*z1^6*[z1+z2]^-2
          + 16*H(-1,z2)*Log2*z1^7*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1^8*[z1+z2]^-4
          - 2*H(-1,z2)*H(0,z1)*z1^-1*z2^-1
          + 2*H(-1,z2)*H(0,z1)*z1^-1*[1+z2]^-1
          - 4*H(-1,z2)*H(0,z1)*z1^-1
          - 2*H(-1,z2)*H(0,z1)*z1^-1*z2
          - 2*H(-1,z2)*H(0,z1)*z1^-1*z2^2
          - 4*H(-1,z2)*H(0,z1)*z1^-1*z2^3
          + 40*H(-1,z2)*H(0,z1)*z1^-1*z2^5
          + 2*H(-1,z2)*H(0,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,z2)*H(0,z1)*z2^-1
          - 2*H(-1,z2)*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z2)*H(0,z1)*[1+z1]^-1
          - 4*H(-1,z2)*H(0,z1)*[1-z2]^-1
          + 2*H(-1,z2)*H(0,z1)*z2*[1+z1]^-1
          - 4*H(-1,z2)*H(0,z1)*z2
          + 2*H(-1,z2)*H(0,z1)*z2^2*[1+z1]^-1
          + 4*H(-1,z2)*H(0,z1)*z2^2
          + 20*H(-1,z2)*H(0,z1)*z2^4
          - 2*H(-1,z2)*H(0,z1)*z1*z2^-1
          - 4*H(-1,z2)*H(0,z1)*z1*[1-z2]^-1
          + 6*H(-1,z2)*H(0,z1)*z1*[1+z2]^-1
          - 4*H(-1,z2)*H(0,z1)*z1
          + 6*H(-1,z2)*H(0,z1)*z1*z2
          - 2*H(-1,z2)*H(0,z1)*z1*z2^2
          + 16*H(-1,z2)*H(0,z1)*z1*z2^3
          - 2*H(-1,z2)*H(0,z1)*z1^2*z2^-1
          + 2*H(-1,z2)*H(0,z1)*z1^2*[1+z2]^-1
          - 4*H(-1,z2)*H(0,z1)*z1^2
          - 2*H(-1,z2)*H(0,z1)*z1^2*z2
          - 2*H(-1,z2)*H(0,z1)*z1^2*z2^2
          - 4*H(-1,z2)*H(1,z1)*z1^-1*z2^-1
          + 4*H(-1,z2)*H(1,z1)*z1^-1*[1+z2]^-1
          - 8*H(-1,z2)*H(1,z1)*z1^-1
          - 4*H(-1,z2)*H(1,z1)*z1^-1*z2
          - 4*H(-1,z2)*H(1,z1)*z1^-1*z2^2
          - 8*H(-1,z2)*H(1,z1)*z1^-1*z2^3
          + 80*H(-1,z2)*H(1,z1)*z1^-1*z2^5
          + 32*H(-1,z2)*H(1,z1)*z2^-2
          - 8*H(-1,z2)*H(1,z1)*z2^-1*[1-z1]^-1
          + 4*H(-1,z2)*H(1,z1)*z2^-1*[1+z1]^-1
          - 8*H(-1,z2)*H(1,z1)*z2^-1
          - 8*H(-1,z2)*H(1,z1)*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,z2)*H(1,z1)*[1-z1]^-1
          - 4*H(-1,z2)*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z2)*H(1,z1)*[1+z1]^-1
          + 8*H(-1,z2)*H(1,z1)*[1+z2]^-1
          - 8*H(-1,z2)*H(1,z1)*z2*[1-z1]^-1
          + 4*H(-1,z2)*H(1,z1)*z2*[1+z1]^-1
          - 8*H(-1,z2)*H(1,z1)*z2
          + 8*H(-1,z2)*H(1,z1)*z2^2*[1-z1]^-1
          + 4*H(-1,z2)*H(1,z1)*z2^2*[1+z1]^-1
          + 8*H(-1,z2)*H(1,z1)*z2^2
          + 40*H(-1,z2)*H(1,z1)*z2^4
          + 40*H(-1,z2)*H(1,z1)*z1*z2^-3
          + 12*H(-1,z2)*H(1,z1)*z1*z2^-1
          + 4*H(-1,z2)*H(1,z1)*z1*[1+z2]^-1
          - 8*H(-1,z2)*H(1,z1)*z1
          + 12*H(-1,z2)*H(1,z1)*z1*z2
          - 4*H(-1,z2)*H(1,z1)*z1*z2^2
          + 32*H(-1,z2)*H(1,z1)*z1*z2^3
          + 80*H(-1,z2)*H(1,z1)*z1^2*z2^-4
          - 8*H(-1,z2)*H(1,z1)*z1^2*z2^-2
          - 4*H(-1,z2)*H(1,z1)*z1^2*z2^-1
          + 4*H(-1,z2)*H(1,z1)*z1^2*[1+z2]^-1
          - 8*H(-1,z2)*H(1,z1)*z1^2
          - 4*H(-1,z2)*H(1,z1)*z1^2*z2
          - 4*H(-1,z2)*H(1,z1)*z1^2*z2^2
          + 67/9*H(-1,z2)*Dd([1-z1])
          - 67/18*H(-1,z2)*Dd([1-z1])*z2^-1
          - 67/18*H(-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 67/18*H(-1,z2)*Dd([1-z1])*z2
          + 67/18*H(-1,z2)*Dd([1-z1])*z2^2
          + 11/6*H(-1,z2)*Dd([1-z1])*Log2*z2^-1
          + 11/6*H(-1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 11/3*H(-1,z2)*Dd([1-z1])*Log2
          + 11/6*H(-1,z2)*Dd([1-z1])*Log2*z2
          - 11/6*H(-1,z2)*Dd([1-z1])*Log2*z2^2
          - H(-1,z2)*Dd([1-z1])*Log2^2*z2^-1
          - H(-1,z2)*Dd([1-z1])*Log2^2*[1-z2]^-1
          + 2*H(-1,z2)*Dd([1-z1])*Log2^2
          - H(-1,z2)*Dd([1-z1])*Log2^2*z2
          + H(-1,z2)*Dd([1-z1])*Log2^2*z2^2
          + H(-1,z2)*Dd([1-z1])*Pi^2*z2^-1
          + H(-1,z2)*Dd([1-z1])*Pi^2*[1-z2]^-1
          - 2*H(-1,z2)*Dd([1-z1])*Pi^2
          + H(-1,z2)*Dd([1-z1])*Pi^2*z2
          - H(-1,z2)*Dd([1-z1])*Pi^2*z2^2
          - 4*H(-1,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(-1,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1
          - 4*H(-1,z2)*Log([z1+z2])*z1^-1*z2
          - 4*H(-1,z2)*Log([z1+z2])*z1^-1*z2^2
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1*z2^3
          + 80*H(-1,z2)*Log([z1+z2])*z1^-1*z2^5
          + 32*H(-1,z2)*Log([z1+z2])*z2^-2
          + 4*H(-1,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z2^-1
          - 4*H(-1,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z2)*Log([z1+z2])*[1+z1]^-1
          + 8*H(-1,z2)*Log([z1+z2])*[1+z2]^-1
          + 4*H(-1,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z2
          + 4*H(-1,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 8*H(-1,z2)*Log([z1+z2])*z2^2
          + 40*H(-1,z2)*Log([z1+z2])*z2^4
          + 40*H(-1,z2)*Log([z1+z2])*z1*z2^-3
          + 12*H(-1,z2)*Log([z1+z2])*z1*z2^-1
          + 4*H(-1,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1
          + 12*H(-1,z2)*Log([z1+z2])*z1*z2
          - 4*H(-1,z2)*Log([z1+z2])*z1*z2^2
          + 32*H(-1,z2)*Log([z1+z2])*z1*z2^3
          + 80*H(-1,z2)*Log([z1+z2])*z1^2*z2^-4
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(-1,z2)*Log([z1+z2])*z1^2*z2^-1
          + 4*H(-1,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1^2
          - 4*H(-1,z2)*Log([z1+z2])*z1^2*z2
          - 4*H(-1,z2)*Log([z1+z2])*z1^2*z2^2
          + 32*H(-1,-1,z1)
          + 12*H(-1,-1,z1)*z1^-1*z2^-1
          + 4*H(-1,-1,z1)*z1^-1*[1-z2]^-1
          - 8*H(-1,-1,z1)*z1^-1*[1+z2]^-1
          + 8*H(-1,-1,z1)*z1^-1
          + 4*H(-1,-1,z1)*z1^-1*z2
          + 4*H(-1,-1,z1)*z1^-1*z2^2
          + 4*H(-1,-1,z1)*z2^-1*[1-z1]^-1
          - 8*H(-1,-1,z1)*z2^-1*[1+z1]^-1
          + 8*H(-1,-1,z1)*z2^-1
          + 4*H(-1,-1,z1)*[1-z1]^-1*[1-z2]^-1
          - 8*H(-1,-1,z1)*[1-z1]^-1
          + 8*H(-1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 16*H(-1,-1,z1)*[1+z1]^-1
          - 8*H(-1,-1,z1)*[1-z2]^-1
          - 16*H(-1,-1,z1)*[1+z2]^-1
          - 16*H(-1,-1,z1)*[z1+z2]^-2
          + 4*H(-1,-1,z1)*z2*[1-z1]^-1
          - 8*H(-1,-1,z1)*z2*[1+z1]^-1
          + 8*H(-1,-1,z1)*z2
          - 4*H(-1,-1,z1)*z2^2*[1-z1]^-1
          - 8*H(-1,-1,z1)*z2^2*[1+z1]^-1
          + 16*H(-1,-1,z1)*z2^2
          + 4*H(-1,-1,z1)*z1*z2^-1
          + 4*H(-1,-1,z1)*z1*[1-z2]^-1
          - 8*H(-1,-1,z1)*z1*[1+z2]^-1
          + 8*H(-1,-1,z1)*z1*[z1+z2]^-3
          + 8*H(-1,-1,z1)*z1*[z1+z2]^-1
          + 8*H(-1,-1,z1)*z1
          - 4*H(-1,-1,z1)*z1*z2
          + 4*H(-1,-1,z1)*z1*z2^2
          + 4*H(-1,-1,z1)*z1^2*z2^-1
          - 4*H(-1,-1,z1)*z1^2*[1-z2]^-1
          - 8*H(-1,-1,z1)*z1^2*[1+z2]^-1
          - 8*H(-1,-1,z1)*z1^2*[z1+z2]^-4
          + 16*H(-1,-1,z1)*z1^2*[z1+z2]^-2
          + 24*H(-1,-1,z1)*z1^2
          + 4*H(-1,-1,z1)*z1^2*z2
          + 12*H(-1,-1,z1)*z1^2*z2^2
          - 48*H(-1,-1,z1)*z1^3*[z1+z2]^-3
          + 8*H(-1,-1,z1)*z1^3*[z1+z2]^-1
          - 16*H(-1,-1,z1)*z1^3*z2
          + 24*H(-1,-1,z1)*z1^4*[z1+z2]^-4
          - 64*H(-1,-1,z1)*z1^4*[z1+z2]^-2
          + 40*H(-1,-1,z1)*z1^4
          + 72*H(-1,-1,z1)*z1^5*[z1+z2]^-3
          - 80*H(-1,-1,z1)*z1^5*[z1+z2]^-1
          - 24*H(-1,-1,z1)*z1^6*[z1+z2]^-4
          + 64*H(-1,-1,z1)*z1^6*[z1+z2]^-2
          - 32*H(-1,-1,z1)*z1^7*[z1+z2]^-3
          + 8*H(-1,-1,z1)*z1^8*[z1+z2]^-4
          + 2*H(-1,-1,z2)*z1^-1*z2^-1
          - 2*H(-1,-1,z2)*z1^-1*[1+z2]^-1
          + 4*H(-1,-1,z2)*z1^-1
          + 2*H(-1,-1,z2)*z1^-1*z2
          + 2*H(-1,-1,z2)*z1^-1*z2^2
          + 4*H(-1,-1,z2)*z1^-1*z2^3
          - 40*H(-1,-1,z2)*z1^-1*z2^5
          - 16*H(-1,-1,z2)*z2^-2
          - 4*H(-1,-1,z2)*z2^-1*[1-z1]^-1
          - 2*H(-1,-1,z2)*z2^-1*[1+z1]^-1
          + 4*H(-1,-1,z2)*z2^-1
          - 4*H(-1,-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,-1,z2)*[1-z1]^-1
          + 2*H(-1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(-1,-1,z2)*[1+z1]^-1
          - 4*H(-1,-1,z2)*[1+z2]^-1
          - 4*H(-1,-1,z2)*z2*[1-z1]^-1
          - 2*H(-1,-1,z2)*z2*[1+z1]^-1
          + 4*H(-1,-1,z2)*z2
          + 4*H(-1,-1,z2)*z2^2*[1-z1]^-1
          - 2*H(-1,-1,z2)*z2^2*[1+z1]^-1
          - 4*H(-1,-1,z2)*z2^2
          - 20*H(-1,-1,z2)*z2^4
          - 20*H(-1,-1,z2)*z1*z2^-3
          - 6*H(-1,-1,z2)*z1*z2^-1
          - 2*H(-1,-1,z2)*z1*[1+z2]^-1
          + 4*H(-1,-1,z2)*z1
          - 6*H(-1,-1,z2)*z1*z2
          + 2*H(-1,-1,z2)*z1*z2^2
          - 16*H(-1,-1,z2)*z1*z2^3
          - 40*H(-1,-1,z2)*z1^2*z2^-4
          + 4*H(-1,-1,z2)*z1^2*z2^-2
          + 2*H(-1,-1,z2)*z1^2*z2^-1
          - 2*H(-1,-1,z2)*z1^2*[1+z2]^-1
          + 4*H(-1,-1,z2)*z1^2
          + 2*H(-1,-1,z2)*z1^2*z2
          + 2*H(-1,-1,z2)*z1^2*z2^2
          + 11/3*H(-1,-1,z2)*Dd([1-z1])
          - 11/6*H(-1,-1,z2)*Dd([1-z1])*z2^-1
          - 11/6*H(-1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 11/6*H(-1,-1,z2)*Dd([1-z1])*z2
          + 11/6*H(-1,-1,z2)*Dd([1-z1])*z2^2
          + 2*H(-1,-1,z2)*Dd([1-z1])*Log2*z2^-1
          + 2*H(-1,-1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*H(-1,-1,z2)*Dd([1-z1])*Log2
          + 2*H(-1,-1,z2)*Dd([1-z1])*Log2*z2
          - 2*H(-1,-1,z2)*Dd([1-z1])*Log2*z2^2
          + 4*H(-1,-1,-1,z2)*Dd([1-z1])
          - 2*H(-1,-1,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,-1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,-1,-1,z2)*Dd([1-z1])*z2
          + 2*H(-1,-1,-1,z2)*Dd([1-z1])*z2^2
          + 4*H(-1,-1,1,z2)*Dd([1-z1])
          - 2*H(-1,-1,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,-1,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,-1,1,z2)*Dd([1-z1])*z2
          + 2*H(-1,-1,1,z2)*Dd([1-z1])*z2^2
          - 16*H(-1,0,z1)
          - 6*H(-1,0,z1)*z1^-1*z2^-1
          - 4*H(-1,0,z1)*z1^-1*[1-z2]^-1
          + 4*H(-1,0,z1)*z1^-1*[1+z2]^-1
          - 4*H(-1,0,z1)*z1^-1
          - 2*H(-1,0,z1)*z1^-1*z2
          - 2*H(-1,0,z1)*z1^-1*z2^2
          - 2*H(-1,0,z1)*z2^-1*[1-z1]^-1
          + 4*H(-1,0,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,0,z1)*z2^-1
          - 4*H(-1,0,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,0,z1)*[1-z1]^-1
          - 4*H(-1,0,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,0,z1)*[1+z1]^-1
          + 8*H(-1,0,z1)*[1-z2]^-1
          + 8*H(-1,0,z1)*[1+z2]^-1
          + 8*H(-1,0,z1)*[z1+z2]^-2
          - 2*H(-1,0,z1)*z2*[1-z1]^-1
          + 4*H(-1,0,z1)*z2*[1+z1]^-1
          - 4*H(-1,0,z1)*z2
          + 2*H(-1,0,z1)*z2^2*[1-z1]^-1
          + 4*H(-1,0,z1)*z2^2*[1+z1]^-1
          - 8*H(-1,0,z1)*z2^2
          - 2*H(-1,0,z1)*z1*z2^-1
          - 4*H(-1,0,z1)*z1*[1-z2]^-1
          + 4*H(-1,0,z1)*z1*[1+z2]^-1
          - 4*H(-1,0,z1)*z1*[z1+z2]^-3
          - 4*H(-1,0,z1)*z1*[z1+z2]^-1
          - 4*H(-1,0,z1)*z1
          + 2*H(-1,0,z1)*z1*z2
          - 2*H(-1,0,z1)*z1*z2^2
          - 2*H(-1,0,z1)*z1^2*z2^-1
          + 4*H(-1,0,z1)*z1^2*[1-z2]^-1
          + 4*H(-1,0,z1)*z1^2*[1+z2]^-1
          + 4*H(-1,0,z1)*z1^2*[z1+z2]^-4
          - 8*H(-1,0,z1)*z1^2*[z1+z2]^-2
          - 12*H(-1,0,z1)*z1^2
          - 2*H(-1,0,z1)*z1^2*z2
          - 6*H(-1,0,z1)*z1^2*z2^2
          + 24*H(-1,0,z1)*z1^3*[z1+z2]^-3
          - 4*H(-1,0,z1)*z1^3*[z1+z2]^-1
          + 8*H(-1,0,z1)*z1^3*z2
          - 12*H(-1,0,z1)*z1^4*[z1+z2]^-4
          + 32*H(-1,0,z1)*z1^4*[z1+z2]^-2
          - 20*H(-1,0,z1)*z1^4
          - 36*H(-1,0,z1)*z1^5*[z1+z2]^-3
          + 40*H(-1,0,z1)*z1^5*[z1+z2]^-1
          + 12*H(-1,0,z1)*z1^6*[z1+z2]^-4
          - 32*H(-1,0,z1)*z1^6*[z1+z2]^-2
          + 16*H(-1,0,z1)*z1^7*[z1+z2]^-3
          - 4*H(-1,0,z1)*z1^8*[z1+z2]^-4
          + 17/3*H(-1,0,z1)*Dd([1-z2])
          + 1/6*H(-1,0,z1)*Dd([1-z2])*z1^-1
          - 11/6*H(-1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 23/6*H(-1,0,z1)*Dd([1-z2])*z1
          - 1/6*H(-1,0,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,0,0,z1)*Dd([1-z2])
          - 2*H(-1,0,0,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(-1,0,0,z1)*Dd([1-z2])*z1
          + 2*H(-1,0,0,z1)*Dd([1-z2])*z1^2
          + 8*H(-1,0,1,z1)*Dd([1-z2])
          - 4*H(-1,0,1,z1)*Dd([1-z2])*z1^-1
          - 4*H(-1,0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(-1,0,1,z1)*Dd([1-z2])*z1
          + 4*H(-1,0,1,z1)*Dd([1-z2])*z1^2
          - 32*H(-1,1,z1)
          - 12*H(-1,1,z1)*z1^-1*z2^-1
          - 8*H(-1,1,z1)*z1^-1*[1-z2]^-1
          + 8*H(-1,1,z1)*z1^-1*[1+z2]^-1
          - 8*H(-1,1,z1)*z1^-1
          - 4*H(-1,1,z1)*z1^-1*z2
          - 4*H(-1,1,z1)*z1^-1*z2^2
          - 4*H(-1,1,z1)*z2^-1*[1-z1]^-1
          + 8*H(-1,1,z1)*z2^-1*[1+z1]^-1
          - 8*H(-1,1,z1)*z2^-1
          - 8*H(-1,1,z1)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,1,z1)*[1-z1]^-1
          - 8*H(-1,1,z1)*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,1,z1)*[1+z1]^-1
          + 16*H(-1,1,z1)*[1-z2]^-1
          + 16*H(-1,1,z1)*[1+z2]^-1
          + 16*H(-1,1,z1)*[z1+z2]^-2
          - 4*H(-1,1,z1)*z2*[1-z1]^-1
          + 8*H(-1,1,z1)*z2*[1+z1]^-1
          - 8*H(-1,1,z1)*z2
          + 4*H(-1,1,z1)*z2^2*[1-z1]^-1
          + 8*H(-1,1,z1)*z2^2*[1+z1]^-1
          - 16*H(-1,1,z1)*z2^2
          - 4*H(-1,1,z1)*z1*z2^-1
          - 8*H(-1,1,z1)*z1*[1-z2]^-1
          + 8*H(-1,1,z1)*z1*[1+z2]^-1
          - 8*H(-1,1,z1)*z1*[z1+z2]^-3
          - 8*H(-1,1,z1)*z1*[z1+z2]^-1
          - 8*H(-1,1,z1)*z1
          + 4*H(-1,1,z1)*z1*z2
          - 4*H(-1,1,z1)*z1*z2^2
          - 4*H(-1,1,z1)*z1^2*z2^-1
          + 8*H(-1,1,z1)*z1^2*[1-z2]^-1
          + 8*H(-1,1,z1)*z1^2*[1+z2]^-1
          + 8*H(-1,1,z1)*z1^2*[z1+z2]^-4
          - 16*H(-1,1,z1)*z1^2*[z1+z2]^-2
          - 24*H(-1,1,z1)*z1^2
          - 4*H(-1,1,z1)*z1^2*z2
          - 12*H(-1,1,z1)*z1^2*z2^2
          + 48*H(-1,1,z1)*z1^3*[z1+z2]^-3
          - 8*H(-1,1,z1)*z1^3*[z1+z2]^-1
          + 16*H(-1,1,z1)*z1^3*z2
          - 24*H(-1,1,z1)*z1^4*[z1+z2]^-4
          + 64*H(-1,1,z1)*z1^4*[z1+z2]^-2
          - 40*H(-1,1,z1)*z1^4
          - 72*H(-1,1,z1)*z1^5*[z1+z2]^-3
          + 80*H(-1,1,z1)*z1^5*[z1+z2]^-1
          + 24*H(-1,1,z1)*z1^6*[z1+z2]^-4
          - 64*H(-1,1,z1)*z1^6*[z1+z2]^-2
          + 32*H(-1,1,z1)*z1^7*[z1+z2]^-3
          - 8*H(-1,1,z1)*z1^8*[z1+z2]^-4
          + 34/3*H(-1,1,z1)*Dd([1-z2])
          + 1/3*H(-1,1,z1)*Dd([1-z2])*z1^-1
          - 11/3*H(-1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 23/3*H(-1,1,z1)*Dd([1-z2])*z1
          - 1/3*H(-1,1,z1)*Dd([1-z2])*z1^2
          + 2*H(-1,1,z1)*Dd([1-z2])*Log2*z1^-1
          + 2*H(-1,1,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 4*H(-1,1,z1)*Dd([1-z2])*Log2
          + 2*H(-1,1,z1)*Dd([1-z2])*Log2*z1
          - 2*H(-1,1,z1)*Dd([1-z2])*Log2*z1^2
          - 2*H(-1,1,z2)*z1^-1*z2^-1
          + 2*H(-1,1,z2)*z1^-1*[1+z2]^-1
          - 4*H(-1,1,z2)*z1^-1
          - 2*H(-1,1,z2)*z1^-1*z2
          - 2*H(-1,1,z2)*z1^-1*z2^2
          - 4*H(-1,1,z2)*z1^-1*z2^3
          + 40*H(-1,1,z2)*z1^-1*z2^5
          + 16*H(-1,1,z2)*z2^-2
          - 4*H(-1,1,z2)*z2^-1*[1-z1]^-1
          + 2*H(-1,1,z2)*z2^-1*[1+z1]^-1
          - 4*H(-1,1,z2)*z2^-1
          - 4*H(-1,1,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,1,z2)*[1-z1]^-1
          - 2*H(-1,1,z2)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,1,z2)*[1+z1]^-1
          + 4*H(-1,1,z2)*[1+z2]^-1
          - 4*H(-1,1,z2)*z2*[1-z1]^-1
          + 2*H(-1,1,z2)*z2*[1+z1]^-1
          - 4*H(-1,1,z2)*z2
          + 4*H(-1,1,z2)*z2^2*[1-z1]^-1
          + 2*H(-1,1,z2)*z2^2*[1+z1]^-1
          + 4*H(-1,1,z2)*z2^2
          + 20*H(-1,1,z2)*z2^4
          + 20*H(-1,1,z2)*z1*z2^-3
          + 6*H(-1,1,z2)*z1*z2^-1
          + 2*H(-1,1,z2)*z1*[1+z2]^-1
          - 4*H(-1,1,z2)*z1
          + 6*H(-1,1,z2)*z1*z2
          - 2*H(-1,1,z2)*z1*z2^2
          + 16*H(-1,1,z2)*z1*z2^3
          + 40*H(-1,1,z2)*z1^2*z2^-4
          - 4*H(-1,1,z2)*z1^2*z2^-2
          - 2*H(-1,1,z2)*z1^2*z2^-1
          + 2*H(-1,1,z2)*z1^2*[1+z2]^-1
          - 4*H(-1,1,z2)*z1^2
          - 2*H(-1,1,z2)*z1^2*z2
          - 2*H(-1,1,z2)*z1^2*z2^2
          + 11/3*H(-1,1,z2)*Dd([1-z1])
          - 11/6*H(-1,1,z2)*Dd([1-z1])*z2^-1
          - 11/6*H(-1,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 11/6*H(-1,1,z2)*Dd([1-z1])*z2
          + 11/6*H(-1,1,z2)*Dd([1-z1])*z2^2
          + 2*H(-1,1,z2)*Dd([1-z1])*Log2*z2^-1
          + 2*H(-1,1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*H(-1,1,z2)*Dd([1-z1])*Log2
          + 2*H(-1,1,z2)*Dd([1-z1])*Log2*z2
          - 2*H(-1,1,z2)*Dd([1-z1])*Log2*z2^2
          + 4*H(-1,1,-1,z1)*Dd([1-z2])
          - 2*H(-1,1,-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,1,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(-1,1,-1,z1)*Dd([1-z2])*z1
          + 2*H(-1,1,-1,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,1,-1,z2)*Dd([1-z1])
          - 2*H(-1,1,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,1,-1,z2)*Dd([1-z1])*z2
          + 2*H(-1,1,-1,z2)*Dd([1-z1])*z2^2
          + 8*H(-1,1,0,z1)*Dd([1-z2])
          - 4*H(-1,1,0,z1)*Dd([1-z2])*z1^-1
          - 4*H(-1,1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(-1,1,0,z1)*Dd([1-z2])*z1
          + 4*H(-1,1,0,z1)*Dd([1-z2])*z1^2
          + 16*H(-1,1,1,z1)*Dd([1-z2])
          - 8*H(-1,1,1,z1)*Dd([1-z2])*z1^-1
          - 8*H(-1,1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(-1,1,1,z1)*Dd([1-z2])*z1
          + 8*H(-1,1,1,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,1,1,z2)*Dd([1-z1])
          - 2*H(-1,1,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,1,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,1,1,z2)*Dd([1-z1])*z2
          + 2*H(-1,1,1,z2)*Dd([1-z1])*z2^2
          + 82/3*H(0,z1)
          + 149/6*H(0,z1)*z1^-1*z2^-1
          + 23/6*H(0,z1)*z1^-1*[1+z2]^-1
          - 12*H(0,z1)*z1^-1*[z1+z2]^-1
          - 21*H(0,z1)*z1^-1
          + 83/6*H(0,z1)*z1^-1*z2
          - 33/2*H(0,z1)*z1^-1*z2^2
          + 20*H(0,z1)*z1^-1*z2^3
          - 40*H(0,z1)*z1^-1*z2^4
          - 20*H(0,z1)*z2^-2
          + 11/3*H(0,z1)*z2^-1*[1-z1]^-1
          - 11/6*H(0,z1)*z2^-1*[1+z1]^-1
          - 24*H(0,z1)*z2^-1
          - 22/3*H(0,z1)*[1-z1]^-1
          + 11/6*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          - 11/3*H(0,z1)*[1+z1]^-1
          - 44/3*H(0,z1)*[1+z2]^-1
          - 14*H(0,z1)*[z1+z2]^-2
          + 8*H(0,z1)*[z1+z2]^-1
          + 11/3*H(0,z1)*z2*[1-z1]^-1
          - 11/6*H(0,z1)*z2*[1+z1]^-1
          - 52/3*H(0,z1)*z2
          - 11/3*H(0,z1)*z2^2*[1-z1]^-1
          - 11/6*H(0,z1)*z2^2*[1+z1]^-1
          + 47/3*H(0,z1)*z2^2
          - 20*H(0,z1)*z2^3
          + 40*H(0,z1)*z2^4
          - 20*H(0,z1)*z1*z2^-2
          - 12*H(0,z1)*z1*z2^-1
          + 25/6*H(0,z1)*z1*[1+z2]^-1
          + 11*H(0,z1)*z1*[z1+z2]^-3
          - 4*H(0,z1)*z1*[z1+z2]^-2
          + 41/3*H(0,z1)*z1*[z1+z2]^-1
          - 104/3*H(0,z1)*z1
          + 61/3*H(0,z1)*z1*z2
          - 24*H(0,z1)*z1*z2^2
          - 152/3*H(0,z1)*z1^2*z2^-4
          - 40*H(0,z1)*z1^2*z2^-3
          - 32/3*H(0,z1)*z1^2*z2^-2
          - 44/3*H(0,z1)*z1^2*z2^-1
          - 55/6*H(0,z1)*z1^2*[1+z2]^-1
          - 11*H(0,z1)*z1^2*[z1+z2]^-4
          + 4*H(0,z1)*z1^2*[z1+z2]^-3
          + 94/3*H(0,z1)*z1^2*[z1+z2]^-2
          + 16/3*H(0,z1)*z1^2*[z1+z2]^-1
          + 56/3*H(0,z1)*z1^2
          + 91/3*H(0,z1)*z1^2*z2^2
          - 66*H(0,z1)*z1^3*[z1+z2]^-3
          + 16*H(0,z1)*z1^3*[z1+z2]^-2
          + 125/3*H(0,z1)*z1^3*[z1+z2]^-1
          - 12*H(0,z1)*z1^3
          - 26*H(0,z1)*z1^3*z2
          + 33*H(0,z1)*z1^4*[z1+z2]^-4
          - 8*H(0,z1)*z1^4*[z1+z2]^-3
          - 292/3*H(0,z1)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*z1^4*[z1+z2]^-1
          + 51*H(0,z1)*z1^4
          + 99*H(0,z1)*z1^5*[z1+z2]^-3
          - 12*H(0,z1)*z1^5*[z1+z2]^-2
          - 98*H(0,z1)*z1^5*[z1+z2]^-1
          - 33*H(0,z1)*z1^6*[z1+z2]^-4
          + 4*H(0,z1)*z1^6*[z1+z2]^-3
          + 80*H(0,z1)*z1^6*[z1+z2]^-2
          - 44*H(0,z1)*z1^7*[z1+z2]^-3
          + 11*H(0,z1)*z1^8*[z1+z2]^-4
          - 2*H(0,z1)*Log2*z1^-1*[1+z2]^-1
          + 8*H(0,z1)*Log2*z1^-1
          + 4*H(0,z1)*Log2*z1^-1*z2^2
          - 2*H(0,z1)*Log2*z2^-1*[1-z1]^-1
          - 2*H(0,z1)*Log2*z2^-1*[1+z1]^-1
          + 8*H(0,z1)*Log2*z2^-1
          + 4*H(0,z1)*Log2*[1-z1]^-1
          + 2*H(0,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z1)*Log2*[1+z1]^-1
          + 4*H(0,z1)*Log2*[1-z2]^-1
          - 4*H(0,z1)*Log2*[1+z2]^-1
          - 2*H(0,z1)*Log2*z2*[1-z1]^-1
          - 2*H(0,z1)*Log2*z2*[1+z1]^-1
          + 8*H(0,z1)*Log2*z2
          + 2*H(0,z1)*Log2*z2^2*[1-z1]^-1
          - 2*H(0,z1)*Log2*z2^2*[1+z1]^-1
          + 4*H(0,z1)*Log2*z1*[1-z2]^-1
          - 2*H(0,z1)*Log2*z1*[1+z2]^-1
          + 8*H(0,z1)*Log2*z1
          + 4*H(0,z1)*Log2*z1*z2^2
          + 4*H(0,z1)*Log2*z1^2*z2^-1
          - 2*H(0,z1)*Log2*z1^2*[1+z2]^-1
          + 4*H(0,z1)*Log2*z1^2*z2
          + 16*H(0,z1)*H(0,z2)
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1^-1
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2^2
          - 4*H(0,z1)*H(0,z2)*z1^-1*z2^3
          + 40*H(0,z1)*H(0,z2)*z1^-1*z2^5
          + 16*H(0,z1)*H(0,z2)*z2^-2
          - 4*H(0,z1)*H(0,z2)*z2^-1*[1+z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2^-1
          + 4*H(0,z1)*H(0,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*[1+z1]^-1
          - 8*H(0,z1)*H(0,z2)*[1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*[z1+z2]^-2
          - 4*H(0,z1)*H(0,z2)*z2*[1+z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2
          - 4*H(0,z1)*H(0,z2)*z2^2*[1+z1]^-1
          + 12*H(0,z1)*H(0,z2)*z2^2
          + 20*H(0,z1)*H(0,z2)*z2^4
          + 20*H(0,z1)*H(0,z2)*z1*z2^-3
          + 8*H(0,z1)*H(0,z2)*z1*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1*[1+z2]^-1
          + 4*H(0,z1)*H(0,z2)*z1*[z1+z2]^-3
          + 4*H(0,z1)*H(0,z2)*z1*[z1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1
          + 4*H(0,z1)*H(0,z2)*z1*z2
          + 4*H(0,z1)*H(0,z2)*z1*z2^2
          + 16*H(0,z1)*H(0,z2)*z1*z2^3
          + 40*H(0,z1)*H(0,z2)*z1^2*z2^-4
          - 4*H(0,z1)*H(0,z2)*z1^2*z2^-2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*H(0,z2)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*H(0,z2)*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*H(0,z2)*z1^2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2^2
          - 24*H(0,z1)*H(0,z2)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*H(0,z2)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*z1^3*z2
          + 12*H(0,z1)*H(0,z2)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*H(0,z2)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*H(0,z2)*z1^4
          + 36*H(0,z1)*H(0,z2)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*H(0,z2)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*H(0,z2)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*H(0,z2)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*H(0,z2)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*H(0,z2)*z1^8*[z1+z2]^-4
          + 16*H(0,z1)*H(1,z2)
          + 6*H(0,z1)*H(1,z2)*z1^-1*z2^-1
          - 2*H(0,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*z1^-1
          + 2*H(0,z1)*H(1,z2)*z1^-1*z2
          - 2*H(0,z1)*H(1,z2)*z1^-1*z2^2
          + 16*H(0,z1)*H(1,z2)*z2^-2
          + 4*H(0,z1)*H(1,z2)*z2^-1*[1-z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 4*H(0,z1)*H(1,z2)*z2^-1
          - 8*H(0,z1)*H(1,z2)*[1-z1]^-1
          + 2*H(0,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*[1+z1]^-1
          - 8*H(0,z1)*H(1,z2)*[z1+z2]^-2
          + 4*H(0,z1)*H(1,z2)*z2*[1-z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2*[1+z1]^-1
          - 4*H(0,z1)*H(1,z2)*z2
          - 4*H(0,z1)*H(1,z2)*z2^2*[1-z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 8*H(0,z1)*H(1,z2)*z2^2
          + 20*H(0,z1)*H(1,z2)*z1*z2^-3
          + 10*H(0,z1)*H(1,z2)*z1*z2^-1
          - 6*H(0,z1)*H(1,z2)*z1*[1+z2]^-1
          + 4*H(0,z1)*H(1,z2)*z1*[z1+z2]^-3
          + 4*H(0,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*z1
          - 2*H(0,z1)*H(1,z2)*z1*z2
          - 2*H(0,z1)*H(1,z2)*z1*z2^2
          + 40*H(0,z1)*H(1,z2)*z1^2*z2^-4
          - 4*H(0,z1)*H(1,z2)*z1^2*z2^-2
          - 2*H(0,z1)*H(1,z2)*z1^2*z2^-1
          - 2*H(0,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          + 12*H(0,z1)*H(1,z2)*z1^2
          - 2*H(0,z1)*H(1,z2)*z1^2*z2
          + 6*H(0,z1)*H(1,z2)*z1^2*z2^2
          - 24*H(0,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*H(1,z2)*z1^3*z2
          + 12*H(0,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*H(1,z2)*z1^4
          + 36*H(0,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          + 511/36*H(0,z1)*Dd([1-z2])
          - 475/36*H(0,z1)*Dd([1-z2])*z1^-1
          - 67/9*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          - 773/36*H(0,z1)*Dd([1-z2])*z1
          + 197/36*H(0,z1)*Dd([1-z2])*z1^2
          - 23/6*H(0,z1)*Dd([1-z2])*Log2*z1^-1
          + 11/6*H(0,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 44/3*H(0,z1)*Dd([1-z2])*Log2
          - 25/6*H(0,z1)*Dd([1-z2])*Log2*z1
          - 55/6*H(0,z1)*Dd([1-z2])*Log2*z1^2
          - 2*H(0,z1)*Dd([1-z2])*Log2^2
          - 2*H(0,z1)*Dd([1-z2])*Log2^2*z1
          + 2*H(0,z1)*Dd([1-z2])*Pi^2*z1^-1
          + 2*H(0,z1)*Dd([1-z2])*Pi^2*[1-z1]^-1
          - 5/3*H(0,z1)*Dd([1-z2])*Pi^2
          + 13/3*H(0,z1)*Dd([1-z2])*Pi^2*z1
          - 2*H(0,z1)*Dd([1-z2])*Pi^2*z1^2
          + 16*H(0,z1)*Log([z1+z2])
          + 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^2
          - 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^3
          + 40*H(0,z1)*Log([z1+z2])*z1^-1*z2^5
          + 16*H(0,z1)*Log([z1+z2])*z2^-2
          + 4*H(0,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*[1-z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(0,z1)*Log([z1+z2])*z2*[1-z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*z2
          - 4*H(0,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 12*H(0,z1)*Log([z1+z2])*z2^2
          + 20*H(0,z1)*Log([z1+z2])*z2^4
          + 20*H(0,z1)*Log([z1+z2])*z1*z2^-3
          + 8*H(0,z1)*Log([z1+z2])*z1*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*z1*[1-z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*z1*[z1+z2]^-3
          + 4*H(0,z1)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1
          + 4*H(0,z1)*Log([z1+z2])*z1*z2
          - 4*H(0,z1)*Log([z1+z2])*z1*z2^2
          + 16*H(0,z1)*Log([z1+z2])*z1*z2^3
          + 40*H(0,z1)*Log([z1+z2])*z1^2*z2^-4
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*Log([z1+z2])*z1^2
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2
          + 4*H(0,z1)*Log([z1+z2])*z1^2*z2^2
          - 24*H(0,z1)*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1^3*z2
          + 12*H(0,z1)*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*Log([z1+z2])*z1^4
          + 36*H(0,z1)*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 16*H(0,z2)*Log([z1+z2])
          - 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(0,z2)*Log([z1+z2])*z1^-1
          - 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^2
          + 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^3
          - 40*H(0,z2)*Log([z1+z2])*z1^-1*z2^5
          - 16*H(0,z2)*Log([z1+z2])*z2^-2
          + 4*H(0,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*z2^-1
          - 4*H(0,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*[1+z1]^-1
          + 8*H(0,z2)*Log([z1+z2])*[1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(0,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*z2
          + 4*H(0,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 12*H(0,z2)*Log([z1+z2])*z2^2
          - 20*H(0,z2)*Log([z1+z2])*z2^4
          - 20*H(0,z2)*Log([z1+z2])*z1*z2^-3
          - 8*H(0,z2)*Log([z1+z2])*z1*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 4*H(0,z2)*Log([z1+z2])*z1*[z1+z2]^-3
          - 4*H(0,z2)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(0,z2)*Log([z1+z2])*z1
          - 4*H(0,z2)*Log([z1+z2])*z1*z2
          - 4*H(0,z2)*Log([z1+z2])*z1*z2^2
          - 16*H(0,z2)*Log([z1+z2])*z1*z2^3
          - 40*H(0,z2)*Log([z1+z2])*z1^2*z2^-4
          + 4*H(0,z2)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 4*H(0,z2)*Log([z1+z2])*z1^2*[z1+z2]^-4
          - 8*H(0,z2)*Log([z1+z2])*z1^2*[z1+z2]^-2
          - 8*H(0,z2)*Log([z1+z2])*z1^2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2^2
          + 24*H(0,z2)*Log([z1+z2])*z1^3*[z1+z2]^-3
          - 4*H(0,z2)*Log([z1+z2])*z1^3*[z1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*z1^3*z2
          - 12*H(0,z2)*Log([z1+z2])*z1^4*[z1+z2]^-4
          + 32*H(0,z2)*Log([z1+z2])*z1^4*[z1+z2]^-2
          - 20*H(0,z2)*Log([z1+z2])*z1^4
          - 36*H(0,z2)*Log([z1+z2])*z1^5*[z1+z2]^-3
          + 40*H(0,z2)*Log([z1+z2])*z1^5*[z1+z2]^-1
          + 12*H(0,z2)*Log([z1+z2])*z1^6*[z1+z2]^-4
          - 32*H(0,z2)*Log([z1+z2])*z1^6*[z1+z2]^-2
          + 16*H(0,z2)*Log([z1+z2])*z1^7*[z1+z2]^-3
          - 4*H(0,z2)*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 2*H(0,-1,z1)*z1^-1*z2^-1
          - 4*H(0,-1,z1)*z1^-1*[1-z2]^-1
          + 4*H(0,-1,z1)*z1^-1
          - 2*H(0,-1,z1)*z1^-1*z2
          + 2*H(0,-1,z1)*z1^-1*z2^2
          - 4*H(0,-1,z1)*z1^-1*z2^3
          + 40*H(0,-1,z1)*z1^-1*z2^5
          - 2*H(0,-1,z1)*z2^-1*[1-z1]^-1
          + 4*H(0,-1,z1)*z2^-1
          - 4*H(0,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(0,-1,z1)*[1-z1]^-1
          - 4*H(0,-1,z1)*[1+z2]^-1
          - 2*H(0,-1,z1)*z2*[1-z1]^-1
          + 4*H(0,-1,z1)*z2
          + 2*H(0,-1,z1)*z2^2*[1-z1]^-1
          + 4*H(0,-1,z1)*z2^2
          + 20*H(0,-1,z1)*z2^4
          - 2*H(0,-1,z1)*z1*z2^-1
          - 12*H(0,-1,z1)*z1*[1-z2]^-1
          + 4*H(0,-1,z1)*z1*[1+z2]^-1
          + 4*H(0,-1,z1)*z1
          + 6*H(0,-1,z1)*z1*z2
          + 2*H(0,-1,z1)*z1*z2^2
          + 16*H(0,-1,z1)*z1*z2^3
          + 2*H(0,-1,z1)*z1^2*z2^-1
          + 4*H(0,-1,z1)*z1^2*[1-z2]^-1
          - 4*H(0,-1,z1)*z1^2
          + 2*H(0,-1,z1)*z1^2*z2
          - 2*H(0,-1,z1)*z1^2*z2^2
          + 44/3*H(0,-1,z1)*Dd([1-z2])
          + 23/6*H(0,-1,z1)*Dd([1-z2])*z1^-1
          - 11/6*H(0,-1,z1)*Dd([1-z2])*[1-z1]^-1
          + 25/6*H(0,-1,z1)*Dd([1-z2])*z1
          + 55/6*H(0,-1,z1)*Dd([1-z2])*z1^2
          + 4*H(0,-1,z2)*z1^-1*z2^-1
          - 4*H(0,-1,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,-1,z2)*z1^-1
          + 4*H(0,-1,z2)*z1^-1*z2
          + 4*H(0,-1,z2)*z1^-1*z2^2
          + 8*H(0,-1,z2)*z1^-1*z2^3
          - 80*H(0,-1,z2)*z1^-1*z2^5
          - 4*H(0,-1,z2)*z2^-1*[1+z1]^-1
          + 8*H(0,-1,z2)*z2^-1
          + 4*H(0,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,-1,z2)*[1+z1]^-1
          + 8*H(0,-1,z2)*[1-z2]^-1
          - 4*H(0,-1,z2)*z2*[1+z1]^-1
          + 8*H(0,-1,z2)*z2
          - 4*H(0,-1,z2)*z2^2*[1+z1]^-1
          - 8*H(0,-1,z2)*z2^2
          - 40*H(0,-1,z2)*z2^4
          + 4*H(0,-1,z2)*z1*z2^-1
          + 8*H(0,-1,z2)*z1*[1-z2]^-1
          - 12*H(0,-1,z2)*z1*[1+z2]^-1
          + 8*H(0,-1,z2)*z1
          - 12*H(0,-1,z2)*z1*z2
          + 4*H(0,-1,z2)*z1*z2^2
          - 32*H(0,-1,z2)*z1*z2^3
          + 4*H(0,-1,z2)*z1^2*z2^-1
          - 4*H(0,-1,z2)*z1^2*[1+z2]^-1
          + 8*H(0,-1,z2)*z1^2
          + 4*H(0,-1,z2)*z1^2*z2
          + 4*H(0,-1,z2)*z1^2*z2^2
          - 2*H(0,-1,0,z1)*Dd([1-z2])*z1^-1
          - 2*H(0,-1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,-1,0,z1)*Dd([1-z2])*z1
          + 2*H(0,-1,0,z1)*Dd([1-z2])*z1^2
          - 4*H(0,-1,1,z1)*Dd([1-z2])*z1^-1
          - 4*H(0,-1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 12*H(0,-1,1,z1)*Dd([1-z2])*z1
          + 4*H(0,-1,1,z1)*Dd([1-z2])*z1^2
          + 6*H(0,0,z1)*z1^-1*z2^-1
          - 2*H(0,0,z1)*z1^-1*[1+z2]^-1
          - 4*H(0,0,z1)*z1^-1
          + 6*H(0,0,z1)*z1^-1*z2
          - 2*H(0,0,z1)*z1^-1*z2^2
          + 12*H(0,0,z1)*z1^-1*z2^3
          - 120*H(0,0,z1)*z1^-1*z2^5
          + 4*H(0,0,z1)*z2^-1*[1-z1]^-1
          - 2*H(0,0,z1)*z2^-1*[1+z1]^-1
          - 4*H(0,0,z1)*z2^-1
          - 8*H(0,0,z1)*[1-z1]^-1
          + 2*H(0,0,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,0,z1)*[1+z1]^-1
          + 8*H(0,0,z1)*[1-z2]^-1
          + 8*H(0,0,z1)*[1+z2]^-1
          + 4*H(0,0,z1)*z2*[1-z1]^-1
          - 2*H(0,0,z1)*z2*[1+z1]^-1
          - 4*H(0,0,z1)*z2
          - 4*H(0,0,z1)*z2^2*[1-z1]^-1
          - 2*H(0,0,z1)*z2^2*[1+z1]^-1
          - 12*H(0,0,z1)*z2^2
          - 60*H(0,0,z1)*z2^4
          + 6*H(0,0,z1)*z1*z2^-1
          + 8*H(0,0,z1)*z1*[1-z2]^-1
          - 14*H(0,0,z1)*z1*[1+z2]^-1
          - 4*H(0,0,z1)*z1
          - 18*H(0,0,z1)*z1*z2
          - 2*H(0,0,z1)*z1*z2^2
          - 48*H(0,0,z1)*z1*z2^3
          - 2*H(0,0,z1)*z1^2*z2^-1
          - 2*H(0,0,z1)*z1^2*[1+z2]^-1
          + 12*H(0,0,z1)*z1^2
          - 2*H(0,0,z1)*z1^2*z2
          + 6*H(0,0,z1)*z1^2*z2^2
          + 56/3*H(0,0,z1)*Dd([1-z2])
          - 22/3*H(0,0,z1)*Dd([1-z2])*z1^-1
          - 11/3*H(0,0,z1)*Dd([1-z2])*[1-z1]^-1
          + 1/6*H(0,0,z1)*Dd([1-z2])*z1
          + 37/2*H(0,0,z1)*Dd([1-z2])*z1^2
          + 2*H(0,0,z1)*Dd([1-z2])*Log2*z1^-1
          + 2*H(0,0,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          + 6*H(0,0,z1)*Dd([1-z2])*Log2*z1
          - 2*H(0,0,z1)*Dd([1-z2])*Log2*z1^2
          - 2*H(0,0,-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(0,0,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,0,-1,z1)*Dd([1-z2])*z1
          + 2*H(0,0,-1,z1)*Dd([1-z2])*z1^2
          + 4*H(0,0,0,z1)*Dd([1-z2])
          - 4*H(0,0,0,z1)*Dd([1-z2])*z1^-1
          - 4*H(0,0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(0,0,0,z1)*Dd([1-z2])*z1
          + 4*H(0,0,0,z1)*Dd([1-z2])*z1^2
          + 8*H(0,0,1,z1)*Dd([1-z2])
          - 8*H(0,0,1,z1)*Dd([1-z2])*z1^-1
          - 8*H(0,0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 16*H(0,0,1,z1)*Dd([1-z2])*z1
          + 8*H(0,0,1,z1)*Dd([1-z2])*z1^2
          + 32*H(0,1,z1)
          + 12*H(0,1,z1)*z1^-1*z2^-1
          - 4*H(0,1,z1)*z1^-1*[1+z2]^-1
          - 8*H(0,1,z1)*z1^-1
          + 4*H(0,1,z1)*z1^-1*z2
          - 4*H(0,1,z1)*z1^-1*z2^2
          + 32*H(0,1,z1)*z2^-2
          + 8*H(0,1,z1)*z2^-1*[1-z1]^-1
          - 4*H(0,1,z1)*z2^-1*[1+z1]^-1
          - 8*H(0,1,z1)*z2^-1
          - 16*H(0,1,z1)*[1-z1]^-1
          + 4*H(0,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,1,z1)*[1+z1]^-1
          - 16*H(0,1,z1)*[z1+z2]^-2
          + 8*H(0,1,z1)*z2*[1-z1]^-1
          - 4*H(0,1,z1)*z2*[1+z1]^-1
          - 8*H(0,1,z1)*z2
          - 8*H(0,1,z1)*z2^2*[1-z1]^-1
          - 4*H(0,1,z1)*z2^2*[1+z1]^-1
          + 16*H(0,1,z1)*z2^2
          + 40*H(0,1,z1)*z1*z2^-3
          + 20*H(0,1,z1)*z1*z2^-1
          - 12*H(0,1,z1)*z1*[1+z2]^-1
          + 8*H(0,1,z1)*z1*[z1+z2]^-3
          + 8*H(0,1,z1)*z1*[z1+z2]^-1
          - 8*H(0,1,z1)*z1
          - 4*H(0,1,z1)*z1*z2
          - 4*H(0,1,z1)*z1*z2^2
          + 80*H(0,1,z1)*z1^2*z2^-4
          - 8*H(0,1,z1)*z1^2*z2^-2
          - 4*H(0,1,z1)*z1^2*z2^-1
          - 4*H(0,1,z1)*z1^2*[1+z2]^-1
          - 8*H(0,1,z1)*z1^2*[z1+z2]^-4
          + 16*H(0,1,z1)*z1^2*[z1+z2]^-2
          + 24*H(0,1,z1)*z1^2
          - 4*H(0,1,z1)*z1^2*z2
          + 12*H(0,1,z1)*z1^2*z2^2
          - 48*H(0,1,z1)*z1^3*[z1+z2]^-3
          + 8*H(0,1,z1)*z1^3*[z1+z2]^-1
          - 16*H(0,1,z1)*z1^3*z2
          + 24*H(0,1,z1)*z1^4*[z1+z2]^-4
          - 64*H(0,1,z1)*z1^4*[z1+z2]^-2
          + 40*H(0,1,z1)*z1^4
          + 72*H(0,1,z1)*z1^5*[z1+z2]^-3
          - 80*H(0,1,z1)*z1^5*[z1+z2]^-1
          - 24*H(0,1,z1)*z1^6*[z1+z2]^-4
          + 64*H(0,1,z1)*z1^6*[z1+z2]^-2
          - 32*H(0,1,z1)*z1^7*[z1+z2]^-3
          + 8*H(0,1,z1)*z1^8*[z1+z2]^-4
          + 112/3*H(0,1,z1)*Dd([1-z2])
          - 44/3*H(0,1,z1)*Dd([1-z2])*z1^-1
          - 22/3*H(0,1,z1)*Dd([1-z2])*[1-z1]^-1
          + 1/3*H(0,1,z1)*Dd([1-z2])*z1
          + 37*H(0,1,z1)*Dd([1-z2])*z1^2
          + 4*H(0,1,z1)*Dd([1-z2])*Log2*z1^-1
          + 4*H(0,1,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 4*H(0,1,z1)*Dd([1-z2])*Log2
          + 8*H(0,1,z1)*Dd([1-z2])*Log2*z1
          - 4*H(0,1,z1)*Dd([1-z2])*Log2*z1^2
          + 4*H(0,1,-1,z1)*Dd([1-z2])
          - 4*H(0,1,-1,z1)*Dd([1-z2])*z1^-1
          - 4*H(0,1,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(0,1,-1,z1)*Dd([1-z2])*z1
          + 4*H(0,1,-1,z1)*Dd([1-z2])*z1^2
          + 8*H(0,1,0,z1)*Dd([1-z2])
          - 8*H(0,1,0,z1)*Dd([1-z2])*z1^-1
          - 8*H(0,1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 16*H(0,1,0,z1)*Dd([1-z2])*z1
          + 8*H(0,1,0,z1)*Dd([1-z2])*z1^2
          + 16*H(0,1,1,z1)*Dd([1-z2])
          - 16*H(0,1,1,z1)*Dd([1-z2])*z1^-1
          - 16*H(0,1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 32*H(0,1,1,z1)*Dd([1-z2])*z1
          + 16*H(0,1,1,z1)*Dd([1-z2])*z1^2
          + 164/3*H(1,z1)
          + 193/3*H(1,z1)*z1^-1*z2^-1
          + 1/3*H(1,z1)*z1^-1*[1+z2]^-1
          - 24*H(1,z1)*z1^-1*[z1+z2]^-1
          - 42*H(1,z1)*z1^-1
          + 83/3*H(1,z1)*z1^-1*z2
          - 33*H(1,z1)*z1^-1*z2^2
          + 40*H(1,z1)*z1^-1*z2^3
          - 80*H(1,z1)*z1^-1*z2^4
          - 11/3*H(1,z1)*z2^-1*[1+z1]^-1
          - 48*H(1,z1)*z2^-1
          + 11/3*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 22/3*H(1,z1)*[1+z1]^-1
          - 34/3*H(1,z1)*[1+z2]^-1
          - 28*H(1,z1)*[z1+z2]^-2
          + 16*H(1,z1)*[z1+z2]^-1
          - 11/3*H(1,z1)*z2*[1+z1]^-1
          - 104/3*H(1,z1)*z2
          - 11/3*H(1,z1)*z2^2*[1+z1]^-1
          + 94/3*H(1,z1)*z2^2
          - 40*H(1,z1)*z2^3
          + 80*H(1,z1)*z2^4
          + 80*H(1,z1)*z1*z2^-3
          - 40*H(1,z1)*z1*z2^-2
          + 24*H(1,z1)*z1*z2^-1
          - 23/3*H(1,z1)*z1*[1+z2]^-1
          + 22*H(1,z1)*z1*[z1+z2]^-3
          - 8*H(1,z1)*z1*[z1+z2]^-2
          + 82/3*H(1,z1)*z1*[z1+z2]^-1
          - 208/3*H(1,z1)*z1
          + 122/3*H(1,z1)*z1*z2
          - 48*H(1,z1)*z1*z2^2
          - 80*H(1,z1)*z1^2*z2^-3
          + 40*H(1,z1)*z1^2*z2^-2
          - 88/3*H(1,z1)*z1^2*z2^-1
          + 1/3*H(1,z1)*z1^2*[1+z2]^-1
          - 22*H(1,z1)*z1^2*[z1+z2]^-4
          + 8*H(1,z1)*z1^2*[z1+z2]^-3
          + 188/3*H(1,z1)*z1^2*[z1+z2]^-2
          + 32/3*H(1,z1)*z1^2*[z1+z2]^-1
          + 64/3*H(1,z1)*z1^2
          + 182/3*H(1,z1)*z1^2*z2^2
          - 132*H(1,z1)*z1^3*[z1+z2]^-3
          + 32*H(1,z1)*z1^3*[z1+z2]^-2
          + 250/3*H(1,z1)*z1^3*[z1+z2]^-1
          - 24*H(1,z1)*z1^3
          - 52*H(1,z1)*z1^3*z2
          + 66*H(1,z1)*z1^4*[z1+z2]^-4
          - 16*H(1,z1)*z1^4*[z1+z2]^-3
          - 584/3*H(1,z1)*z1^4*[z1+z2]^-2
          + 40*H(1,z1)*z1^4*[z1+z2]^-1
          + 102*H(1,z1)*z1^4
          + 198*H(1,z1)*z1^5*[z1+z2]^-3
          - 24*H(1,z1)*z1^5*[z1+z2]^-2
          - 196*H(1,z1)*z1^5*[z1+z2]^-1
          - 66*H(1,z1)*z1^6*[z1+z2]^-4
          + 8*H(1,z1)*z1^6*[z1+z2]^-3
          + 160*H(1,z1)*z1^6*[z1+z2]^-2
          - 88*H(1,z1)*z1^7*[z1+z2]^-3
          + 22*H(1,z1)*z1^8*[z1+z2]^-4
          - 6*H(1,z1)*Log2*z1^-1*z2^-1
          + 2*H(1,z1)*Log2*z1^-1*[1+z2]^-1
          + 4*H(1,z1)*Log2*z1^-1
          - 2*H(1,z1)*Log2*z1^-1*z2
          + 2*H(1,z1)*Log2*z1^-1*z2^2
          + 4*H(1,z1)*Log2*z2^-1*[1-z1]^-1
          + 2*H(1,z1)*Log2*z2^-1*[1+z1]^-1
          + 4*H(1,z1)*Log2*z2^-1
          + 8*H(1,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          - 8*H(1,z1)*Log2*[1-z1]^-1
          - 2*H(1,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(1,z1)*Log2*[1+z1]^-1
          + 4*H(1,z1)*Log2*[1+z2]^-1
          + 8*H(1,z1)*Log2*[z1+z2]^-2
          - 16*H(1,z1)*Log2
          + 4*H(1,z1)*Log2*z2*[1-z1]^-1
          + 2*H(1,z1)*Log2*z2*[1+z1]^-1
          + 4*H(1,z1)*Log2*z2
          - 4*H(1,z1)*Log2*z2^2*[1-z1]^-1
          + 2*H(1,z1)*Log2*z2^2*[1+z1]^-1
          - 8*H(1,z1)*Log2*z2^2
          - 2*H(1,z1)*Log2*z1*z2^-1
          + 2*H(1,z1)*Log2*z1*[1+z2]^-1
          - 4*H(1,z1)*Log2*z1*[z1+z2]^-3
          - 4*H(1,z1)*Log2*z1*[z1+z2]^-1
          + 4*H(1,z1)*Log2*z1
          + 2*H(1,z1)*Log2*z1*z2
          + 2*H(1,z1)*Log2*z1*z2^2
          + 2*H(1,z1)*Log2*z1^2*z2^-1
          + 2*H(1,z1)*Log2*z1^2*[1+z2]^-1
          + 4*H(1,z1)*Log2*z1^2*[z1+z2]^-4
          - 8*H(1,z1)*Log2*z1^2*[z1+z2]^-2
          - 12*H(1,z1)*Log2*z1^2
          + 2*H(1,z1)*Log2*z1^2*z2
          - 6*H(1,z1)*Log2*z1^2*z2^2
          + 24*H(1,z1)*Log2*z1^3*[z1+z2]^-3
          - 4*H(1,z1)*Log2*z1^3*[z1+z2]^-1
          + 8*H(1,z1)*Log2*z1^3*z2
          - 12*H(1,z1)*Log2*z1^4*[z1+z2]^-4
          + 32*H(1,z1)*Log2*z1^4*[z1+z2]^-2
          - 20*H(1,z1)*Log2*z1^4
          - 36*H(1,z1)*Log2*z1^5*[z1+z2]^-3
          + 40*H(1,z1)*Log2*z1^5*[z1+z2]^-1
          + 12*H(1,z1)*Log2*z1^6*[z1+z2]^-4
          - 32*H(1,z1)*Log2*z1^6*[z1+z2]^-2
          + 16*H(1,z1)*Log2*z1^7*[z1+z2]^-3
          - 4*H(1,z1)*Log2*z1^8*[z1+z2]^-4
          + 32*H(1,z1)*H(1,z2)
          + 12*H(1,z1)*H(1,z2)*z1^-1*z2^-1
          - 4*H(1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 8*H(1,z1)*H(1,z2)*z1^-1
          + 4*H(1,z1)*H(1,z2)*z1^-1*z2
          - 4*H(1,z1)*H(1,z2)*z1^-1*z2^2
          - 4*H(1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 8*H(1,z1)*H(1,z2)*z2^-1
          + 4*H(1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,z1)*H(1,z2)*[1+z1]^-1
          - 8*H(1,z1)*H(1,z2)*[1+z2]^-1
          - 16*H(1,z1)*H(1,z2)*[z1+z2]^-2
          - 4*H(1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 8*H(1,z1)*H(1,z2)*z2
          - 4*H(1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 16*H(1,z1)*H(1,z2)*z2^2
          + 4*H(1,z1)*H(1,z2)*z1*z2^-1
          - 4*H(1,z1)*H(1,z2)*z1*[1+z2]^-1
          + 8*H(1,z1)*H(1,z2)*z1*[z1+z2]^-3
          + 8*H(1,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 8*H(1,z1)*H(1,z2)*z1
          - 4*H(1,z1)*H(1,z2)*z1*z2
          - 4*H(1,z1)*H(1,z2)*z1*z2^2
          - 4*H(1,z1)*H(1,z2)*z1^2*z2^-1
          - 4*H(1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 8*H(1,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          + 16*H(1,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          + 24*H(1,z1)*H(1,z2)*z1^2
          - 4*H(1,z1)*H(1,z2)*z1^2*z2
          + 12*H(1,z1)*H(1,z2)*z1^2*z2^2
          - 48*H(1,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          + 8*H(1,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          - 16*H(1,z1)*H(1,z2)*z1^3*z2
          + 24*H(1,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          - 64*H(1,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          + 40*H(1,z1)*H(1,z2)*z1^4
          + 72*H(1,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          - 80*H(1,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          - 24*H(1,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          + 64*H(1,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          - 32*H(1,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          + 8*H(1,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          + 691/18*H(1,z1)*Dd([1-z2])
          - 475/18*H(1,z1)*Dd([1-z2])*z1^-1
          - 485/18*H(1,z1)*Dd([1-z2])*z1
          + 341/18*H(1,z1)*Dd([1-z2])*z1^2
          + 11*H(1,z1)*Dd([1-z2])*Log2*z1^-1
          + 11/3*H(1,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 29/3*H(1,z1)*Dd([1-z2])*Log2
          + 47/6*H(1,z1)*Dd([1-z2])*Log2*z1
          - 55/6*H(1,z1)*Dd([1-z2])*Log2*z1^2
          + 4*H(1,z1)*Dd([1-z2])*Pi^2*z1^-1
          - 8*H(1,z1)*Dd([1-z2])*Pi^2
          + 4*H(1,z1)*Dd([1-z2])*Pi^2*z1
          - 4*H(1,z1)*Dd([1-z2])*Pi^2*z1^2
          + 32*H(1,z1)*Log([z1+z2])
          + 16*H(1,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 8*H(1,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 8*H(1,z1)*Log([z1+z2])*z1^-1*z2
          + 8*H(1,z1)*Log([z1+z2])*z1^-1*z2^3
          - 80*H(1,z1)*Log([z1+z2])*z1^-1*z2^5
          - 32*H(1,z1)*Log([z1+z2])*z2^-2
          + 8*H(1,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 8*H(1,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1-z1]^-1
          + 8*H(1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1+z1]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1-z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1+z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*[z1+z2]^-2
          + 8*H(1,z1)*Log([z1+z2])*z2*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 8*H(1,z1)*Log([z1+z2])*z2^2
          - 40*H(1,z1)*Log([z1+z2])*z2^4
          - 40*H(1,z1)*Log([z1+z2])*z1*z2^-3
          - 8*H(1,z1)*Log([z1+z2])*z1*z2^-1
          + 8*H(1,z1)*Log([z1+z2])*z1*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          + 8*H(1,z1)*Log([z1+z2])*z1*[z1+z2]^-3
          + 8*H(1,z1)*Log([z1+z2])*z1*[z1+z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*z1*z2
          - 32*H(1,z1)*Log([z1+z2])*z1*z2^3
          - 80*H(1,z1)*Log([z1+z2])*z1^2*z2^-4
          + 8*H(1,z1)*Log([z1+z2])*z1^2*z2^-2
          - 8*H(1,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 16*H(1,z1)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 32*H(1,z1)*Log([z1+z2])*z1^2
          + 16*H(1,z1)*Log([z1+z2])*z1^2*z2^2
          - 48*H(1,z1)*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 8*H(1,z1)*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*z1^3*z2
          + 24*H(1,z1)*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 64*H(1,z1)*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 40*H(1,z1)*Log([z1+z2])*z1^4
          + 72*H(1,z1)*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 80*H(1,z1)*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 24*H(1,z1)*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 64*H(1,z1)*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 32*H(1,z1)*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 8*H(1,z1)*Log([z1+z2])*z1^8*[z1+z2]^-4
          + 82/3*H(1,z2)
          + 193/6*H(1,z2)*z1^-1*z2^-1
          + 1/6*H(1,z2)*z1^-1*[1+z2]^-1
          - 12*H(1,z2)*z1^-1*[z1+z2]^-1
          - 21*H(1,z2)*z1^-1
          + 83/6*H(1,z2)*z1^-1*z2
          - 33/2*H(1,z2)*z1^-1*z2^2
          + 20*H(1,z2)*z1^-1*z2^3
          - 40*H(1,z2)*z1^-1*z2^4
          - 11/6*H(1,z2)*z2^-1*[1+z1]^-1
          - 24*H(1,z2)*z2^-1
          + 11/6*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 11/3*H(1,z2)*[1+z1]^-1
          - 17/3*H(1,z2)*[1+z2]^-1
          - 14*H(1,z2)*[z1+z2]^-2
          + 8*H(1,z2)*[z1+z2]^-1
          - 11/6*H(1,z2)*z2*[1+z1]^-1
          - 52/3*H(1,z2)*z2
          - 11/6*H(1,z2)*z2^2*[1+z1]^-1
          + 47/3*H(1,z2)*z2^2
          - 20*H(1,z2)*z2^3
          + 40*H(1,z2)*z2^4
          + 40*H(1,z2)*z1*z2^-3
          - 20*H(1,z2)*z1*z2^-2
          + 12*H(1,z2)*z1*z2^-1
          - 23/6*H(1,z2)*z1*[1+z2]^-1
          + 11*H(1,z2)*z1*[z1+z2]^-3
          - 4*H(1,z2)*z1*[z1+z2]^-2
          + 41/3*H(1,z2)*z1*[z1+z2]^-1
          - 104/3*H(1,z2)*z1
          + 61/3*H(1,z2)*z1*z2
          - 24*H(1,z2)*z1*z2^2
          - 40*H(1,z2)*z1^2*z2^-3
          + 20*H(1,z2)*z1^2*z2^-2
          - 44/3*H(1,z2)*z1^2*z2^-1
          + 1/6*H(1,z2)*z1^2*[1+z2]^-1
          - 11*H(1,z2)*z1^2*[z1+z2]^-4
          + 4*H(1,z2)*z1^2*[z1+z2]^-3
          + 94/3*H(1,z2)*z1^2*[z1+z2]^-2
          + 16/3*H(1,z2)*z1^2*[z1+z2]^-1
          + 32/3*H(1,z2)*z1^2
          + 91/3*H(1,z2)*z1^2*z2^2
          - 66*H(1,z2)*z1^3*[z1+z2]^-3
          + 16*H(1,z2)*z1^3*[z1+z2]^-2
          + 125/3*H(1,z2)*z1^3*[z1+z2]^-1
          - 12*H(1,z2)*z1^3
          - 26*H(1,z2)*z1^3*z2
          + 33*H(1,z2)*z1^4*[z1+z2]^-4
          - 8*H(1,z2)*z1^4*[z1+z2]^-3
          - 292/3*H(1,z2)*z1^4*[z1+z2]^-2
          + 20*H(1,z2)*z1^4*[z1+z2]^-1
          + 51*H(1,z2)*z1^4
          + 99*H(1,z2)*z1^5*[z1+z2]^-3
          - 12*H(1,z2)*z1^5*[z1+z2]^-2
          - 98*H(1,z2)*z1^5*[z1+z2]^-1
          - 33*H(1,z2)*z1^6*[z1+z2]^-4
          + 4*H(1,z2)*z1^6*[z1+z2]^-3
          + 80*H(1,z2)*z1^6*[z1+z2]^-2
          - 44*H(1,z2)*z1^7*[z1+z2]^-3
          + 11*H(1,z2)*z1^8*[z1+z2]^-4
          - 4*H(1,z2)*Log2*z1^-1*z2^-1
          + 2*H(1,z2)*Log2*z1^-1*[1+z2]^-1
          + 4*H(1,z2)*Log2*z1^-1*z2^3
          - 40*H(1,z2)*Log2*z1^-1*z2^5
          - 16*H(1,z2)*Log2*z2^-2
          + 2*H(1,z2)*Log2*z2^-1*[1-z1]^-1
          + 2*H(1,z2)*Log2*z2^-1*[1+z1]^-1
          + 4*H(1,z2)*Log2*[1-z1]^-1*[1-z2]^-1
          - 4*H(1,z2)*Log2*[1-z1]^-1
          - 2*H(1,z2)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(1,z2)*Log2*[1+z1]^-1
          + 4*H(1,z2)*Log2*[1+z2]^-1
          + 8*H(1,z2)*Log2*[z1+z2]^-2
          - 16*H(1,z2)*Log2
          + 2*H(1,z2)*Log2*z2*[1-z1]^-1
          + 2*H(1,z2)*Log2*z2*[1+z1]^-1
          - 2*H(1,z2)*Log2*z2^2*[1-z1]^-1
          + 2*H(1,z2)*Log2*z2^2*[1+z1]^-1
          - 12*H(1,z2)*Log2*z2^2
          - 20*H(1,z2)*Log2*z2^4
          - 20*H(1,z2)*Log2*z1*z2^-3
          - 8*H(1,z2)*Log2*z1*z2^-1
          + 2*H(1,z2)*Log2*z1*[1+z2]^-1
          - 4*H(1,z2)*Log2*z1*[z1+z2]^-3
          - 4*H(1,z2)*Log2*z1*[z1+z2]^-1
          - 4*H(1,z2)*Log2*z1*z2
          - 16*H(1,z2)*Log2*z1*z2^3
          - 40*H(1,z2)*Log2*z1^2*z2^-4
          + 4*H(1,z2)*Log2*z1^2*z2^-2
          + 2*H(1,z2)*Log2*z1^2*[1+z2]^-1
          + 4*H(1,z2)*Log2*z1^2*[z1+z2]^-4
          - 8*H(1,z2)*Log2*z1^2*[z1+z2]^-2
          - 8*H(1,z2)*Log2*z1^2
          - 4*H(1,z2)*Log2*z1^2*z2^2
          + 24*H(1,z2)*Log2*z1^3*[z1+z2]^-3
          - 4*H(1,z2)*Log2*z1^3*[z1+z2]^-1
          + 8*H(1,z2)*Log2*z1^3*z2
          - 12*H(1,z2)*Log2*z1^4*[z1+z2]^-4
          + 32*H(1,z2)*Log2*z1^4*[z1+z2]^-2
          - 20*H(1,z2)*Log2*z1^4
          - 36*H(1,z2)*Log2*z1^5*[z1+z2]^-3
          + 40*H(1,z2)*Log2*z1^5*[z1+z2]^-1
          + 12*H(1,z2)*Log2*z1^6*[z1+z2]^-4
          - 32*H(1,z2)*Log2*z1^6*[z1+z2]^-2
          + 16*H(1,z2)*Log2*z1^7*[z1+z2]^-3
          - 4*H(1,z2)*Log2*z1^8*[z1+z2]^-4
          + 67/9*H(1,z2)*Dd([1-z1])
          - 67/18*H(1,z2)*Dd([1-z1])*z2^-1
          - 67/18*H(1,z2)*Dd([1-z1])*z2
          + 67/18*H(1,z2)*Dd([1-z1])*z2^2
          + 11/6*H(1,z2)*Dd([1-z1])*Log2*z2^-1
          + 11/6*H(1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 11/3*H(1,z2)*Dd([1-z1])*Log2
          + 11/6*H(1,z2)*Dd([1-z1])*Log2*z2
          - 11/6*H(1,z2)*Dd([1-z1])*Log2*z2^2
          - H(1,z2)*Dd([1-z1])*Log2^2*z2^-1
          - H(1,z2)*Dd([1-z1])*Log2^2*[1-z2]^-1
          + 2*H(1,z2)*Dd([1-z1])*Log2^2
          - H(1,z2)*Dd([1-z1])*Log2^2*z2
          + H(1,z2)*Dd([1-z1])*Log2^2*z2^2
          + H(1,z2)*Dd([1-z1])*Pi^2*z2^-1
          - 2*H(1,z2)*Dd([1-z1])*Pi^2
          + H(1,z2)*Dd([1-z1])*Pi^2*z2
          - H(1,z2)*Dd([1-z1])*Pi^2*z2^2
          + 16*H(1,z2)*Log([z1+z2])
          + 8*H(1,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(1,z2)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 4*H(1,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 4*H(1,z2)*Log([z1+z2])*z1^-1*z2
          + 4*H(1,z2)*Log([z1+z2])*z1^-1*z2^3
          - 40*H(1,z2)*Log([z1+z2])*z1^-1*z2^5
          - 16*H(1,z2)*Log([z1+z2])*z2^-2
          + 4*H(1,z2)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 4*H(1,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 4*H(1,z2)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*[1-z1]^-1
          + 4*H(1,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*[1+z1]^-1
          - 8*H(1,z2)*Log([z1+z2])*[1-z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*[1+z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(1,z2)*Log([z1+z2])*z2*[1-z1]^-1
          - 4*H(1,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 4*H(1,z2)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 4*H(1,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 4*H(1,z2)*Log([z1+z2])*z2^2
          - 20*H(1,z2)*Log([z1+z2])*z2^4
          - 20*H(1,z2)*Log([z1+z2])*z1*z2^-3
          - 4*H(1,z2)*Log([z1+z2])*z1*z2^-1
          + 4*H(1,z2)*Log([z1+z2])*z1*[1-z2]^-1
          - 4*H(1,z2)*Log([z1+z2])*z1*[1+z2]^-1
          + 4*H(1,z2)*Log([z1+z2])*z1*[z1+z2]^-3
          + 4*H(1,z2)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*z1*z2
          - 16*H(1,z2)*Log([z1+z2])*z1*z2^3
          - 40*H(1,z2)*Log([z1+z2])*z1^2*z2^-4
          + 4*H(1,z2)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(1,z2)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 4*H(1,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 4*H(1,z2)*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 8*H(1,z2)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 16*H(1,z2)*Log([z1+z2])*z1^2
          + 8*H(1,z2)*Log([z1+z2])*z1^2*z2^2
          - 24*H(1,z2)*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 4*H(1,z2)*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*z1^3*z2
          + 12*H(1,z2)*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 32*H(1,z2)*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 20*H(1,z2)*Log([z1+z2])*z1^4
          + 36*H(1,z2)*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 40*H(1,z2)*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 12*H(1,z2)*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 32*H(1,z2)*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 16*H(1,z2)*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 4*H(1,z2)*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 16*H(1,-1,z1)
          - 6*H(1,-1,z1)*z1^-1*z2^-1
          - 8*H(1,-1,z1)*z1^-1*[1-z2]^-1
          + 2*H(1,-1,z1)*z1^-1*[1+z2]^-1
          + 4*H(1,-1,z1)*z1^-1
          - 2*H(1,-1,z1)*z1^-1*z2
          + 2*H(1,-1,z1)*z1^-1*z2^2
          - 4*H(1,-1,z1)*z2^-1*[1-z1]^-1
          + 2*H(1,-1,z1)*z2^-1*[1+z1]^-1
          + 4*H(1,-1,z1)*z2^-1
          - 8*H(1,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 8*H(1,-1,z1)*[1-z1]^-1
          - 2*H(1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(1,-1,z1)*[1+z1]^-1
          + 16*H(1,-1,z1)*[1-z2]^-1
          + 4*H(1,-1,z1)*[1+z2]^-1
          + 8*H(1,-1,z1)*[z1+z2]^-2
          - 4*H(1,-1,z1)*z2*[1-z1]^-1
          + 2*H(1,-1,z1)*z2*[1+z1]^-1
          + 4*H(1,-1,z1)*z2
          + 4*H(1,-1,z1)*z2^2*[1-z1]^-1
          + 2*H(1,-1,z1)*z2^2*[1+z1]^-1
          - 8*H(1,-1,z1)*z2^2
          - 2*H(1,-1,z1)*z1*z2^-1
          - 8*H(1,-1,z1)*z1*[1-z2]^-1
          + 2*H(1,-1,z1)*z1*[1+z2]^-1
          - 4*H(1,-1,z1)*z1*[z1+z2]^-3
          - 4*H(1,-1,z1)*z1*[z1+z2]^-1
          + 4*H(1,-1,z1)*z1
          + 2*H(1,-1,z1)*z1*z2
          + 2*H(1,-1,z1)*z1*z2^2
          + 2*H(1,-1,z1)*z1^2*z2^-1
          + 8*H(1,-1,z1)*z1^2*[1-z2]^-1
          + 2*H(1,-1,z1)*z1^2*[1+z2]^-1
          + 4*H(1,-1,z1)*z1^2*[z1+z2]^-4
          - 8*H(1,-1,z1)*z1^2*[z1+z2]^-2
          - 12*H(1,-1,z1)*z1^2
          + 2*H(1,-1,z1)*z1^2*z2
          - 6*H(1,-1,z1)*z1^2*z2^2
          + 24*H(1,-1,z1)*z1^3*[z1+z2]^-3
          - 4*H(1,-1,z1)*z1^3*[z1+z2]^-1
          + 8*H(1,-1,z1)*z1^3*z2
          - 12*H(1,-1,z1)*z1^4*[z1+z2]^-4
          + 32*H(1,-1,z1)*z1^4*[z1+z2]^-2
          - 20*H(1,-1,z1)*z1^4
          - 36*H(1,-1,z1)*z1^5*[z1+z2]^-3
          + 40*H(1,-1,z1)*z1^5*[z1+z2]^-1
          + 12*H(1,-1,z1)*z1^6*[z1+z2]^-4
          - 32*H(1,-1,z1)*z1^6*[z1+z2]^-2
          + 16*H(1,-1,z1)*z1^7*[z1+z2]^-3
          - 4*H(1,-1,z1)*z1^8*[z1+z2]^-4
          + 29/3*H(1,-1,z1)*Dd([1-z2])
          - 11*H(1,-1,z1)*Dd([1-z2])*z1^-1
          - 11/3*H(1,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 47/6*H(1,-1,z1)*Dd([1-z2])*z1
          + 55/6*H(1,-1,z1)*Dd([1-z2])*z1^2
          + 16*H(1,-1,z2)
          + 2*H(1,-1,z2)*z1^-1*z2^-1
          - 2*H(1,-1,z2)*z1^-1*[1+z2]^-1
          + 4*H(1,-1,z2)*z1^-1
          - 2*H(1,-1,z2)*z1^-1*z2
          + 2*H(1,-1,z2)*z1^-1*z2^2
          - 8*H(1,-1,z2)*z1^-1*z2^3
          + 80*H(1,-1,z2)*z1^-1*z2^5
          + 32*H(1,-1,z2)*z2^-2
          - 4*H(1,-1,z2)*z2^-1*[1-z1]^-1
          - 2*H(1,-1,z2)*z2^-1*[1+z1]^-1
          + 4*H(1,-1,z2)*z2^-1
          - 4*H(1,-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(1,-1,z2)*[1-z1]^-1
          + 2*H(1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(1,-1,z2)*[1+z1]^-1
          - 4*H(1,-1,z2)*[1+z2]^-1
          - 8*H(1,-1,z2)*[z1+z2]^-2
          - 4*H(1,-1,z2)*z2*[1-z1]^-1
          - 2*H(1,-1,z2)*z2*[1+z1]^-1
          + 4*H(1,-1,z2)*z2
          + 4*H(1,-1,z2)*z2^2*[1-z1]^-1
          - 2*H(1,-1,z2)*z2^2*[1+z1]^-1
          + 16*H(1,-1,z2)*z2^2
          + 40*H(1,-1,z2)*z2^4
          + 40*H(1,-1,z2)*z1*z2^-3
          + 14*H(1,-1,z2)*z1*z2^-1
          - 2*H(1,-1,z2)*z1*[1+z2]^-1
          + 4*H(1,-1,z2)*z1*[z1+z2]^-3
          + 4*H(1,-1,z2)*z1*[z1+z2]^-1
          + 4*H(1,-1,z2)*z1
          + 10*H(1,-1,z2)*z1*z2
          + 2*H(1,-1,z2)*z1*z2^2
          + 32*H(1,-1,z2)*z1*z2^3
          + 80*H(1,-1,z2)*z1^2*z2^-4
          - 8*H(1,-1,z2)*z1^2*z2^-2
          + 2*H(1,-1,z2)*z1^2*z2^-1
          - 2*H(1,-1,z2)*z1^2*[1+z2]^-1
          - 4*H(1,-1,z2)*z1^2*[z1+z2]^-4
          + 8*H(1,-1,z2)*z1^2*[z1+z2]^-2
          + 4*H(1,-1,z2)*z1^2
          + 2*H(1,-1,z2)*z1^2*z2
          + 2*H(1,-1,z2)*z1^2*z2^2
          - 24*H(1,-1,z2)*z1^3*[z1+z2]^-3
          + 4*H(1,-1,z2)*z1^3*[z1+z2]^-1
          - 8*H(1,-1,z2)*z1^3*z2
          + 12*H(1,-1,z2)*z1^4*[z1+z2]^-4
          - 32*H(1,-1,z2)*z1^4*[z1+z2]^-2
          + 20*H(1,-1,z2)*z1^4
          + 36*H(1,-1,z2)*z1^5*[z1+z2]^-3
          - 40*H(1,-1,z2)*z1^5*[z1+z2]^-1
          - 12*H(1,-1,z2)*z1^6*[z1+z2]^-4
          + 32*H(1,-1,z2)*z1^6*[z1+z2]^-2
          - 16*H(1,-1,z2)*z1^7*[z1+z2]^-3
          + 4*H(1,-1,z2)*z1^8*[z1+z2]^-4
          + 11/3*H(1,-1,z2)*Dd([1-z1])
          - 11/6*H(1,-1,z2)*Dd([1-z1])*z2^-1
          - 11/6*H(1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 11/6*H(1,-1,z2)*Dd([1-z1])*z2
          + 11/6*H(1,-1,z2)*Dd([1-z1])*z2^2
          + 2*H(1,-1,z2)*Dd([1-z1])*Log2*z2^-1
          + 2*H(1,-1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*H(1,-1,z2)*Dd([1-z1])*Log2
          + 2*H(1,-1,z2)*Dd([1-z1])*Log2*z2
          - 2*H(1,-1,z2)*Dd([1-z1])*Log2*z2^2
          + 4*H(1,-1,-1,z2)*Dd([1-z1])
          - 2*H(1,-1,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,-1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(1,-1,-1,z2)*Dd([1-z1])*z2
          + 2*H(1,-1,-1,z2)*Dd([1-z1])*z2^2
          + 8*H(1,-1,0,z1)*Dd([1-z2])
          - 4*H(1,-1,0,z1)*Dd([1-z2])*z1^-1
          - 4*H(1,-1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(1,-1,0,z1)*Dd([1-z2])*z1
          + 4*H(1,-1,0,z1)*Dd([1-z2])*z1^2
          + 16*H(1,-1,1,z1)*Dd([1-z2])
          - 8*H(1,-1,1,z1)*Dd([1-z2])*z1^-1
          - 8*H(1,-1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(1,-1,1,z1)*Dd([1-z2])*z1
          + 8*H(1,-1,1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,-1,1,z2)*Dd([1-z1])
          - 2*H(1,-1,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,-1,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(1,-1,1,z2)*Dd([1-z1])*z2
          + 2*H(1,-1,1,z2)*Dd([1-z1])*z2^2
          + 32*H(1,0,z1)
          + 8*H(1,0,z1)*z1^-1*z2^-1
          - 16*H(1,0,z1)*z1^-1
          - 8*H(1,0,z1)*z1^-1*z2^2
          - 8*H(1,0,z1)*z1^-1*z2^3
          + 80*H(1,0,z1)*z1^-1*z2^5
          + 32*H(1,0,z1)*z2^-2
          + 8*H(1,0,z1)*z2^-1*[1-z1]^-1
          - 16*H(1,0,z1)*z2^-1
          - 16*H(1,0,z1)*[1-z1]^-1
          - 16*H(1,0,z1)*[z1+z2]^-2
          + 8*H(1,0,z1)*z2*[1-z1]^-1
          - 16*H(1,0,z1)*z2
          - 8*H(1,0,z1)*z2^2*[1-z1]^-1
          + 24*H(1,0,z1)*z2^2
          + 40*H(1,0,z1)*z2^4
          + 40*H(1,0,z1)*z1*z2^-3
          + 16*H(1,0,z1)*z1*z2^-1
          + 8*H(1,0,z1)*z1*[z1+z2]^-3
          + 8*H(1,0,z1)*z1*[z1+z2]^-1
          - 16*H(1,0,z1)*z1
          + 8*H(1,0,z1)*z1*z2
          - 8*H(1,0,z1)*z1*z2^2
          + 32*H(1,0,z1)*z1*z2^3
          + 80*H(1,0,z1)*z1^2*z2^-4
          - 8*H(1,0,z1)*z1^2*z2^-2
          - 8*H(1,0,z1)*z1^2*z2^-1
          - 8*H(1,0,z1)*z1^2*[z1+z2]^-4
          + 16*H(1,0,z1)*z1^2*[z1+z2]^-2
          + 16*H(1,0,z1)*z1^2
          - 8*H(1,0,z1)*z1^2*z2
          + 8*H(1,0,z1)*z1^2*z2^2
          - 48*H(1,0,z1)*z1^3*[z1+z2]^-3
          + 8*H(1,0,z1)*z1^3*[z1+z2]^-1
          - 16*H(1,0,z1)*z1^3*z2
          + 24*H(1,0,z1)*z1^4*[z1+z2]^-4
          - 64*H(1,0,z1)*z1^4*[z1+z2]^-2
          + 40*H(1,0,z1)*z1^4
          + 72*H(1,0,z1)*z1^5*[z1+z2]^-3
          - 80*H(1,0,z1)*z1^5*[z1+z2]^-1
          - 24*H(1,0,z1)*z1^6*[z1+z2]^-4
          + 64*H(1,0,z1)*z1^6*[z1+z2]^-2
          - 32*H(1,0,z1)*z1^7*[z1+z2]^-3
          + 8*H(1,0,z1)*z1^8*[z1+z2]^-4
          + 58/3*H(1,0,z1)*Dd([1-z2])
          - 22*H(1,0,z1)*Dd([1-z2])*z1^-1
          - 22/3*H(1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 47/3*H(1,0,z1)*Dd([1-z2])*z1
          + 55/3*H(1,0,z1)*Dd([1-z2])*z1^2
          + 4*H(1,0,z1)*Dd([1-z2])*Log2*z1^-1
          + 4*H(1,0,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 8*H(1,0,z1)*Dd([1-z2])*Log2
          + 4*H(1,0,z1)*Dd([1-z2])*Log2*z1
          - 4*H(1,0,z1)*Dd([1-z2])*Log2*z1^2
          - 16*H(1,0,z2)
          - 4*H(1,0,z2)*z1^-1*z2^-1
          + 4*H(1,0,z2)*z1^-1*[1+z2]^-1
          - 8*H(1,0,z2)*z1^-1
          - 4*H(1,0,z2)*z1^-1*z2^2
          + 4*H(1,0,z2)*z1^-1*z2^3
          - 40*H(1,0,z2)*z1^-1*z2^5
          - 16*H(1,0,z2)*z2^-2
          + 4*H(1,0,z2)*z2^-1*[1+z1]^-1
          - 8*H(1,0,z2)*z2^-1
          - 4*H(1,0,z2)*[1+z1]^-1*[1+z2]^-1
          + 8*H(1,0,z2)*[1+z1]^-1
          + 8*H(1,0,z2)*[1+z2]^-1
          + 8*H(1,0,z2)*[z1+z2]^-2
          + 4*H(1,0,z2)*z2*[1+z1]^-1
          - 8*H(1,0,z2)*z2
          + 4*H(1,0,z2)*z2^2*[1+z1]^-1
          - 12*H(1,0,z2)*z2^2
          - 20*H(1,0,z2)*z2^4
          - 20*H(1,0,z2)*z1*z2^-3
          - 8*H(1,0,z2)*z1*z2^-1
          + 4*H(1,0,z2)*z1*[1+z2]^-1
          - 4*H(1,0,z2)*z1*[z1+z2]^-3
          - 4*H(1,0,z2)*z1*[z1+z2]^-1
          - 8*H(1,0,z2)*z1
          - 4*H(1,0,z2)*z1*z2
          - 4*H(1,0,z2)*z1*z2^2
          - 16*H(1,0,z2)*z1*z2^3
          - 40*H(1,0,z2)*z1^2*z2^-4
          + 4*H(1,0,z2)*z1^2*z2^-2
          - 4*H(1,0,z2)*z1^2*z2^-1
          + 4*H(1,0,z2)*z1^2*[1+z2]^-1
          + 4*H(1,0,z2)*z1^2*[z1+z2]^-4
          - 8*H(1,0,z2)*z1^2*[z1+z2]^-2
          - 8*H(1,0,z2)*z1^2
          - 4*H(1,0,z2)*z1^2*z2
          - 4*H(1,0,z2)*z1^2*z2^2
          + 24*H(1,0,z2)*z1^3*[z1+z2]^-3
          - 4*H(1,0,z2)*z1^3*[z1+z2]^-1
          + 8*H(1,0,z2)*z1^3*z2
          - 12*H(1,0,z2)*z1^4*[z1+z2]^-4
          + 32*H(1,0,z2)*z1^4*[z1+z2]^-2
          - 20*H(1,0,z2)*z1^4
          - 36*H(1,0,z2)*z1^5*[z1+z2]^-3
          + 40*H(1,0,z2)*z1^5*[z1+z2]^-1
          + 12*H(1,0,z2)*z1^6*[z1+z2]^-4
          - 32*H(1,0,z2)*z1^6*[z1+z2]^-2
          + 16*H(1,0,z2)*z1^7*[z1+z2]^-3
          - 4*H(1,0,z2)*z1^8*[z1+z2]^-4
          + 8*H(1,0,-1,z1)*Dd([1-z2])
          - 4*H(1,0,-1,z1)*Dd([1-z2])*z1^-1
          - 4*H(1,0,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(1,0,-1,z1)*Dd([1-z2])*z1
          + 4*H(1,0,-1,z1)*Dd([1-z2])*z1^2
          + 16*H(1,0,0,z1)*Dd([1-z2])
          - 8*H(1,0,0,z1)*Dd([1-z2])*z1^-1
          - 8*H(1,0,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(1,0,0,z1)*Dd([1-z2])*z1
          + 8*H(1,0,0,z1)*Dd([1-z2])*z1^2
          + 32*H(1,0,1,z1)*Dd([1-z2])
          - 16*H(1,0,1,z1)*Dd([1-z2])*z1^-1
          - 16*H(1,0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 16*H(1,0,1,z1)*Dd([1-z2])*z1
          + 16*H(1,0,1,z1)*Dd([1-z2])*z1^2
          + 64*H(1,1,z1)
          + 24*H(1,1,z1)*z1^-1*z2^-1
          - 8*H(1,1,z1)*z1^-1*[1+z2]^-1
          - 16*H(1,1,z1)*z1^-1
          + 8*H(1,1,z1)*z1^-1*z2
          - 8*H(1,1,z1)*z1^-1*z2^2
          - 8*H(1,1,z1)*z2^-1*[1+z1]^-1
          - 16*H(1,1,z1)*z2^-1
          + 8*H(1,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,1,z1)*[1+z1]^-1
          - 16*H(1,1,z1)*[1+z2]^-1
          - 32*H(1,1,z1)*[z1+z2]^-2
          - 8*H(1,1,z1)*z2*[1+z1]^-1
          - 16*H(1,1,z1)*z2
          - 8*H(1,1,z1)*z2^2*[1+z1]^-1
          + 32*H(1,1,z1)*z2^2
          + 8*H(1,1,z1)*z1*z2^-1
          - 8*H(1,1,z1)*z1*[1+z2]^-1
          + 16*H(1,1,z1)*z1*[z1+z2]^-3
          + 16*H(1,1,z1)*z1*[z1+z2]^-1
          - 16*H(1,1,z1)*z1
          - 8*H(1,1,z1)*z1*z2
          - 8*H(1,1,z1)*z1*z2^2
          - 8*H(1,1,z1)*z1^2*z2^-1
          - 8*H(1,1,z1)*z1^2*[1+z2]^-1
          - 16*H(1,1,z1)*z1^2*[z1+z2]^-4
          + 32*H(1,1,z1)*z1^2*[z1+z2]^-2
          + 48*H(1,1,z1)*z1^2
          - 8*H(1,1,z1)*z1^2*z2
          + 24*H(1,1,z1)*z1^2*z2^2
          - 96*H(1,1,z1)*z1^3*[z1+z2]^-3
          + 16*H(1,1,z1)*z1^3*[z1+z2]^-1
          - 32*H(1,1,z1)*z1^3*z2
          + 48*H(1,1,z1)*z1^4*[z1+z2]^-4
          - 128*H(1,1,z1)*z1^4*[z1+z2]^-2
          + 80*H(1,1,z1)*z1^4
          + 144*H(1,1,z1)*z1^5*[z1+z2]^-3
          - 160*H(1,1,z1)*z1^5*[z1+z2]^-1
          - 48*H(1,1,z1)*z1^6*[z1+z2]^-4
          + 128*H(1,1,z1)*z1^6*[z1+z2]^-2
          - 64*H(1,1,z1)*z1^7*[z1+z2]^-3
          + 16*H(1,1,z1)*z1^8*[z1+z2]^-4
          + 116/3*H(1,1,z1)*Dd([1-z2])
          - 44*H(1,1,z1)*Dd([1-z2])*z1^-1
          - 94/3*H(1,1,z1)*Dd([1-z2])*z1
          + 110/3*H(1,1,z1)*Dd([1-z2])*z1^2
          + 8*H(1,1,z1)*Dd([1-z2])*Log2*z1^-1
          + 8*H(1,1,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 16*H(1,1,z1)*Dd([1-z2])*Log2
          + 8*H(1,1,z1)*Dd([1-z2])*Log2*z1
          - 8*H(1,1,z1)*Dd([1-z2])*Log2*z1^2
          + 16*H(1,1,z2)
          + 6*H(1,1,z2)*z1^-1*z2^-1
          - 2*H(1,1,z2)*z1^-1*[1+z2]^-1
          - 4*H(1,1,z2)*z1^-1
          + 2*H(1,1,z2)*z1^-1*z2
          - 2*H(1,1,z2)*z1^-1*z2^2
          - 2*H(1,1,z2)*z2^-1*[1+z1]^-1
          - 4*H(1,1,z2)*z2^-1
          + 2*H(1,1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(1,1,z2)*[1+z1]^-1
          - 4*H(1,1,z2)*[1+z2]^-1
          - 8*H(1,1,z2)*[z1+z2]^-2
          - 2*H(1,1,z2)*z2*[1+z1]^-1
          - 4*H(1,1,z2)*z2
          - 2*H(1,1,z2)*z2^2*[1+z1]^-1
          + 8*H(1,1,z2)*z2^2
          + 2*H(1,1,z2)*z1*z2^-1
          - 2*H(1,1,z2)*z1*[1+z2]^-1
          + 4*H(1,1,z2)*z1*[z1+z2]^-3
          + 4*H(1,1,z2)*z1*[z1+z2]^-1
          - 4*H(1,1,z2)*z1
          - 2*H(1,1,z2)*z1*z2
          - 2*H(1,1,z2)*z1*z2^2
          - 2*H(1,1,z2)*z1^2*z2^-1
          - 2*H(1,1,z2)*z1^2*[1+z2]^-1
          - 4*H(1,1,z2)*z1^2*[z1+z2]^-4
          + 8*H(1,1,z2)*z1^2*[z1+z2]^-2
          + 12*H(1,1,z2)*z1^2
          - 2*H(1,1,z2)*z1^2*z2
          + 6*H(1,1,z2)*z1^2*z2^2
          - 24*H(1,1,z2)*z1^3*[z1+z2]^-3
          + 4*H(1,1,z2)*z1^3*[z1+z2]^-1
          - 8*H(1,1,z2)*z1^3*z2
          + 12*H(1,1,z2)*z1^4*[z1+z2]^-4
          - 32*H(1,1,z2)*z1^4*[z1+z2]^-2
          + 20*H(1,1,z2)*z1^4
          + 36*H(1,1,z2)*z1^5*[z1+z2]^-3
          - 40*H(1,1,z2)*z1^5*[z1+z2]^-1
          - 12*H(1,1,z2)*z1^6*[z1+z2]^-4
          + 32*H(1,1,z2)*z1^6*[z1+z2]^-2
          - 16*H(1,1,z2)*z1^7*[z1+z2]^-3
          + 4*H(1,1,z2)*z1^8*[z1+z2]^-4
          + 11/3*H(1,1,z2)*Dd([1-z1])
          - 11/6*H(1,1,z2)*Dd([1-z1])*z2^-1
          - 11/6*H(1,1,z2)*Dd([1-z1])*z2
          + 11/6*H(1,1,z2)*Dd([1-z1])*z2^2
          + 2*H(1,1,z2)*Dd([1-z1])*Log2*z2^-1
          + 2*H(1,1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*H(1,1,z2)*Dd([1-z1])*Log2
          + 2*H(1,1,z2)*Dd([1-z1])*Log2*z2
          - 2*H(1,1,z2)*Dd([1-z1])*Log2*z2^2
          + 16*H(1,1,-1,z1)*Dd([1-z2])
          - 8*H(1,1,-1,z1)*Dd([1-z2])*z1^-1
          - 8*H(1,1,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 8*H(1,1,-1,z1)*Dd([1-z2])*z1
          + 8*H(1,1,-1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,1,-1,z2)*Dd([1-z1])
          - 2*H(1,1,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(1,1,-1,z2)*Dd([1-z1])*z2
          + 2*H(1,1,-1,z2)*Dd([1-z1])*z2^2
          + 32*H(1,1,0,z1)*Dd([1-z2])
          - 16*H(1,1,0,z1)*Dd([1-z2])*z1^-1
          - 16*H(1,1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 16*H(1,1,0,z1)*Dd([1-z2])*z1
          + 16*H(1,1,0,z1)*Dd([1-z2])*z1^2
          + 64*H(1,1,1,z1)*Dd([1-z2])
          - 32*H(1,1,1,z1)*Dd([1-z2])*z1^-1
          - 32*H(1,1,1,z1)*Dd([1-z2])*z1
          + 32*H(1,1,1,z1)*Dd([1-z2])*z1^2
          + 4*H(1,1,1,z2)*Dd([1-z1])
          - 2*H(1,1,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,1,1,z2)*Dd([1-z1])*z2
          + 2*H(1,1,1,z2)*Dd([1-z1])*z2^2
          + 404/27*Dd([1-z1])
          - 202/27*Dd([1-z1])*z2^-1
          - 202/27*Dd([1-z1])*z2
          + 202/27*Dd([1-z1])*z2^2
          + 67/18*Dd([1-z1])*Log2*z2^-1
          + 67/18*Dd([1-z1])*Log2*[1-z2]^-1
          - 67/9*Dd([1-z1])*Log2
          + 67/18*Dd([1-z1])*Log2*z2
          - 67/18*Dd([1-z1])*Log2*z2^2
          - 11/12*Dd([1-z1])*Log2^2*z2^-1
          - 11/12*Dd([1-z1])*Log2^2*[1-z2]^-1
          + 11/6*Dd([1-z1])*Log2^2
          - 11/12*Dd([1-z1])*Log2^2*z2
          + 11/12*Dd([1-z1])*Log2^2*z2^2
          + 1/3*Dd([1-z1])*Log2^3*z2^-1
          + 1/3*Dd([1-z1])*Log2^3*[1-z2]^-1
          - 2/3*Dd([1-z1])*Log2^3
          + 1/3*Dd([1-z1])*Log2^3*z2
          - 1/3*Dd([1-z1])*Log2^3*z2^2
          + 11/12*Dd([1-z1])*Pi^2*z2^-1
          - 11/6*Dd([1-z1])*Pi^2
          + 11/12*Dd([1-z1])*Pi^2*z2
          - 11/12*Dd([1-z1])*Pi^2*z2^2
          - Dd([1-z1])*Pi^2*Log2*z2^-1
          - Dd([1-z1])*Pi^2*Log2*[1-z2]^-1
          + 2*Dd([1-z1])*Pi^2*Log2
          - Dd([1-z1])*Pi^2*Log2*z2
          + Dd([1-z1])*Pi^2*Log2*z2^2
          + 28/3*Dd([1-z1])*Zeta3*z2^-1
          - 56/3*Dd([1-z1])*Zeta3
          + 28/3*Dd([1-z1])*Zeta3*z2
          - 28/3*Dd([1-z1])*Zeta3*z2^2
          + 1214/81*Dd([1-z1])*Dd([1-z2])
          - 67/36*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 1/12*Dd([1-z1])*Dd([1-z2])*Pi^4
          - 77/9*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 7717/216*Dd([1-z2])
          - 6269/216*Dd([1-z2])*z1^-1
          - 5075/216*Dd([1-z2])*z1
          + 547/24*Dd([1-z2])*z1^2
          - 127/36*Dd([1-z2])*Log2*z1^-1
          + 67/18*Dd([1-z2])*Log2*[1-z1]^-1
          - 439/36*Dd([1-z2])*Log2
          - 127/36*Dd([1-z2])*Log2*z1
          - 485/36*Dd([1-z2])*Log2*z1^2
          + 17/3*Dd([1-z2])*Log2^2*z1^-1
          + 5/6*Dd([1-z2])*Log2^2
          + 1/12*Dd([1-z2])*Log2^2*z1
          - 19/4*Dd([1-z2])*Log2^2*z1^2
          - 1/3*Dd([1-z2])*Log2^3*z1^-1
          - 1/3*Dd([1-z2])*Log2^3*[1-z1]^-1
          + 2/3*Dd([1-z2])*Log2^3
          - 1/3*Dd([1-z2])*Log2^3*z1
          + 1/3*Dd([1-z2])*Log2^3*z1^2
          + 109/36*Dd([1-z2])*Pi^2*z1^-1
          - 157/18*Dd([1-z2])*Pi^2
          + 41/72*Dd([1-z2])*Pi^2*z1
          - 553/72*Dd([1-z2])*Pi^2*z1^2
          - 5/6*Dd([1-z2])*Pi^2*Log2*z1^-1
          - 5/6*Dd([1-z2])*Pi^2*Log2*[1-z1]^-1
          - 5/2*Dd([1-z2])*Pi^2*Log2*z1
          + 5/6*Dd([1-z2])*Pi^2*Log2*z1^2
          + 109/6*Dd([1-z2])*Zeta3*z1^-1
          - 1/2*Dd([1-z2])*Zeta3*[1-z1]^-1
          - 67/3*Dd([1-z2])*Zeta3
          + 193/6*Dd([1-z2])*Zeta3*z1
          - 109/6*Dd([1-z2])*Zeta3*z1^2
          - 16*Li2( - z1^-1*z2)
          + 4*Li2( - z1^-1*z2)*z1^-1*z2
          + 12*Li2( - z1^-1*z2)*z1^-1*z2^3
          - 120*Li2( - z1^-1*z2)*z1^-1*z2^5
          - 16*Li2( - z1^-1*z2)*z2^-2
          + 8*Li2( - z1^-1*z2)*[1-z2]^-1
          + 8*Li2( - z1^-1*z2)*[1+z2]^-1
          + 8*Li2( - z1^-1*z2)*[z1+z2]^-2
          - 20*Li2( - z1^-1*z2)*z2^2
          - 60*Li2( - z1^-1*z2)*z2^4
          - 20*Li2( - z1^-1*z2)*z1*z2^-3
          - 4*Li2( - z1^-1*z2)*z1*z2^-1
          + 8*Li2( - z1^-1*z2)*z1*[1-z2]^-1
          - 8*Li2( - z1^-1*z2)*z1*[1+z2]^-1
          - 4*Li2( - z1^-1*z2)*z1*[z1+z2]^-3
          - 4*Li2( - z1^-1*z2)*z1*[z1+z2]^-1
          - 16*Li2( - z1^-1*z2)*z1*z2
          - 48*Li2( - z1^-1*z2)*z1*z2^3
          - 40*Li2( - z1^-1*z2)*z1^2*z2^-4
          + 4*Li2( - z1^-1*z2)*z1^2*z2^-2
          + 4*Li2( - z1^-1*z2)*z1^2*[z1+z2]^-4
          - 8*Li2( - z1^-1*z2)*z1^2*[z1+z2]^-2
          + 24*Li2( - z1^-1*z2)*z1^3*[z1+z2]^-3
          - 4*Li2( - z1^-1*z2)*z1^3*[z1+z2]^-1
          + 8*Li2( - z1^-1*z2)*z1^3*z2
          - 12*Li2( - z1^-1*z2)*z1^4*[z1+z2]^-4
          + 32*Li2( - z1^-1*z2)*z1^4*[z1+z2]^-2
          - 20*Li2( - z1^-1*z2)*z1^4
          - 36*Li2( - z1^-1*z2)*z1^5*[z1+z2]^-3
          + 40*Li2( - z1^-1*z2)*z1^5*[z1+z2]^-1
          + 12*Li2( - z1^-1*z2)*z1^6*[z1+z2]^-4
          - 32*Li2( - z1^-1*z2)*z1^6*[z1+z2]^-2
          + 16*Li2( - z1^-1*z2)*z1^7*[z1+z2]^-3
          - 4*Li2( - z1^-1*z2)*z1^8*[z1+z2]^-4
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^2
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^3
          - 80*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^5
          - 32*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-2
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-1
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z1]^-1*[1+z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z1]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z2]^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^2
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^4
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^-3
          - 12*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1
          - 12*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^2
          - 32*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^3
          - 80*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-4
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^2
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^3
          + 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^5
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z1]^-1*[1+z2]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z1]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z2]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[z1+z2]^-2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          + 12*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2
          + 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^4
          + 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^-3
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[z1+z2]^-3
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[z1+z2]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^2
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^3
          + 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-4
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[z1+z2]^-4
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[z1+z2]^-2
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^2
          - 24*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*[z1+z2]^-3
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*[z1+z2]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*z2
          + 12*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^4*[z1+z2]^-4
          - 32*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^4*[z1+z2]^-2
          + 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^4
          + 36*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^5*[z1+z2]^-3
          - 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^5*[z1+z2]^-1
          - 12*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^6*[z1+z2]^-4
          + 32*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^6*[z1+z2]^-2
          - 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^7*[z1+z2]^-3
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^8*[z1+z2]^-4
          + 182/3*Log([z1+z2])
          + 124/3*Log([z1+z2])*z1^-1*z2^-1
          - 1/3*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 1/3*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 12*Log([z1+z2])*z1^-1*[z1+z2]^-1
          + 115/3*Log([z1+z2])*z1^-1*z2
          + 169/3*Log([z1+z2])*z1^-1*z2^3
          + 118/3*Log([z1+z2])*z1^-1*z2^5
          + 20*Log([z1+z2])*z2^-2
          + 11/3*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 11/3*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 11/3*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 22/3*Log([z1+z2])*[1-z1]^-1
          + 11/3*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 22/3*Log([z1+z2])*[1+z1]^-1
          - 34/3*Log([z1+z2])*[1-z2]^-1
          - 34/3*Log([z1+z2])*[1+z2]^-1
          - 14*Log([z1+z2])*[z1+z2]^-2
          + 11/3*Log([z1+z2])*z2*[1-z1]^-1
          - 11/3*Log([z1+z2])*z2*[1+z1]^-1
          - 11/3*Log([z1+z2])*z2^2*[1-z1]^-1
          - 11/3*Log([z1+z2])*z2^2*[1+z1]^-1
          + 59*Log([z1+z2])*z2^2
          + 341/3*Log([z1+z2])*z2^4
          + 80*Log([z1+z2])*z1*z2^-3
          + 48*Log([z1+z2])*z1*z2^-1
          + 23/3*Log([z1+z2])*z1*[1-z2]^-1
          - 23/3*Log([z1+z2])*z1*[1+z2]^-1
          + 11*Log([z1+z2])*z1*[z1+z2]^-3
          + 71/3*Log([z1+z2])*z1*[z1+z2]^-1
          + 188/3*Log([z1+z2])*z1*z2
          + 94/3*Log([z1+z2])*z1*z2^3
          + 152/3*Log([z1+z2])*z1^2*z2^-4
          + 212/3*Log([z1+z2])*z1^2*z2^-2
          + 1/3*Log([z1+z2])*z1^2*[1-z2]^-1
          + 1/3*Log([z1+z2])*z1^2*[1+z2]^-1
          - 11*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 76/3*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 41/3*Log([z1+z2])*z1^2
          + 124/3*Log([z1+z2])*z1^2*z2^2
          - 62*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 119/3*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 50/3*Log([z1+z2])*z1^3*z2
          + 33*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 232/3*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 107/3*Log([z1+z2])*z1^4
          + 91*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 218/3*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 33*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 66*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 40*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 11*Log([z1+z2])*z1^8*[z1+z2]^-4
          + 16*Log([z1+z2])^2
          + 8*Log([z1+z2])^2*z1^-1*z2^-1
          + 2*Log([z1+z2])^2*z1^-1*[1-z2]^-1
          - 6*Log([z1+z2])^2*z1^-1*[1+z2]^-1
          + 8*Log([z1+z2])^2*z1^-1
          + 4*Log([z1+z2])^2*z1^-1*z2
          + 4*Log([z1+z2])^2*z1^-1*z2^2
          + 4*Log([z1+z2])^2*z1^-1*z2^3
          - 40*Log([z1+z2])^2*z1^-1*z2^5
          - 16*Log([z1+z2])^2*z2^-2
          + 2*Log([z1+z2])^2*z2^-1*[1-z1]^-1
          - 6*Log([z1+z2])^2*z2^-1*[1+z1]^-1
          + 8*Log([z1+z2])^2*z2^-1
          + 2*Log([z1+z2])^2*[1-z1]^-1*[1-z2]^-1
          - 4*Log([z1+z2])^2*[1-z1]^-1
          + 6*Log([z1+z2])^2*[1+z1]^-1*[1+z2]^-1
          - 12*Log([z1+z2])^2*[1+z1]^-1
          - 4*Log([z1+z2])^2*[1-z2]^-1
          - 12*Log([z1+z2])^2*[1+z2]^-1
          - 8*Log([z1+z2])^2*[z1+z2]^-2
          + 2*Log([z1+z2])^2*z2*[1-z1]^-1
          - 6*Log([z1+z2])^2*z2*[1+z1]^-1
          + 8*Log([z1+z2])^2*z2
          - 2*Log([z1+z2])^2*z2^2*[1-z1]^-1
          - 6*Log([z1+z2])^2*z2^2*[1+z1]^-1
          + 4*Log([z1+z2])^2*z2^2
          - 20*Log([z1+z2])^2*z2^4
          - 20*Log([z1+z2])^2*z1*z2^-3
          - 4*Log([z1+z2])^2*z1*z2^-1
          + 2*Log([z1+z2])^2*z1*[1-z2]^-1
          - 6*Log([z1+z2])^2*z1*[1+z2]^-1
          + 4*Log([z1+z2])^2*z1*[z1+z2]^-3
          + 4*Log([z1+z2])^2*z1*[z1+z2]^-1
          + 8*Log([z1+z2])^2*z1
          - 8*Log([z1+z2])^2*z1*z2
          + 4*Log([z1+z2])^2*z1*z2^2
          - 16*Log([z1+z2])^2*z1*z2^3
          - 40*Log([z1+z2])^2*z1^2*z2^-4
          + 4*Log([z1+z2])^2*z1^2*z2^-2
          + 4*Log([z1+z2])^2*z1^2*z2^-1
          - 2*Log([z1+z2])^2*z1^2*[1-z2]^-1
          - 6*Log([z1+z2])^2*z1^2*[1+z2]^-1
          - 4*Log([z1+z2])^2*z1^2*[z1+z2]^-4
          + 8*Log([z1+z2])^2*z1^2*[z1+z2]^-2
          + 16*Log([z1+z2])^2*z1^2
          + 4*Log([z1+z2])^2*z1^2*z2
          + 8*Log([z1+z2])^2*z1^2*z2^2
          - 24*Log([z1+z2])^2*z1^3*[z1+z2]^-3
          + 4*Log([z1+z2])^2*z1^3*[z1+z2]^-1
          - 8*Log([z1+z2])^2*z1^3*z2
          + 12*Log([z1+z2])^2*z1^4*[z1+z2]^-4
          - 32*Log([z1+z2])^2*z1^4*[z1+z2]^-2
          + 20*Log([z1+z2])^2*z1^4
          + 36*Log([z1+z2])^2*z1^5*[z1+z2]^-3
          - 40*Log([z1+z2])^2*z1^5*[z1+z2]^-1
          - 12*Log([z1+z2])^2*z1^6*[z1+z2]^-4
          + 32*Log([z1+z2])^2*z1^6*[z1+z2]^-2
          - 16*Log([z1+z2])^2*z1^7*[z1+z2]^-3
          + 4*Log([z1+z2])^2*z1^8*[z1+z2]^-4
         ;


id F30iicF30ii=
       + e^-4 * (
          + Dd([1-z1])*Dd([1-z2])
          )

       + e^-3 * (
          - 2*D0([1-z1])*Dd([1-z2])
          - 2*D0([1-z2])*Dd([1-z1])
          + 4*Dd([1-z1])
          - 2*Dd([1-z1])*z2^-1
          - 2*Dd([1-z1])*z2
          + 2*Dd([1-z1])*z2^2
          + 4*Dd([1-z2])
          - 2*Dd([1-z2])*z1^-1
          - 2*Dd([1-z2])*z1
          + 2*Dd([1-z2])*z1^2
          )

       + e^-2 * (
          + 16
          + 6*z1^-1*z2^-1
          - 2*z1^-1*[1+z2]^-1
          - 4*z1^-1
          + 2*z1^-1*z2
          - 2*z1^-1*z2^2
          - 2*z2^-1*[1+z1]^-1
          - 4*z2^-1
          + 2*[1+z1]^-1*[1+z2]^-1
          - 4*[1+z1]^-1
          - 4*[1+z2]^-1
          - 8*[z1+z2]^-2
          - 2*z2*[1+z1]^-1
          - 4*z2
          - 2*z2^2*[1+z1]^-1
          + 8*z2^2
          + 2*z1*z2^-1
          - 2*z1*[1+z2]^-1
          + 4*z1*[z1+z2]^-3
          + 4*z1*[z1+z2]^-1
          - 4*z1
          - 2*z1*z2
          - 2*z1*z2^2
          - 2*z1^2*z2^-1
          - 2*z1^2*[1+z2]^-1
          - 4*z1^2*[z1+z2]^-4
          + 8*z1^2*[z1+z2]^-2
          + 12*z1^2
          - 2*z1^2*z2
          + 6*z1^2*z2^2
          - 24*z1^3*[z1+z2]^-3
          + 4*z1^3*[z1+z2]^-1
          - 8*z1^3*z2
          + 12*z1^4*[z1+z2]^-4
          - 32*z1^4*[z1+z2]^-2
          + 20*z1^4
          + 36*z1^5*[z1+z2]^-3
          - 40*z1^5*[z1+z2]^-1
          - 12*z1^6*[z1+z2]^-4
          + 32*z1^6*[z1+z2]^-2
          - 16*z1^7*[z1+z2]^-3
          + 4*z1^8*[z1+z2]^-4
          - 8*D0([1-z1])
          + 4*D0([1-z1])*z2^-1
          + 4*D0([1-z1])*z2
          - 4*D0([1-z1])*z2^2
          + 4*D0([1-z1])*D0([1-z2])
          - 8*D0([1-z2])
          + 4*D0([1-z2])*z1^-1
          + 4*D0([1-z2])*z1
          - 4*D0([1-z2])*z1^2
          + 4*D1([1-z1])*Dd([1-z2])
          + 4*D1([1-z2])*Dd([1-z1])
          + 4*H(-1,z1)*Dd([1-z2])
          - 2*H(-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(-1,z1)*Dd([1-z2])*z1
          + 2*H(-1,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,z2)*Dd([1-z1])
          - 2*H(-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,z2)*Dd([1-z1])*z2
          + 2*H(-1,z2)*Dd([1-z1])*z2^2
          - H(0,z1)*Dd([1-z2])*z1^-1
          - H(0,z1)*Dd([1-z2])*[1-z1]^-1
          - 3*H(0,z1)*Dd([1-z2])*z1
          + H(0,z1)*Dd([1-z2])*z1^2
          - H(0,z2)*Dd([1-z1])*z2^-1
          - H(0,z2)*Dd([1-z1])*[1-z2]^-1
          - 3*H(0,z2)*Dd([1-z1])*z2
          + H(0,z2)*Dd([1-z1])*z2^2
          + 8*H(1,z1)*Dd([1-z2])
          - 4*H(1,z1)*Dd([1-z2])*z1^-1
          - 4*H(1,z1)*Dd([1-z2])*z1
          + 4*H(1,z1)*Dd([1-z2])*z1^2
          + 8*H(1,z2)*Dd([1-z1])
          - 4*H(1,z2)*Dd([1-z1])*z2^-1
          - 4*H(1,z2)*Dd([1-z1])*z2
          + 4*H(1,z2)*Dd([1-z1])*z2^2
          + 3*Dd([1-z1])
          - 11/3*Dd([1-z1])*z2^-1
          + 2*Dd([1-z1])*z2^-1*Log2
          + 2*Dd([1-z1])*Log2*[1-z2]^-1
          - 4*Dd([1-z1])*Log2
          - 3*Dd([1-z1])*z2
          + 2*Dd([1-z1])*z2*Log2
          + 11/3*Dd([1-z1])*z2^2
          - 2*Dd([1-z1])*z2^2*Log2
          - 1/2*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 3*Dd([1-z2])
          - 11/3*Dd([1-z2])*z1^-1
          + 2*Dd([1-z2])*z1^-1*Log2
          + 2*Dd([1-z2])*Log2*[1-z1]^-1
          - 4*Dd([1-z2])*Log2
          - 3*Dd([1-z2])*z1
          + 2*Dd([1-z2])*z1*Log2
          + 11/3*Dd([1-z2])*z1^2
          - 2*Dd([1-z2])*z1^2*Log2
          )

       + e^-1 * (
          + 52
          + 40*z1^-3*z2
          - 40*z1^-3*z2^2
          - 20*z1^-2*z2
          + 20*z1^-2*z2^2
          + 124/3*z1^-1*z2^-1
          + 2*z1^-1*[1+z2]^-1
          - 124/3*z1^-1
          - 4*z1^-1*Log2*[1+z2]^-1
          + 16*z1^-1*Log2
          + 24*z1^-1*z2
          - 88/3*z1^-1*z2^2
          + 8*z1^-1*z2^2*Log2
          + 20*z1^-1*z2^3
          - 40*z1^-1*z2^4
          + 2*z2^-1*[1+z1]^-1
          - 124/3*z2^-1
          - 4*z2^-1*Log2*[1+z1]^-1
          + 16*z2^-1*Log2
          - 2*[1+z1]^-1
          - 2*[1+z2]^-1
          - 40/3*[z1+z2]^-2
          + 16*[z1+z2]^-1
          + 4*Log2*[1-z1]^-1*[1-z2]^-1
          + 4*Log2*[1+z1]^-1*[1+z2]^-1
          - 8*Log2*[1+z1]^-1
          - 8*Log2*[1+z2]^-1
          - 2*z2*[1+z1]^-1
          - 116/3*z2
          - 4*z2*Log2*[1+z1]^-1
          + 16*z2*Log2
          + 2*z2^2*[1+z1]^-1
          + 88/3*z2^2
          - 4*z2^2*Log2*[1+z1]^-1
          - 20*z2^3
          + 40*z2^4
          + 40*z1*z2^-3
          - 20*z1*z2^-2
          + 24*z1*z2^-1
          - 2*z1*[1+z2]^-1
          + 44/3*z1*[z1+z2]^-3
          - 8*z1*[z1+z2]^-2
          + 4*z1*[z1+z2]^-1
          - 196/3*z1
          - 4*z1*Log2*[1+z2]^-1
          + 16*z1*Log2
          + 36*z1*z2
          - 32*z1*z2^2
          + 8*z1*z2^2*Log2
          - 40*z1^2*z2^-3
          + 20*z1^2*z2^-2
          - 88/3*z1^2*z2^-1
          + 8*z1^2*z2^-1*Log2
          + 2*z1^2*[1+z2]^-1
          - 44/3*z1^2*[z1+z2]^-4
          + 8*z1^2*[z1+z2]^-3
          + 40*z1^2*[z1+z2]^-2
          + 32/3*z1^2*[z1+z2]^-1
          + 100/3*z1^2
          - 4*z1^2*Log2*[1+z2]^-1
          - 16*z1^2*z2
          + 8*z1^2*z2*Log2
          + 124/3*z1^2*z2^2
          + 20*z1^3*z2^-1
          - 88*z1^3*[z1+z2]^-3
          + 32*z1^3*[z1+z2]^-2
          + 36*z1^3*[z1+z2]^-1
          - 44*z1^3
          - 40/3*z1^3*z2
          - 40*z1^4*z2^-1
          + 44*z1^4*[z1+z2]^-4
          - 16*z1^4*[z1+z2]^-3
          - 128*z1^4*[z1+z2]^-2
          + 40*z1^4*[z1+z2]^-1
          + 244/3*z1^4
          + 132*z1^5*[z1+z2]^-3
          - 24*z1^5*[z1+z2]^-2
          - 296/3*z1^5*[z1+z2]^-1
          - 44*z1^6*[z1+z2]^-4
          + 8*z1^6*[z1+z2]^-3
          + 304/3*z1^6*[z1+z2]^-2
          - 176/3*z1^7*[z1+z2]^-3
          + 44/3*z1^8*[z1+z2]^-4
          - 6*D0([1-z1])
          + 22/3*D0([1-z1])*z2^-1
          - 4*D0([1-z1])*z2^-1*Log2
          - 4*D0([1-z1])*Log2*[1-z2]^-1
          + 8*D0([1-z1])*Log2
          + 6*D0([1-z1])*z2
          - 4*D0([1-z1])*z2*Log2
          - 22/3*D0([1-z1])*z2^2
          + 4*D0([1-z1])*z2^2*Log2
          - 8*D0([1-z1])*D1([1-z2])
          - 8*D0([1-z1])*H(-1,z2)
          + 4*D0([1-z1])*H(-1,z2)*z2^-1
          + 4*D0([1-z1])*H(-1,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(-1,z2)*z2
          - 4*D0([1-z1])*H(-1,z2)*z2^2
          + 2*D0([1-z1])*H(0,z2)*z2^-1
          + 2*D0([1-z1])*H(0,z2)*[1-z2]^-1
          + 6*D0([1-z1])*H(0,z2)*z2
          - 2*D0([1-z1])*H(0,z2)*z2^2
          - 16*D0([1-z1])*H(1,z2)
          + 8*D0([1-z1])*H(1,z2)*z2^-1
          + 8*D0([1-z1])*H(1,z2)*z2
          - 8*D0([1-z1])*H(1,z2)*z2^2
          + D0([1-z1])*Dd([1-z2])*Pi^2
          - 6*D0([1-z2])
          + 22/3*D0([1-z2])*z1^-1
          - 4*D0([1-z2])*z1^-1*Log2
          - 4*D0([1-z2])*Log2*[1-z1]^-1
          + 8*D0([1-z2])*Log2
          + 6*D0([1-z2])*z1
          - 4*D0([1-z2])*z1*Log2
          - 22/3*D0([1-z2])*z1^2
          + 4*D0([1-z2])*z1^2*Log2
          - 8*D0([1-z2])*D1([1-z1])
          - 8*D0([1-z2])*H(-1,z1)
          + 4*D0([1-z2])*H(-1,z1)*z1^-1
          + 4*D0([1-z2])*H(-1,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(-1,z1)*z1
          - 4*D0([1-z2])*H(-1,z1)*z1^2
          + 2*D0([1-z2])*H(0,z1)*z1^-1
          + 2*D0([1-z2])*H(0,z1)*[1-z1]^-1
          + 6*D0([1-z2])*H(0,z1)*z1
          - 2*D0([1-z2])*H(0,z1)*z1^2
          - 16*D0([1-z2])*H(1,z1)
          + 8*D0([1-z2])*H(1,z1)*z1^-1
          + 8*D0([1-z2])*H(1,z1)*z1
          - 8*D0([1-z2])*H(1,z1)*z1^2
          + D0([1-z2])*Dd([1-z1])*Pi^2
          + 16*D1([1-z1])
          - 8*D1([1-z1])*z2^-1
          - 8*D1([1-z1])*z2
          + 8*D1([1-z1])*z2^2
          + 16*D1([1-z2])
          - 8*D1([1-z2])*z1^-1
          - 8*D1([1-z2])*z1
          + 8*D1([1-z2])*z1^2
          - 4*D2([1-z1])*Dd([1-z2])
          - 4*D2([1-z2])*Dd([1-z1])
          - 8*H(-1,z1)
          + 40*H(-1,z1)*z1^-4*z2^2
          + 20*H(-1,z1)*z1^-3*z2
          + 16*H(-1,z1)*z1^-2
          - 4*H(-1,z1)*z1^-2*z2^2
          - 4*H(-1,z1)*z1^-1*z2^-1
          - 4*H(-1,z1)*z1^-1*[1-z2]^-1
          + 4*H(-1,z1)*z1^-1*[1+z2]^-1
          - 8*H(-1,z1)*z1^-1
          + 4*H(-1,z1)*z1^-1*z2
          - 4*H(-1,z1)*z1^-1*z2^2
          + 4*H(-1,z1)*z2^-1*[1+z1]^-1
          - 8*H(-1,z1)*z2^-1
          - 4*H(-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z1)*[1-z2]^-1
          - 4*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z1)*[1+z1]^-1
          + 8*H(-1,z1)*[1+z2]^-1
          + 4*H(-1,z1)*z2*[1+z1]^-1
          - 8*H(-1,z1)*z2
          + 4*H(-1,z1)*z2^2*[1+z1]^-1
          - 8*H(-1,z1)*z2^2
          - 4*H(-1,z1)*z1*z2^-1
          - 4*H(-1,z1)*z1*[1-z2]^-1
          + 4*H(-1,z1)*z1*[1+z2]^-1
          - 8*H(-1,z1)*z1
          + 4*H(-1,z1)*z1*z2
          - 4*H(-1,z1)*z1*z2^2
          - 4*H(-1,z1)*z1^2*z2^-1
          + 4*H(-1,z1)*z1^2*[1-z2]^-1
          + 4*H(-1,z1)*z1^2*[1+z2]^-1
          - 4*H(-1,z1)*z1^2*z2
          - 4*H(-1,z1)*z1^2*z2^2
          - 4*H(-1,z1)*z1^3*z2^-1
          + 16*H(-1,z1)*z1^3*z2
          + 20*H(-1,z1)*z1^4
          + 40*H(-1,z1)*z1^5*z2^-1
          + 2*H(-1,z1)*Dd([1-z2])
          + 2*H(-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,z1)*Dd([1-z2])*z1
          - 2*H(-1,z1)*Dd([1-z2])*z1^2
          - 8*H(-1,z2)
          - 4*H(-1,z2)*z1^-1*z2^-1
          + 4*H(-1,z2)*z1^-1*[1+z2]^-1
          - 8*H(-1,z2)*z1^-1
          - 4*H(-1,z2)*z1^-1*z2
          - 4*H(-1,z2)*z1^-1*z2^2
          - 4*H(-1,z2)*z1^-1*z2^3
          + 40*H(-1,z2)*z1^-1*z2^5
          + 16*H(-1,z2)*z2^-2
          - 4*H(-1,z2)*z2^-1*[1-z1]^-1
          + 4*H(-1,z2)*z2^-1*[1+z1]^-1
          - 8*H(-1,z2)*z2^-1
          - 4*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z2)*[1-z1]^-1
          - 4*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z2)*[1+z1]^-1
          + 8*H(-1,z2)*[1+z2]^-1
          - 4*H(-1,z2)*z2*[1-z1]^-1
          + 4*H(-1,z2)*z2*[1+z1]^-1
          - 8*H(-1,z2)*z2
          + 4*H(-1,z2)*z2^2*[1-z1]^-1
          + 4*H(-1,z2)*z2^2*[1+z1]^-1
          + 20*H(-1,z2)*z2^4
          + 20*H(-1,z2)*z1*z2^-3
          + 4*H(-1,z2)*z1*z2^-1
          + 4*H(-1,z2)*z1*[1+z2]^-1
          - 8*H(-1,z2)*z1
          + 4*H(-1,z2)*z1*z2
          - 4*H(-1,z2)*z1*z2^2
          + 16*H(-1,z2)*z1*z2^3
          + 40*H(-1,z2)*z1^2*z2^-4
          - 4*H(-1,z2)*z1^2*z2^-2
          - 4*H(-1,z2)*z1^2*z2^-1
          + 4*H(-1,z2)*z1^2*[1+z2]^-1
          - 8*H(-1,z2)*z1^2
          - 4*H(-1,z2)*z1^2*z2
          - 4*H(-1,z2)*z1^2*z2^2
          + 2*H(-1,z2)*Dd([1-z1])
          + 2*H(-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,z2)*Dd([1-z1])*z2
          - 2*H(-1,z2)*Dd([1-z1])*z2^2
          + 4*H(-1,0,z1)*Dd([1-z2])
          - 2*H(-1,0,z1)*Dd([1-z2])*z1^-1
          - 2*H(-1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(-1,0,z1)*Dd([1-z2])*z1
          + 2*H(-1,0,z1)*Dd([1-z2])*z1^2
          + 4*H(-1,0,z2)*Dd([1-z1])
          - 2*H(-1,0,z2)*Dd([1-z1])*z2^-1
          - 2*H(-1,0,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(-1,0,z2)*Dd([1-z1])*z2
          + 2*H(-1,0,z2)*Dd([1-z1])*z2^2
          + 8*H(-1,1,z1)*Dd([1-z2])
          - 4*H(-1,1,z1)*Dd([1-z2])*z1^-1
          - 4*H(-1,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(-1,1,z1)*Dd([1-z2])*z1
          + 4*H(-1,1,z1)*Dd([1-z2])*z1^2
          + 8*H(-1,1,z2)*Dd([1-z1])
          - 4*H(-1,1,z2)*Dd([1-z1])*z2^-1
          - 4*H(-1,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 4*H(-1,1,z2)*Dd([1-z1])*z2
          + 4*H(-1,1,z2)*Dd([1-z1])*z2^2
          + 8*H(0,z1)
          + 4*H(0,z1)*z1^-1*z2^-1
          - 2*H(0,z1)*z1^-1*[1+z2]^-1
          + 16*H(0,z1)*z2^-2
          + 2*H(0,z1)*z2^-1*[1-z1]^-1
          - 2*H(0,z1)*z2^-1*[1+z1]^-1
          - 4*H(0,z1)*[1-z1]^-1
          + 2*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z1)*[1+z1]^-1
          - 8*H(0,z1)*[z1+z2]^-2
          + 2*H(0,z1)*z2*[1-z1]^-1
          - 2*H(0,z1)*z2*[1+z1]^-1
          - 2*H(0,z1)*z2^2*[1-z1]^-1
          - 2*H(0,z1)*z2^2*[1+z1]^-1
          + 4*H(0,z1)*z2^2
          + 20*H(0,z1)*z1*z2^-3
          + 8*H(0,z1)*z1*z2^-1
          - 6*H(0,z1)*z1*[1+z2]^-1
          + 4*H(0,z1)*z1*[z1+z2]^-3
          + 4*H(0,z1)*z1*[z1+z2]^-1
          - 4*H(0,z1)*z1*z2
          + 40*H(0,z1)*z1^2*z2^-4
          - 4*H(0,z1)*z1^2*z2^-2
          - 2*H(0,z1)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*z1^2
          + 4*H(0,z1)*z1^2*z2^2
          - 24*H(0,z1)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*z1^3*z2
          + 12*H(0,z1)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*z1^4
          + 36*H(0,z1)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*z1^8*[z1+z2]^-4
          + 8*H(0,z1)*Dd([1-z2])
          + 2*H(0,z1)*Dd([1-z2])*z1^-1*Log2
          + 2*H(0,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          + 4*H(0,z1)*Dd([1-z2])*z1
          + 6*H(0,z1)*Dd([1-z2])*z1*Log2
          + 28/3*H(0,z1)*Dd([1-z2])*z1^2
          - 2*H(0,z1)*Dd([1-z2])*z1^2*Log2
          + 8*H(0,z2)
          + 40*H(0,z2)*z1^-4*z2^2
          + 20*H(0,z2)*z1^-3*z2
          + 16*H(0,z2)*z1^-2
          - 4*H(0,z2)*z1^-2*z2^2
          + 4*H(0,z2)*z1^-1*z2^-1
          + 2*H(0,z2)*z1^-1*[1-z2]^-1
          - 2*H(0,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,z2)*z1^-1*z2
          - 2*H(0,z2)*z2^-1*[1+z1]^-1
          - 4*H(0,z2)*[1-z2]^-1
          + 2*H(0,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z2)*[1+z2]^-1
          - 8*H(0,z2)*[z1+z2]^-2
          - 6*H(0,z2)*z2*[1+z1]^-1
          - 2*H(0,z2)*z2^2*[1+z1]^-1
          + 4*H(0,z2)*z2^2
          + 2*H(0,z2)*z1*[1-z2]^-1
          - 2*H(0,z2)*z1*[1+z2]^-1
          + 4*H(0,z2)*z1*[z1+z2]^-3
          + 4*H(0,z2)*z1*[z1+z2]^-1
          - 4*H(0,z2)*z1*z2
          - 2*H(0,z2)*z1^2*[1-z2]^-1
          - 2*H(0,z2)*z1^2*[1+z2]^-1
          - 4*H(0,z2)*z1^2*[z1+z2]^-4
          + 8*H(0,z2)*z1^2*[z1+z2]^-2
          + 8*H(0,z2)*z1^2
          + 4*H(0,z2)*z1^2*z2^2
          - 24*H(0,z2)*z1^3*[z1+z2]^-3
          + 4*H(0,z2)*z1^3*[z1+z2]^-1
          - 8*H(0,z2)*z1^3*z2
          + 12*H(0,z2)*z1^4*[z1+z2]^-4
          - 32*H(0,z2)*z1^4*[z1+z2]^-2
          + 20*H(0,z2)*z1^4
          + 36*H(0,z2)*z1^5*[z1+z2]^-3
          - 40*H(0,z2)*z1^5*[z1+z2]^-1
          - 12*H(0,z2)*z1^6*[z1+z2]^-4
          + 32*H(0,z2)*z1^6*[z1+z2]^-2
          - 16*H(0,z2)*z1^7*[z1+z2]^-3
          + 4*H(0,z2)*z1^8*[z1+z2]^-4
          + 8*H(0,z2)*Dd([1-z1])
          + 2*H(0,z2)*Dd([1-z1])*z2^-1*Log2
          + 2*H(0,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          + 4*H(0,z2)*Dd([1-z1])*z2
          + 6*H(0,z2)*Dd([1-z1])*z2*Log2
          + 28/3*H(0,z2)*Dd([1-z1])*z2^2
          - 2*H(0,z2)*Dd([1-z1])*z2^2*Log2
          - 2*H(0,-1,z1)*Dd([1-z2])*z1^-1
          - 2*H(0,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,-1,z1)*Dd([1-z2])*z1
          + 2*H(0,-1,z1)*Dd([1-z2])*z1^2
          - 2*H(0,-1,z2)*Dd([1-z1])*z2^-1
          - 2*H(0,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 6*H(0,-1,z2)*Dd([1-z1])*z2
          + 2*H(0,-1,z2)*Dd([1-z1])*z2^2
          - 2*H(0,1,z1)*Dd([1-z2])*z1^-1
          - 2*H(0,1,z1)*Dd([1-z2])*[1-z1]^-1
          - 6*H(0,1,z1)*Dd([1-z2])*z1
          + 2*H(0,1,z1)*Dd([1-z2])*z1^2
          - 2*H(0,1,z2)*Dd([1-z1])*z2^-1
          - 2*H(0,1,z2)*Dd([1-z1])*[1-z2]^-1
          - 6*H(0,1,z2)*Dd([1-z1])*z2
          + 2*H(0,1,z2)*Dd([1-z1])*z2^2
          + 32*H(1,z1)
          + 12*H(1,z1)*z1^-1*z2^-1
          - 4*H(1,z1)*z1^-1*[1+z2]^-1
          - 8*H(1,z1)*z1^-1
          + 4*H(1,z1)*z1^-1*z2
          - 4*H(1,z1)*z1^-1*z2^2
          - 4*H(1,z1)*z2^-1*[1+z1]^-1
          - 8*H(1,z1)*z2^-1
          + 4*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,z1)*[1+z1]^-1
          - 8*H(1,z1)*[1+z2]^-1
          - 16*H(1,z1)*[z1+z2]^-2
          - 4*H(1,z1)*z2*[1+z1]^-1
          - 8*H(1,z1)*z2
          - 4*H(1,z1)*z2^2*[1+z1]^-1
          + 16*H(1,z1)*z2^2
          + 4*H(1,z1)*z1*z2^-1
          - 4*H(1,z1)*z1*[1+z2]^-1
          + 8*H(1,z1)*z1*[z1+z2]^-3
          + 8*H(1,z1)*z1*[z1+z2]^-1
          - 8*H(1,z1)*z1
          - 4*H(1,z1)*z1*z2
          - 4*H(1,z1)*z1*z2^2
          - 4*H(1,z1)*z1^2*z2^-1
          - 4*H(1,z1)*z1^2*[1+z2]^-1
          - 8*H(1,z1)*z1^2*[z1+z2]^-4
          + 16*H(1,z1)*z1^2*[z1+z2]^-2
          + 24*H(1,z1)*z1^2
          - 4*H(1,z1)*z1^2*z2
          + 12*H(1,z1)*z1^2*z2^2
          - 48*H(1,z1)*z1^3*[z1+z2]^-3
          + 8*H(1,z1)*z1^3*[z1+z2]^-1
          - 16*H(1,z1)*z1^3*z2
          + 24*H(1,z1)*z1^4*[z1+z2]^-4
          - 64*H(1,z1)*z1^4*[z1+z2]^-2
          + 40*H(1,z1)*z1^4
          + 72*H(1,z1)*z1^5*[z1+z2]^-3
          - 80*H(1,z1)*z1^5*[z1+z2]^-1
          - 24*H(1,z1)*z1^6*[z1+z2]^-4
          + 64*H(1,z1)*z1^6*[z1+z2]^-2
          - 32*H(1,z1)*z1^7*[z1+z2]^-3
          + 8*H(1,z1)*z1^8*[z1+z2]^-4
          + 6*H(1,z1)*Dd([1-z2])
          - 22/3*H(1,z1)*Dd([1-z2])*z1^-1
          + 4*H(1,z1)*Dd([1-z2])*z1^-1*Log2
          + 4*H(1,z1)*Dd([1-z2])*Log2*[1-z1]^-1
          - 8*H(1,z1)*Dd([1-z2])*Log2
          - 6*H(1,z1)*Dd([1-z2])*z1
          + 4*H(1,z1)*Dd([1-z2])*z1*Log2
          + 22/3*H(1,z1)*Dd([1-z2])*z1^2
          - 4*H(1,z1)*Dd([1-z2])*z1^2*Log2
          + 32*H(1,z2)
          + 12*H(1,z2)*z1^-1*z2^-1
          - 4*H(1,z2)*z1^-1*[1+z2]^-1
          - 8*H(1,z2)*z1^-1
          + 4*H(1,z2)*z1^-1*z2
          - 4*H(1,z2)*z1^-1*z2^2
          - 4*H(1,z2)*z2^-1*[1+z1]^-1
          - 8*H(1,z2)*z2^-1
          + 4*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,z2)*[1+z1]^-1
          - 8*H(1,z2)*[1+z2]^-1
          - 16*H(1,z2)*[z1+z2]^-2
          - 4*H(1,z2)*z2*[1+z1]^-1
          - 8*H(1,z2)*z2
          - 4*H(1,z2)*z2^2*[1+z1]^-1
          + 16*H(1,z2)*z2^2
          + 4*H(1,z2)*z1*z2^-1
          - 4*H(1,z2)*z1*[1+z2]^-1
          + 8*H(1,z2)*z1*[z1+z2]^-3
          + 8*H(1,z2)*z1*[z1+z2]^-1
          - 8*H(1,z2)*z1
          - 4*H(1,z2)*z1*z2
          - 4*H(1,z2)*z1*z2^2
          - 4*H(1,z2)*z1^2*z2^-1
          - 4*H(1,z2)*z1^2*[1+z2]^-1
          - 8*H(1,z2)*z1^2*[z1+z2]^-4
          + 16*H(1,z2)*z1^2*[z1+z2]^-2
          + 24*H(1,z2)*z1^2
          - 4*H(1,z2)*z1^2*z2
          + 12*H(1,z2)*z1^2*z2^2
          - 48*H(1,z2)*z1^3*[z1+z2]^-3
          + 8*H(1,z2)*z1^3*[z1+z2]^-1
          - 16*H(1,z2)*z1^3*z2
          + 24*H(1,z2)*z1^4*[z1+z2]^-4
          - 64*H(1,z2)*z1^4*[z1+z2]^-2
          + 40*H(1,z2)*z1^4
          + 72*H(1,z2)*z1^5*[z1+z2]^-3
          - 80*H(1,z2)*z1^5*[z1+z2]^-1
          - 24*H(1,z2)*z1^6*[z1+z2]^-4
          + 64*H(1,z2)*z1^6*[z1+z2]^-2
          - 32*H(1,z2)*z1^7*[z1+z2]^-3
          + 8*H(1,z2)*z1^8*[z1+z2]^-4
          + 6*H(1,z2)*Dd([1-z1])
          - 22/3*H(1,z2)*Dd([1-z1])*z2^-1
          + 4*H(1,z2)*Dd([1-z1])*z2^-1*Log2
          + 4*H(1,z2)*Dd([1-z1])*Log2*[1-z2]^-1
          - 8*H(1,z2)*Dd([1-z1])*Log2
          - 6*H(1,z2)*Dd([1-z1])*z2
          + 4*H(1,z2)*Dd([1-z1])*z2*Log2
          + 22/3*H(1,z2)*Dd([1-z1])*z2^2
          - 4*H(1,z2)*Dd([1-z1])*z2^2*Log2
          + 8*H(1,-1,z1)*Dd([1-z2])
          - 4*H(1,-1,z1)*Dd([1-z2])*z1^-1
          - 4*H(1,-1,z1)*Dd([1-z2])*[1-z1]^-1
          - 4*H(1,-1,z1)*Dd([1-z2])*z1
          + 4*H(1,-1,z1)*Dd([1-z2])*z1^2
          + 8*H(1,-1,z2)*Dd([1-z1])
          - 4*H(1,-1,z2)*Dd([1-z1])*z2^-1
          - 4*H(1,-1,z2)*Dd([1-z1])*[1-z2]^-1
          - 4*H(1,-1,z2)*Dd([1-z1])*z2
          + 4*H(1,-1,z2)*Dd([1-z1])*z2^2
          + 4*H(1,0,z1)*Dd([1-z2])
          - 2*H(1,0,z1)*Dd([1-z2])*z1^-1
          - 2*H(1,0,z1)*Dd([1-z2])*[1-z1]^-1
          - 2*H(1,0,z1)*Dd([1-z2])*z1
          + 2*H(1,0,z1)*Dd([1-z2])*z1^2
          + 4*H(1,0,z2)*Dd([1-z1])
          - 2*H(1,0,z2)*Dd([1-z1])*z2^-1
          - 2*H(1,0,z2)*Dd([1-z1])*[1-z2]^-1
          - 2*H(1,0,z2)*Dd([1-z1])*z2
          + 2*H(1,0,z2)*Dd([1-z1])*z2^2
          + 16*H(1,1,z1)*Dd([1-z2])
          - 8*H(1,1,z1)*Dd([1-z2])*z1^-1
          - 8*H(1,1,z1)*Dd([1-z2])*z1
          + 8*H(1,1,z1)*Dd([1-z2])*z1^2
          + 16*H(1,1,z2)*Dd([1-z1])
          - 8*H(1,1,z2)*Dd([1-z1])*z2^-1
          - 8*H(1,1,z2)*Dd([1-z1])*z2
          + 8*H(1,1,z2)*Dd([1-z1])*z2^2
          + 4/3*Dd([1-z1])
          + 4/3*Dd([1-z1])*z2^-1
          - 2*Dd([1-z1])*z2^-1*Log2
          - 2*Dd([1-z1])*Log2
          - 4/3*Dd([1-z1])*z2
          + 2*Dd([1-z1])*z2*Log2
          - 4/3*Dd([1-z1])*z2^2
          + 2*Dd([1-z1])*z2^2*Log2
          + Dd([1-z1])*Pi^2*z2^-1
          - Dd([1-z1])*Pi^2
          + 2*Dd([1-z1])*Pi^2*z2
          - Dd([1-z1])*Pi^2*z2^2
          - 14/3*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 4/3*Dd([1-z2])
          + 4/3*Dd([1-z2])*z1^-1
          - 2*Dd([1-z2])*z1^-1*Log2
          - 2*Dd([1-z2])*Log2
          - 4/3*Dd([1-z2])*z1
          + 2*Dd([1-z2])*z1*Log2
          - 4/3*Dd([1-z2])*z1^2
          + 2*Dd([1-z2])*z1^2*Log2
          + Dd([1-z2])*Pi^2*z1^-1
          - Dd([1-z2])*Pi^2
          + 2*Dd([1-z2])*Pi^2*z1
          - Dd([1-z2])*Pi^2*z1^2
          + 16*Log([z1+z2])
          - 40*Log([z1+z2])*z1^-4*z2^2
          - 20*Log([z1+z2])*z1^-3*z2
          - 16*Log([z1+z2])*z1^-2
          + 4*Log([z1+z2])*z1^-2*z2^2
          + 8*Log([z1+z2])*z1^-1*z2^-1
          + 4*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 4*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 4*Log([z1+z2])*z1^-1*z2^3
          - 40*Log([z1+z2])*z1^-1*z2^5
          - 16*Log([z1+z2])*z2^-2
          + 4*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 4*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 4*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*Log([z1+z2])*[1-z1]^-1
          - 8*Log([z1+z2])*[1-z2]^-1
          + 4*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 8*Log([z1+z2])*[1+z1]^-1
          - 8*Log([z1+z2])*[1+z2]^-1
          + 4*Log([z1+z2])*z2*[1-z1]^-1
          - 4*Log([z1+z2])*z2*[1+z1]^-1
          - 4*Log([z1+z2])*z2^2*[1-z1]^-1
          - 4*Log([z1+z2])*z2^2*[1+z1]^-1
          + 8*Log([z1+z2])*z2^2
          - 20*Log([z1+z2])*z2^4
          - 20*Log([z1+z2])*z1*z2^-3
          + 4*Log([z1+z2])*z1*[1-z2]^-1
          - 4*Log([z1+z2])*z1*[1+z2]^-1
          - 8*Log([z1+z2])*z1*z2
          - 16*Log([z1+z2])*z1*z2^3
          - 40*Log([z1+z2])*z1^2*z2^-4
          + 4*Log([z1+z2])*z1^2*z2^-2
          - 4*Log([z1+z2])*z1^2*[1-z2]^-1
          - 4*Log([z1+z2])*z1^2*[1+z2]^-1
          + 8*Log([z1+z2])*z1^2
          + 8*Log([z1+z2])*z1^2*z2^2
          + 4*Log([z1+z2])*z1^3*z2^-1
          - 16*Log([z1+z2])*z1^3*z2
          - 20*Log([z1+z2])*z1^4
          - 40*Log([z1+z2])*z1^5*z2^-1
          )

       + 158
          + 308/3*z1^-3*z2
          - 308/3*z1^-3*z2^2
          + 12*z1^-2
          - 310/3*z1^-2*z2
          + 274/3*z1^-2*z2^2
          + 1082/9*z1^-1*z2^-1
          - 4/3*z1^-1*[1+z2]^-1
          - 386/3*z1^-1
          + 146/3*z1^-1*z2
          - 68/9*z1^-1*z2^2
          + 274/3*z1^-1*z2^3
          - 308/3*z1^-1*z2^4
          + 12*z2^-2
          - 4/3*z2^-1*[1+z1]^-1
          - 386/3*z2^-1
          + 4/3*[1+z1]^-1
          + 4/3*[1+z2]^-1
          - 188/9*[z1+z2]^-2
          + 76/3*[z1+z2]^-1
          - 140/9*[z1-z2]^-2
          - 44/3*[z1-z2]^-1
          + 4/3*z2*[1+z1]^-1
          - 968/9*z2
          - 4/3*z2^2*[1+z1]^-1
          + 142/3*z2^2
          - 310/3*z2^3
          + 308/3*z2^4
          + 308/3*z1*z2^-3
          - 310/3*z1*z2^-2
          + 146/3*z1*z2^-1
          + 4/3*z1*[1+z2]^-1
          + 340/9*z1*[z1+z2]^-3
          - 88/3*z1*[z1+z2]^-2
          + 56/3*z1*[z1+z2]^-1
          - 674/9*z1*[z1-z2]^-3
          - 40*z1*[z1-z2]^-2
          - 158/3*z1*[z1-z2]^-1
          - 680/3*z1
          + 466/3*z1*z2
          - 398/3*z1*z2^2
          + 12*z1*z2^3
          - 308/3*z1^2*z2^-3
          + 274/3*z1^2*z2^-2
          - 68/9*z1^2*z2^-1
          - 4/3*z1^2*[1+z2]^-1
          - 340/9*z1^2*[z1+z2]^-4
          + 88/3*z1^2*[z1+z2]^-3
          + 284/3*z1^2*[z1+z2]^-2
          - 104/9*z1^2*[z1+z2]^-1
          + 1994/9*z1^2*[z1-z2]^-4
          + 1064/3*z1^2*[z1-z2]^-3
          - 56/3*z1^2*[z1-z2]^-2
          + 728/9*z1^2*[z1-z2]^-1
          + 356/3*z1^2
          - 278/3*z1^2*z2
          + 1082/9*z1^2*z2^2
          + 274/3*z1^3*z2^-1
          - 680/3*z1^3*[z1+z2]^-3
          + 352/3*z1^3*[z1+z2]^-2
          + 76*z1^3*[z1+z2]^-1
          - 880/3*z1^3*[z1-z2]^-5
          - 2176/3*z1^3*[z1-z2]^-4
          - 1532/3*z1^3*[z1-z2]^-3
          - 992/9*z1^3*[z1-z2]^-2
          - 34*z1^3*[z1-z2]^-1
          - 550/3*z1^3
          - 220/9*z1^3*z2
          - 308/3*z1^4*z2^-1
          + 340/3*z1^4*[z1+z2]^-4
          - 176/3*z1^4*[z1+z2]^-3
          - 964/3*z1^4*[z1+z2]^-2
          + 340/3*z1^4*[z1+z2]^-1
          + 440/3*z1^4*[z1-z2]^-6
          + 2200/3*z1^4*[z1-z2]^-5
          + 5666/3*z1^4*[z1-z2]^-4
          + 16720/9*z1^4*[z1-z2]^-3
          + 492*z1^4*[z1-z2]^-2
          + 420*z1^4*[z1-z2]^-1
          + 226*z1^4
          + 340*z1^5*[z1+z2]^-3
          - 88*z1^5*[z1+z2]^-2
          - 1924/9*z1^5*[z1+z2]^-1
          - 880/3*z1^5*[z1-z2]^-6
          - 1960*z1^5*[z1-z2]^-5
          - 38608/9*z1^5*[z1-z2]^-4
          - 7198/3*z1^5*[z1-z2]^-3
          - 4424/3*z1^5*[z1-z2]^-2
          - 3596/9*z1^5*[z1-z2]^-1
          - 340/3*z1^6*[z1+z2]^-4
          + 88/3*z1^6*[z1+z2]^-3
          + 2228/9*z1^6*[z1+z2]^-2
          + 1960/3*z1^6*[z1-z2]^-6
          + 10640/3*z1^6*[z1-z2]^-5
          + 11546/3*z1^6*[z1-z2]^-4
          + 7616/3*z1^6*[z1-z2]^-3
          + 10504/9*z1^6*[z1-z2]^-2
          - 1360/9*z1^7*[z1+z2]^-3
          - 3040/3*z1^7*[z1-z2]^-6
          - 7840/3*z1^7*[z1-z2]^-5
          - 7456/3*z1^7*[z1-z2]^-4
          - 15896/9*z1^7*[z1-z2]^-3
          + 340/9*z1^8*[z1+z2]^-4
          + 1960/3*z1^8*[z1-z2]^-6
          + 1320*z1^8*[z1-z2]^-5
          + 13874/9*z1^8*[z1-z2]^-4
          - 880/3*z1^9*[z1-z2]^-6
          - 2200/3*z1^9*[z1-z2]^-5
          + 440/3*z1^10*[z1-z2]^-6
          + 160*Log2*z1^-3*z2^2
          + 80*Log2*z1^-2*z2
          - 68/3*Log2*z1^-1*[1-z2]^-1
          - 56/3*Log2*z1^-1*[1+z2]^-1
          + 496/3*Log2*z1^-1
          + 352/3*Log2*z1^-1*z2^2
          + 160*Log2*z1^-1*z2^4
          - 68/3*Log2*z2^-1*[1-z1]^-1
          - 56/3*Log2*z2^-1*[1+z1]^-1
          + 496/3*Log2*z2^-1
          + 4*Log2*[1-z1]^-1
          + 4*Log2*[1-z2]^-1
          - 8*Log2*[1+z1]^-1
          - 8*Log2*[1+z2]^-1
          - 64*Log2*[z1+z2]^-1
          - 4*Log2*z2*[1-z1]^-1
          - 8*Log2*z2*[1+z1]^-1
          + 464/3*Log2*z2
          + 68/3*Log2*z2^2*[1-z1]^-1
          - 56/3*Log2*z2^2*[1+z1]^-1
          + 80*Log2*z2^3
          + 80*Log2*z1*z2^-2
          - 4*Log2*z1*[1-z2]^-1
          - 8*Log2*z1*[1+z2]^-1
          + 32*Log2*z1*[z1+z2]^-2
          + 784/3*Log2*z1
          + 128*Log2*z1*z2^2
          + 160*Log2*z1^2*z2^-3
          + 352/3*Log2*z1^2*z2^-1
          + 68/3*Log2*z1^2*[1-z2]^-1
          - 56/3*Log2*z1^2*[1+z2]^-1
          - 32*Log2*z1^2*[z1+z2]^-3
          - 128/3*Log2*z1^2*[z1+z2]^-1
          + 64*Log2*z1^2*z2
          - 128*Log2*z1^3*[z1+z2]^-2
          + 176*Log2*z1^3
          + 160*Log2*z1^4*z2^-1
          + 64*Log2*z1^4*[z1+z2]^-3
          - 160*Log2*z1^4*[z1+z2]^-1
          + 96*Log2*z1^5*[z1+z2]^-2
          - 32*Log2*z1^6*[z1+z2]^-3
          + 8*Log2^2*z1^-1*[1-z2]^-1
          + 8*Log2^2*z1^-1*[1+z2]^-1
          - 32*Log2^2*z1^-1
          - 16*Log2^2*z1^-1*z2^2
          + 8*Log2^2*z2^-1*[1-z1]^-1
          + 8*Log2^2*z2^-1*[1+z1]^-1
          - 32*Log2^2*z2^-1
          + 8*Log2^2*[1-z1]^-1*[1-z2]^-1
          - 16*Log2^2*[1-z1]^-1
          - 16*Log2^2*[1-z2]^-1
          - 8*Log2^2*[1+z1]^-1*[1+z2]^-1
          + 16*Log2^2*[1+z1]^-1
          + 16*Log2^2*[1+z2]^-1
          + 8*Log2^2*z2*[1-z1]^-1
          + 8*Log2^2*z2*[1+z1]^-1
          - 32*Log2^2*z2
          - 8*Log2^2*z2^2*[1-z1]^-1
          + 8*Log2^2*z2^2*[1+z1]^-1
          + 8*Log2^2*z1*[1-z2]^-1
          + 8*Log2^2*z1*[1+z2]^-1
          - 32*Log2^2*z1
          - 16*Log2^2*z1*z2^2
          - 16*Log2^2*z1^2*z2^-1
          - 8*Log2^2*z1^2*[1-z2]^-1
          + 8*Log2^2*z1^2*[1+z2]^-1
          - 16*Log2^2*z1^2*z2
          - 38/3*Pi^2*z1^-4*z2^2
          - 6*Pi^2*z1^-3*z2
          - 8/3*Pi^2*z1^-2
          - 7*Pi^2*z1^-1*z2^-1
          - 2/3*Pi^2*z1^-1*[1-z2]^-1
          + 4*Pi^2*z1^-1*[1+z2]^-1
          - 2/3*Pi^2*z1^-1
          - 4*Pi^2*z1^-1*z2
          - 1/3*Pi^2*z1^-1*z2^2
          - 1/3*Pi^2*z1^-1*z2^3
          + 10/3*Pi^2*z1^-1*z2^5
          - 8/3*Pi^2*z2^-2
          - 2/3*Pi^2*z2^-1*[1-z1]^-1
          + 4*Pi^2*z2^-1*[1+z1]^-1
          - 2/3*Pi^2*z2^-1
          + 2/3*Pi^2*[1-z1]^-1
          + 2/3*Pi^2*[1-z2]^-1
          - 13/3*Pi^2*[1+z1]^-1*[1+z2]^-1
          + 16/3*Pi^2*[1+z1]^-1
          + 16/3*Pi^2*[1+z2]^-1
          + 6*Pi^2*[z1+z2]^-2
          - 32/3*Pi^2
          - 1/3*Pi^2*z2*[1-z1]^-1
          + 17/3*Pi^2*z2*[1+z1]^-1
          - 2/3*Pi^2*z2
          + 1/3*Pi^2*z2^2*[1-z1]^-1
          + 11/3*Pi^2*z2^2*[1+z1]^-1
          - 4*Pi^2*z2^2
          - 20/3*Pi^2*z2^4
          - 20/3*Pi^2*z1*z2^-3
          - 13/3*Pi^2*z1*z2^-1
          - 1/3*Pi^2*z1*[1-z2]^-1
          + 17/3*Pi^2*z1*[1+z2]^-1
          - 3*Pi^2*z1*[z1+z2]^-3
          - 3*Pi^2*z1*[z1+z2]^-1
          - 2/3*Pi^2*z1
          + 5*Pi^2*z1*z2
          - 1/3*Pi^2*z1*z2^2
          + 2*Pi^2*z1*z2^3
          - 40/3*Pi^2*z1^2*z2^-4
          + 4/3*Pi^2*z1^2*z2^-2
          - 1/3*Pi^2*z1^2*z2^-1
          + 1/3*Pi^2*z1^2*[1-z2]^-1
          + 11/3*Pi^2*z1^2*[1+z2]^-1
          + 3*Pi^2*z1^2*[z1+z2]^-4
          - 10/3*Pi^2*z1^2*[z1+z2]^-2
          - 19/3*Pi^2*z1^2
          - 1/3*Pi^2*z1^2*z2
          - 13/3*Pi^2*z1^2*z2^2
          - 2/3*Pi^2*z1^3*z2^-1
          + 6*Pi^2*z1^3*[z1+z2]^-3
          + 7/3*Pi^2*z1^3*[z1+z2]^-1
          + 8*Pi^2*z1^3*z2
          - Pi^2*z1^4*[z1+z2]^-4
          - 44/3*Pi^2*z1^4*[z1+z2]^-2
          - 34/3*Pi^2*z1^4
          + 20/3*Pi^2*z1^5*z2^-1
          + 21*Pi^2*z1^5*[z1+z2]^-3
          + 58/3*Pi^2*z1^5*[z1+z2]^-1
          - 9*Pi^2*z1^6*[z1+z2]^-4
          - 44/3*Pi^2*z1^6*[z1+z2]^-2
          + 20/3*Pi^2*z1^7*[z1+z2]^-3
          - 5/3*Pi^2*z1^8*[z1+z2]^-4
          - 4/3*Dd([1-z1])
          - 4/3*Dd([1-z1])*z2^-1
          + 4/3*Dd([1-z1])*z2
          + 4/3*Dd([1-z1])*z2^2
          + 4/3*Dd([1-z1])*Log2*z2^-1
          + 4/3*Dd([1-z1])*Log2
          - 4/3*Dd([1-z1])*Log2*z2
          - 4/3*Dd([1-z1])*Log2*z2^2
          + 34/3*Dd([1-z1])*Log2^2*z2^-1
          - 2*Dd([1-z1])*Log2^2
          + 2*Dd([1-z1])*Log2^2*z2
          - 34/3*Dd([1-z1])*Log2^2*z2^2
          - 4/3*Dd([1-z1])*Log2^3*z2^-1
          - 4/3*Dd([1-z1])*Log2^3*[1-z2]^-1
          + 8/3*Dd([1-z1])*Log2^3
          - 4/3*Dd([1-z1])*Log2^3*z2
          + 4/3*Dd([1-z1])*Log2^3*z2^2
          + 4/9*Dd([1-z1])*Pi^2*z2^-1
          - 14/3*Dd([1-z1])*Pi^2
          - 4/3*Dd([1-z1])*Pi^2*z2
          - 46/9*Dd([1-z1])*Pi^2*z2^2
          - 4/3*Dd([1-z1])*Pi^2*Log2*z2^-1
          - 4/3*Dd([1-z1])*Pi^2*Log2*[1-z2]^-1
          + 2/3*Dd([1-z1])*Pi^2*Log2
          - 10/3*Dd([1-z1])*Pi^2*Log2*z2
          + 4/3*Dd([1-z1])*Pi^2*Log2*z2^2
          + 22/3*Dd([1-z1])*Zeta3*z2^-1
          - 2*Dd([1-z1])*Zeta3*[1-z2]^-1
          - 23/3*Dd([1-z1])*Zeta3
          + 43/3*Dd([1-z1])*Zeta3*z2
          - 22/3*Dd([1-z1])*Zeta3*z2^2
          + 1/24*Dd([1-z1])*Dd([1-z2])*Pi^4
          + 28/3*Dd([1-z1])*D0([1-z2])*Zeta3
          - 2*Dd([1-z1])*D1([1-z2])*Pi^2
          + 8/3*Dd([1-z1])*D3([1-z2])
          - 4/3*Dd([1-z1])*H(-1,z2)
          - 4/3*Dd([1-z1])*H(-1,z2)*z2^-1
          + 4/3*Dd([1-z1])*H(-1,z2)*z2
          + 4/3*Dd([1-z1])*H(-1,z2)*z2^2
          + 4*Dd([1-z1])*H(-1,z2)*Log2^2*z2^-1
          + 4*Dd([1-z1])*H(-1,z2)*Log2^2*[1-z2]^-1
          - 8*Dd([1-z1])*H(-1,z2)*Log2^2
          + 4*Dd([1-z1])*H(-1,z2)*Log2^2*z2
          - 4*Dd([1-z1])*H(-1,z2)*Log2^2*z2^2
          + 4/3*Dd([1-z1])*H(-1,z2)*Pi^2*z2^-1
          + 4/3*Dd([1-z1])*H(-1,z2)*Pi^2*[1-z2]^-1
          - 8/3*Dd([1-z1])*H(-1,z2)*Pi^2
          + 4/3*Dd([1-z1])*H(-1,z2)*Pi^2*z2
          - 4/3*Dd([1-z1])*H(-1,z2)*Pi^2*z2^2
          + 2*Dd([1-z1])*H(-1,0,z2)
          + 2*Dd([1-z1])*H(-1,0,z2)*z2^-1
          - 2*Dd([1-z1])*H(-1,0,z2)*z2
          - 2*Dd([1-z1])*H(-1,0,z2)*z2^2
          + 4*Dd([1-z1])*H(-1,0,z2)*Log2*z2^-1
          + 4*Dd([1-z1])*H(-1,0,z2)*Log2*[1-z2]^-1
          - 8*Dd([1-z1])*H(-1,0,z2)*Log2
          + 4*Dd([1-z1])*H(-1,0,z2)*Log2*z2
          - 4*Dd([1-z1])*H(-1,0,z2)*Log2*z2^2
          + 8*Dd([1-z1])*H(-1,0,-1,z2)
          - 4*Dd([1-z1])*H(-1,0,-1,z2)*z2^-1
          - 4*Dd([1-z1])*H(-1,0,-1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(-1,0,-1,z2)*z2
          + 4*Dd([1-z1])*H(-1,0,-1,z2)*z2^2
          + 8*Dd([1-z1])*H(-1,0,1,z2)
          - 4*Dd([1-z1])*H(-1,0,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(-1,0,1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(-1,0,1,z2)*z2
          + 4*Dd([1-z1])*H(-1,0,1,z2)*z2^2
          + 4*Dd([1-z1])*H(-1,1,z2)
          + 4*Dd([1-z1])*H(-1,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(-1,1,z2)*z2
          - 4*Dd([1-z1])*H(-1,1,z2)*z2^2
          + 8*Dd([1-z1])*H(-1,1,z2)*Log2*z2^-1
          + 8*Dd([1-z1])*H(-1,1,z2)*Log2*[1-z2]^-1
          - 16*Dd([1-z1])*H(-1,1,z2)*Log2
          + 8*Dd([1-z1])*H(-1,1,z2)*Log2*z2
          - 8*Dd([1-z1])*H(-1,1,z2)*Log2*z2^2
          + 16*Dd([1-z1])*H(-1,1,-1,z2)
          - 8*Dd([1-z1])*H(-1,1,-1,z2)*z2^-1
          - 8*Dd([1-z1])*H(-1,1,-1,z2)*[1-z2]^-1
          - 8*Dd([1-z1])*H(-1,1,-1,z2)*z2
          + 8*Dd([1-z1])*H(-1,1,-1,z2)*z2^2
          + 16*Dd([1-z1])*H(-1,1,1,z2)
          - 8*Dd([1-z1])*H(-1,1,1,z2)*z2^-1
          - 8*Dd([1-z1])*H(-1,1,1,z2)*[1-z2]^-1
          - 8*Dd([1-z1])*H(-1,1,1,z2)*z2
          + 8*Dd([1-z1])*H(-1,1,1,z2)*z2^2
          - 4*Dd([1-z1])*H(0,z2)
          - 8*Dd([1-z1])*H(0,z2)*z2
          - 4*Dd([1-z1])*H(0,z2)*z2^2
          - 16*Dd([1-z1])*H(0,z2)*Log2
          - 8*Dd([1-z1])*H(0,z2)*Log2*z2
          - 56/3*Dd([1-z1])*H(0,z2)*Log2*z2^2
          - 2*Dd([1-z1])*H(0,z2)*Log2^2*z2^-1
          - 2*Dd([1-z1])*H(0,z2)*Log2^2*[1-z2]^-1
          - 6*Dd([1-z1])*H(0,z2)*Log2^2*z2
          + 2*Dd([1-z1])*H(0,z2)*Log2^2*z2^2
          + 1/3*Dd([1-z1])*H(0,z2)*Pi^2*z2^-1
          + 1/3*Dd([1-z1])*H(0,z2)*Pi^2*[1-z2]^-1
          + Dd([1-z1])*H(0,z2)*Pi^2*z2
          - 1/3*Dd([1-z1])*H(0,z2)*Pi^2*z2^2
          + 16*Dd([1-z1])*H(0,-1,z2)
          + 8*Dd([1-z1])*H(0,-1,z2)*z2
          + 56/3*Dd([1-z1])*H(0,-1,z2)*z2^2
          - 2*Dd([1-z1])*H(0,-1,0,z2)*z2^-1
          - 2*Dd([1-z1])*H(0,-1,0,z2)*[1-z2]^-1
          - 6*Dd([1-z1])*H(0,-1,0,z2)*z2
          + 2*Dd([1-z1])*H(0,-1,0,z2)*z2^2
          - 4*Dd([1-z1])*H(0,-1,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,-1,1,z2)*[1-z2]^-1
          - 12*Dd([1-z1])*H(0,-1,1,z2)*z2
          + 4*Dd([1-z1])*H(0,-1,1,z2)*z2^2
          + 16*Dd([1-z1])*H(0,1,z2)
          + 8*Dd([1-z1])*H(0,1,z2)*z2
          + 56/3*Dd([1-z1])*H(0,1,z2)*z2^2
          - 2*Dd([1-z1])*H(0,1,0,z2)*z2^-1
          - 2*Dd([1-z1])*H(0,1,0,z2)*[1-z2]^-1
          - 6*Dd([1-z1])*H(0,1,0,z2)*z2
          + 2*Dd([1-z1])*H(0,1,0,z2)*z2^2
          - 4*Dd([1-z1])*H(0,1,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(0,1,1,z2)*[1-z2]^-1
          - 12*Dd([1-z1])*H(0,1,1,z2)*z2
          + 4*Dd([1-z1])*H(0,1,1,z2)*z2^2
          + 8/3*Dd([1-z1])*H(1,z2)
          + 8/3*Dd([1-z1])*H(1,z2)*z2^-1
          - 8/3*Dd([1-z1])*H(1,z2)*z2
          - 8/3*Dd([1-z1])*H(1,z2)*z2^2
          + 56/3*Dd([1-z1])*H(1,z2)*Log2*z2^-1
          - 8*Dd([1-z1])*H(1,z2)*Log2
          + 8*Dd([1-z1])*H(1,z2)*Log2*z2
          - 56/3*Dd([1-z1])*H(1,z2)*Log2*z2^2
          + 2*Dd([1-z1])*H(1,z2)*Pi^2*z2^-1
          - 4*Dd([1-z1])*H(1,z2)*Pi^2
          + 2*Dd([1-z1])*H(1,z2)*Pi^2*z2
          - 2*Dd([1-z1])*H(1,z2)*Pi^2*z2^2
          + 8*Dd([1-z1])*H(1,-1,z2)
          - 56/3*Dd([1-z1])*H(1,-1,z2)*z2^-1
          - 8*Dd([1-z1])*H(1,-1,z2)*z2
          + 56/3*Dd([1-z1])*H(1,-1,z2)*z2^2
          + 8*Dd([1-z1])*H(1,-1,0,z2)
          - 4*Dd([1-z1])*H(1,-1,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,-1,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,-1,0,z2)*z2
          + 4*Dd([1-z1])*H(1,-1,0,z2)*z2^2
          + 16*Dd([1-z1])*H(1,-1,1,z2)
          - 8*Dd([1-z1])*H(1,-1,1,z2)*z2^-1
          - 8*Dd([1-z1])*H(1,-1,1,z2)*[1-z2]^-1
          - 8*Dd([1-z1])*H(1,-1,1,z2)*z2
          + 8*Dd([1-z1])*H(1,-1,1,z2)*z2^2
          + 2*Dd([1-z1])*H(1,0,z2)
          + 2*Dd([1-z1])*H(1,0,z2)*z2^-1
          - 2*Dd([1-z1])*H(1,0,z2)*z2
          - 2*Dd([1-z1])*H(1,0,z2)*z2^2
          + 4*Dd([1-z1])*H(1,0,z2)*Log2*z2^-1
          + 4*Dd([1-z1])*H(1,0,z2)*Log2*[1-z2]^-1
          - 8*Dd([1-z1])*H(1,0,z2)*Log2
          + 4*Dd([1-z1])*H(1,0,z2)*Log2*z2
          - 4*Dd([1-z1])*H(1,0,z2)*Log2*z2^2
          + 8*Dd([1-z1])*H(1,0,-1,z2)
          - 4*Dd([1-z1])*H(1,0,-1,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,0,-1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,0,-1,z2)*z2
          + 4*Dd([1-z1])*H(1,0,-1,z2)*z2^2
          + 8*Dd([1-z1])*H(1,0,1,z2)
          - 4*Dd([1-z1])*H(1,0,1,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,0,1,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,0,1,z2)*z2
          + 4*Dd([1-z1])*H(1,0,1,z2)*z2^2
          + 12*Dd([1-z1])*H(1,1,z2)
          - 44/3*Dd([1-z1])*H(1,1,z2)*z2^-1
          - 12*Dd([1-z1])*H(1,1,z2)*z2
          + 44/3*Dd([1-z1])*H(1,1,z2)*z2^2
          + 8*Dd([1-z1])*H(1,1,z2)*Log2*z2^-1
          + 8*Dd([1-z1])*H(1,1,z2)*Log2*[1-z2]^-1
          - 16*Dd([1-z1])*H(1,1,z2)*Log2
          + 8*Dd([1-z1])*H(1,1,z2)*Log2*z2
          - 8*Dd([1-z1])*H(1,1,z2)*Log2*z2^2
          + 16*Dd([1-z1])*H(1,1,-1,z2)
          - 8*Dd([1-z1])*H(1,1,-1,z2)*z2^-1
          - 8*Dd([1-z1])*H(1,1,-1,z2)*[1-z2]^-1
          - 8*Dd([1-z1])*H(1,1,-1,z2)*z2
          + 8*Dd([1-z1])*H(1,1,-1,z2)*z2^2
          + 8*Dd([1-z1])*H(1,1,0,z2)
          - 4*Dd([1-z1])*H(1,1,0,z2)*z2^-1
          - 4*Dd([1-z1])*H(1,1,0,z2)*[1-z2]^-1
          - 4*Dd([1-z1])*H(1,1,0,z2)*z2
          + 4*Dd([1-z1])*H(1,1,0,z2)*z2^2
          + 32*Dd([1-z1])*H(1,1,1,z2)
          - 16*Dd([1-z1])*H(1,1,1,z2)*z2^-1
          - 16*Dd([1-z1])*H(1,1,1,z2)*z2
          + 16*Dd([1-z1])*H(1,1,1,z2)*z2^2
          - 4/3*Dd([1-z2])
          - 4/3*Dd([1-z2])*z1^-1
          + 4/3*Dd([1-z2])*z1
          + 4/3*Dd([1-z2])*z1^2
          + 4/3*Dd([1-z2])*Log2*z1^-1
          + 4/3*Dd([1-z2])*Log2
          - 4/3*Dd([1-z2])*Log2*z1
          - 4/3*Dd([1-z2])*Log2*z1^2
          + 34/3*Dd([1-z2])*Log2^2*z1^-1
          - 2*Dd([1-z2])*Log2^2
          + 2*Dd([1-z2])*Log2^2*z1
          - 34/3*Dd([1-z2])*Log2^2*z1^2
          - 4/3*Dd([1-z2])*Log2^3*z1^-1
          - 4/3*Dd([1-z2])*Log2^3*[1-z1]^-1
          + 8/3*Dd([1-z2])*Log2^3
          - 4/3*Dd([1-z2])*Log2^3*z1
          + 4/3*Dd([1-z2])*Log2^3*z1^2
          + 4/9*Dd([1-z2])*Pi^2*z1^-1
          - 14/3*Dd([1-z2])*Pi^2
          - 4/3*Dd([1-z2])*Pi^2*z1
          - 46/9*Dd([1-z2])*Pi^2*z1^2
          - 4/3*Dd([1-z2])*Pi^2*Log2*z1^-1
          - 4/3*Dd([1-z2])*Pi^2*Log2*[1-z1]^-1
          + 2/3*Dd([1-z2])*Pi^2*Log2
          - 10/3*Dd([1-z2])*Pi^2*Log2*z1
          + 4/3*Dd([1-z2])*Pi^2*Log2*z1^2
          + 22/3*Dd([1-z2])*Zeta3*z1^-1
          - 2*Dd([1-z2])*Zeta3*[1-z1]^-1
          - 23/3*Dd([1-z2])*Zeta3
          + 43/3*Dd([1-z2])*Zeta3*z1
          - 22/3*Dd([1-z2])*Zeta3*z1^2
          + 28/3*Dd([1-z2])*D0([1-z1])*Zeta3
          - 2*Dd([1-z2])*D1([1-z1])*Pi^2
          + 8/3*Dd([1-z2])*D3([1-z1])
          - 4/3*Dd([1-z2])*H(-1,z1)
          - 4/3*Dd([1-z2])*H(-1,z1)*z1^-1
          + 4/3*Dd([1-z2])*H(-1,z1)*z1
          + 4/3*Dd([1-z2])*H(-1,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,z1)*Log2^2*z1^-1
          + 4*Dd([1-z2])*H(-1,z1)*Log2^2*[1-z1]^-1
          - 8*Dd([1-z2])*H(-1,z1)*Log2^2
          + 4*Dd([1-z2])*H(-1,z1)*Log2^2*z1
          - 4*Dd([1-z2])*H(-1,z1)*Log2^2*z1^2
          + 4/3*Dd([1-z2])*H(-1,z1)*Pi^2*z1^-1
          + 4/3*Dd([1-z2])*H(-1,z1)*Pi^2*[1-z1]^-1
          - 8/3*Dd([1-z2])*H(-1,z1)*Pi^2
          + 4/3*Dd([1-z2])*H(-1,z1)*Pi^2*z1
          - 4/3*Dd([1-z2])*H(-1,z1)*Pi^2*z1^2
          + 2*Dd([1-z2])*H(-1,0,z1)
          + 2*Dd([1-z2])*H(-1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,0,z1)*z1
          - 2*Dd([1-z2])*H(-1,0,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,0,z1)*Log2*z1^-1
          + 4*Dd([1-z2])*H(-1,0,z1)*Log2*[1-z1]^-1
          - 8*Dd([1-z2])*H(-1,0,z1)*Log2
          + 4*Dd([1-z2])*H(-1,0,z1)*Log2*z1
          - 4*Dd([1-z2])*H(-1,0,z1)*Log2*z1^2
          + 8*Dd([1-z2])*H(-1,0,-1,z1)
          - 4*Dd([1-z2])*H(-1,0,-1,z1)*z1^-1
          - 4*Dd([1-z2])*H(-1,0,-1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(-1,0,-1,z1)*z1
          + 4*Dd([1-z2])*H(-1,0,-1,z1)*z1^2
          + 8*Dd([1-z2])*H(-1,0,1,z1)
          - 4*Dd([1-z2])*H(-1,0,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(-1,0,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(-1,0,1,z1)*z1
          + 4*Dd([1-z2])*H(-1,0,1,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,1,z1)
          + 4*Dd([1-z2])*H(-1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(-1,1,z1)*z1
          - 4*Dd([1-z2])*H(-1,1,z1)*z1^2
          + 8*Dd([1-z2])*H(-1,1,z1)*Log2*z1^-1
          + 8*Dd([1-z2])*H(-1,1,z1)*Log2*[1-z1]^-1
          - 16*Dd([1-z2])*H(-1,1,z1)*Log2
          + 8*Dd([1-z2])*H(-1,1,z1)*Log2*z1
          - 8*Dd([1-z2])*H(-1,1,z1)*Log2*z1^2
          + 16*Dd([1-z2])*H(-1,1,-1,z1)
          - 8*Dd([1-z2])*H(-1,1,-1,z1)*z1^-1
          - 8*Dd([1-z2])*H(-1,1,-1,z1)*[1-z1]^-1
          - 8*Dd([1-z2])*H(-1,1,-1,z1)*z1
          + 8*Dd([1-z2])*H(-1,1,-1,z1)*z1^2
          + 16*Dd([1-z2])*H(-1,1,1,z1)
          - 8*Dd([1-z2])*H(-1,1,1,z1)*z1^-1
          - 8*Dd([1-z2])*H(-1,1,1,z1)*[1-z1]^-1
          - 8*Dd([1-z2])*H(-1,1,1,z1)*z1
          + 8*Dd([1-z2])*H(-1,1,1,z1)*z1^2
          - 4*Dd([1-z2])*H(0,z1)
          - 8*Dd([1-z2])*H(0,z1)*z1
          - 4*Dd([1-z2])*H(0,z1)*z1^2
          - 16*Dd([1-z2])*H(0,z1)*Log2
          - 8*Dd([1-z2])*H(0,z1)*Log2*z1
          - 56/3*Dd([1-z2])*H(0,z1)*Log2*z1^2
          - 2*Dd([1-z2])*H(0,z1)*Log2^2*z1^-1
          - 2*Dd([1-z2])*H(0,z1)*Log2^2*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,z1)*Log2^2*z1
          + 2*Dd([1-z2])*H(0,z1)*Log2^2*z1^2
          + 1/3*Dd([1-z2])*H(0,z1)*Pi^2*z1^-1
          + 1/3*Dd([1-z2])*H(0,z1)*Pi^2*[1-z1]^-1
          + Dd([1-z2])*H(0,z1)*Pi^2*z1
          - 1/3*Dd([1-z2])*H(0,z1)*Pi^2*z1^2
          + 16*Dd([1-z2])*H(0,-1,z1)
          + 8*Dd([1-z2])*H(0,-1,z1)*z1
          + 56/3*Dd([1-z2])*H(0,-1,z1)*z1^2
          - 2*Dd([1-z2])*H(0,-1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,-1,0,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,-1,0,z1)*z1
          + 2*Dd([1-z2])*H(0,-1,0,z1)*z1^2
          - 4*Dd([1-z2])*H(0,-1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,-1,1,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(0,-1,1,z1)*z1
          + 4*Dd([1-z2])*H(0,-1,1,z1)*z1^2
          + 16*Dd([1-z2])*H(0,1,z1)
          + 8*Dd([1-z2])*H(0,1,z1)*z1
          + 56/3*Dd([1-z2])*H(0,1,z1)*z1^2
          - 2*Dd([1-z2])*H(0,1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,1,0,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,1,0,z1)*z1
          + 2*Dd([1-z2])*H(0,1,0,z1)*z1^2
          - 4*Dd([1-z2])*H(0,1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,1,1,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(0,1,1,z1)*z1
          + 4*Dd([1-z2])*H(0,1,1,z1)*z1^2
          + 8/3*Dd([1-z2])*H(1,z1)
          + 8/3*Dd([1-z2])*H(1,z1)*z1^-1
          - 8/3*Dd([1-z2])*H(1,z1)*z1
          - 8/3*Dd([1-z2])*H(1,z1)*z1^2
          + 56/3*Dd([1-z2])*H(1,z1)*Log2*z1^-1
          - 8*Dd([1-z2])*H(1,z1)*Log2
          + 8*Dd([1-z2])*H(1,z1)*Log2*z1
          - 56/3*Dd([1-z2])*H(1,z1)*Log2*z1^2
          + 2*Dd([1-z2])*H(1,z1)*Pi^2*z1^-1
          - 4*Dd([1-z2])*H(1,z1)*Pi^2
          + 2*Dd([1-z2])*H(1,z1)*Pi^2*z1
          - 2*Dd([1-z2])*H(1,z1)*Pi^2*z1^2
          + 8*Dd([1-z2])*H(1,-1,z1)
          - 56/3*Dd([1-z2])*H(1,-1,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,-1,z1)*z1
          + 56/3*Dd([1-z2])*H(1,-1,z1)*z1^2
          + 8*Dd([1-z2])*H(1,-1,0,z1)
          - 4*Dd([1-z2])*H(1,-1,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,-1,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,-1,0,z1)*z1
          + 4*Dd([1-z2])*H(1,-1,0,z1)*z1^2
          + 16*Dd([1-z2])*H(1,-1,1,z1)
          - 8*Dd([1-z2])*H(1,-1,1,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,-1,1,z1)*[1-z1]^-1
          - 8*Dd([1-z2])*H(1,-1,1,z1)*z1
          + 8*Dd([1-z2])*H(1,-1,1,z1)*z1^2
          + 2*Dd([1-z2])*H(1,0,z1)
          + 2*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,0,z1)*z1
          - 2*Dd([1-z2])*H(1,0,z1)*z1^2
          + 4*Dd([1-z2])*H(1,0,z1)*Log2*z1^-1
          + 4*Dd([1-z2])*H(1,0,z1)*Log2*[1-z1]^-1
          - 8*Dd([1-z2])*H(1,0,z1)*Log2
          + 4*Dd([1-z2])*H(1,0,z1)*Log2*z1
          - 4*Dd([1-z2])*H(1,0,z1)*Log2*z1^2
          + 8*Dd([1-z2])*H(1,0,-1,z1)
          - 4*Dd([1-z2])*H(1,0,-1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,0,-1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,0,-1,z1)*z1
          + 4*Dd([1-z2])*H(1,0,-1,z1)*z1^2
          + 8*Dd([1-z2])*H(1,0,1,z1)
          - 4*Dd([1-z2])*H(1,0,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,0,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,0,1,z1)*z1
          + 4*Dd([1-z2])*H(1,0,1,z1)*z1^2
          + 12*Dd([1-z2])*H(1,1,z1)
          - 44/3*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 12*Dd([1-z2])*H(1,1,z1)*z1
          + 44/3*Dd([1-z2])*H(1,1,z1)*z1^2
          + 8*Dd([1-z2])*H(1,1,z1)*Log2*z1^-1
          + 8*Dd([1-z2])*H(1,1,z1)*Log2*[1-z1]^-1
          - 16*Dd([1-z2])*H(1,1,z1)*Log2
          + 8*Dd([1-z2])*H(1,1,z1)*Log2*z1
          - 8*Dd([1-z2])*H(1,1,z1)*Log2*z1^2
          + 16*Dd([1-z2])*H(1,1,-1,z1)
          - 8*Dd([1-z2])*H(1,1,-1,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,1,-1,z1)*[1-z1]^-1
          - 8*Dd([1-z2])*H(1,1,-1,z1)*z1
          + 8*Dd([1-z2])*H(1,1,-1,z1)*z1^2
          + 8*Dd([1-z2])*H(1,1,0,z1)
          - 4*Dd([1-z2])*H(1,1,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,1,0,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,1,0,z1)*z1
          + 4*Dd([1-z2])*H(1,1,0,z1)*z1^2
          + 32*Dd([1-z2])*H(1,1,1,z1)
          - 16*Dd([1-z2])*H(1,1,1,z1)*z1^-1
          - 16*Dd([1-z2])*H(1,1,1,z1)*z1
          + 16*Dd([1-z2])*H(1,1,1,z1)*z1^2
          - 8/3*D0([1-z1])
          - 8/3*D0([1-z1])*z2^-1
          + 8/3*D0([1-z1])*z2
          + 8/3*D0([1-z1])*z2^2
          + 4*D0([1-z1])*Log2*z2^-1
          + 4*D0([1-z1])*Log2
          - 4*D0([1-z1])*Log2*z2
          - 4*D0([1-z1])*Log2*z2^2
          - 2*D0([1-z1])*Pi^2*z2^-1
          + 2*D0([1-z1])*Pi^2
          - 4*D0([1-z1])*Pi^2*z2
          + 2*D0([1-z1])*Pi^2*z2^2
          - 2*D0([1-z1])*D0([1-z2])*Pi^2
          + 8*D0([1-z1])*D2([1-z2])
          - 4*D0([1-z1])*H(-1,z2)
          - 4*D0([1-z1])*H(-1,z2)*z2^-1
          + 4*D0([1-z1])*H(-1,z2)*z2
          + 4*D0([1-z1])*H(-1,z2)*z2^2
          - 8*D0([1-z1])*H(-1,0,z2)
          + 4*D0([1-z1])*H(-1,0,z2)*z2^-1
          + 4*D0([1-z1])*H(-1,0,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(-1,0,z2)*z2
          - 4*D0([1-z1])*H(-1,0,z2)*z2^2
          - 16*D0([1-z1])*H(-1,1,z2)
          + 8*D0([1-z1])*H(-1,1,z2)*z2^-1
          + 8*D0([1-z1])*H(-1,1,z2)*[1-z2]^-1
          + 8*D0([1-z1])*H(-1,1,z2)*z2
          - 8*D0([1-z1])*H(-1,1,z2)*z2^2
          - 16*D0([1-z1])*H(0,z2)
          - 8*D0([1-z1])*H(0,z2)*z2
          - 56/3*D0([1-z1])*H(0,z2)*z2^2
          - 4*D0([1-z1])*H(0,z2)*Log2*z2^-1
          - 4*D0([1-z1])*H(0,z2)*Log2*[1-z2]^-1
          - 12*D0([1-z1])*H(0,z2)*Log2*z2
          + 4*D0([1-z1])*H(0,z2)*Log2*z2^2
          + 4*D0([1-z1])*H(0,-1,z2)*z2^-1
          + 4*D0([1-z1])*H(0,-1,z2)*[1-z2]^-1
          + 12*D0([1-z1])*H(0,-1,z2)*z2
          - 4*D0([1-z1])*H(0,-1,z2)*z2^2
          + 4*D0([1-z1])*H(0,1,z2)*z2^-1
          + 4*D0([1-z1])*H(0,1,z2)*[1-z2]^-1
          + 12*D0([1-z1])*H(0,1,z2)*z2
          - 4*D0([1-z1])*H(0,1,z2)*z2^2
          - 12*D0([1-z1])*H(1,z2)
          + 44/3*D0([1-z1])*H(1,z2)*z2^-1
          + 12*D0([1-z1])*H(1,z2)*z2
          - 44/3*D0([1-z1])*H(1,z2)*z2^2
          - 8*D0([1-z1])*H(1,z2)*Log2*z2^-1
          - 8*D0([1-z1])*H(1,z2)*Log2*[1-z2]^-1
          + 16*D0([1-z1])*H(1,z2)*Log2
          - 8*D0([1-z1])*H(1,z2)*Log2*z2
          + 8*D0([1-z1])*H(1,z2)*Log2*z2^2
          - 16*D0([1-z1])*H(1,-1,z2)
          + 8*D0([1-z1])*H(1,-1,z2)*z2^-1
          + 8*D0([1-z1])*H(1,-1,z2)*[1-z2]^-1
          + 8*D0([1-z1])*H(1,-1,z2)*z2
          - 8*D0([1-z1])*H(1,-1,z2)*z2^2
          - 8*D0([1-z1])*H(1,0,z2)
          + 4*D0([1-z1])*H(1,0,z2)*z2^-1
          + 4*D0([1-z1])*H(1,0,z2)*[1-z2]^-1
          + 4*D0([1-z1])*H(1,0,z2)*z2
          - 4*D0([1-z1])*H(1,0,z2)*z2^2
          - 32*D0([1-z1])*H(1,1,z2)
          + 16*D0([1-z1])*H(1,1,z2)*z2^-1
          + 16*D0([1-z1])*H(1,1,z2)*z2
          - 16*D0([1-z1])*H(1,1,z2)*z2^2
          - 8/3*D0([1-z2])
          - 8/3*D0([1-z2])*z1^-1
          + 8/3*D0([1-z2])*z1
          + 8/3*D0([1-z2])*z1^2
          + 4*D0([1-z2])*Log2*z1^-1
          + 4*D0([1-z2])*Log2
          - 4*D0([1-z2])*Log2*z1
          - 4*D0([1-z2])*Log2*z1^2
          - 2*D0([1-z2])*Pi^2*z1^-1
          + 2*D0([1-z2])*Pi^2
          - 4*D0([1-z2])*Pi^2*z1
          + 2*D0([1-z2])*Pi^2*z1^2
          + 8*D0([1-z2])*D2([1-z1])
          - 4*D0([1-z2])*H(-1,z1)
          - 4*D0([1-z2])*H(-1,z1)*z1^-1
          + 4*D0([1-z2])*H(-1,z1)*z1
          + 4*D0([1-z2])*H(-1,z1)*z1^2
          - 8*D0([1-z2])*H(-1,0,z1)
          + 4*D0([1-z2])*H(-1,0,z1)*z1^-1
          + 4*D0([1-z2])*H(-1,0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(-1,0,z1)*z1
          - 4*D0([1-z2])*H(-1,0,z1)*z1^2
          - 16*D0([1-z2])*H(-1,1,z1)
          + 8*D0([1-z2])*H(-1,1,z1)*z1^-1
          + 8*D0([1-z2])*H(-1,1,z1)*[1-z1]^-1
          + 8*D0([1-z2])*H(-1,1,z1)*z1
          - 8*D0([1-z2])*H(-1,1,z1)*z1^2
          - 16*D0([1-z2])*H(0,z1)
          - 8*D0([1-z2])*H(0,z1)*z1
          - 56/3*D0([1-z2])*H(0,z1)*z1^2
          - 4*D0([1-z2])*H(0,z1)*Log2*z1^-1
          - 4*D0([1-z2])*H(0,z1)*Log2*[1-z1]^-1
          - 12*D0([1-z2])*H(0,z1)*Log2*z1
          + 4*D0([1-z2])*H(0,z1)*Log2*z1^2
          + 4*D0([1-z2])*H(0,-1,z1)*z1^-1
          + 4*D0([1-z2])*H(0,-1,z1)*[1-z1]^-1
          + 12*D0([1-z2])*H(0,-1,z1)*z1
          - 4*D0([1-z2])*H(0,-1,z1)*z1^2
          + 4*D0([1-z2])*H(0,1,z1)*z1^-1
          + 4*D0([1-z2])*H(0,1,z1)*[1-z1]^-1
          + 12*D0([1-z2])*H(0,1,z1)*z1
          - 4*D0([1-z2])*H(0,1,z1)*z1^2
          - 12*D0([1-z2])*H(1,z1)
          + 44/3*D0([1-z2])*H(1,z1)*z1^-1
          + 12*D0([1-z2])*H(1,z1)*z1
          - 44/3*D0([1-z2])*H(1,z1)*z1^2
          - 8*D0([1-z2])*H(1,z1)*Log2*z1^-1
          - 8*D0([1-z2])*H(1,z1)*Log2*[1-z1]^-1
          + 16*D0([1-z2])*H(1,z1)*Log2
          - 8*D0([1-z2])*H(1,z1)*Log2*z1
          + 8*D0([1-z2])*H(1,z1)*Log2*z1^2
          - 16*D0([1-z2])*H(1,-1,z1)
          + 8*D0([1-z2])*H(1,-1,z1)*z1^-1
          + 8*D0([1-z2])*H(1,-1,z1)*[1-z1]^-1
          + 8*D0([1-z2])*H(1,-1,z1)*z1
          - 8*D0([1-z2])*H(1,-1,z1)*z1^2
          - 8*D0([1-z2])*H(1,0,z1)
          + 4*D0([1-z2])*H(1,0,z1)*z1^-1
          + 4*D0([1-z2])*H(1,0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(1,0,z1)*z1
          - 4*D0([1-z2])*H(1,0,z1)*z1^2
          - 32*D0([1-z2])*H(1,1,z1)
          + 16*D0([1-z2])*H(1,1,z1)*z1^-1
          + 16*D0([1-z2])*H(1,1,z1)*z1
          - 16*D0([1-z2])*H(1,1,z1)*z1^2
          + 12*D1([1-z1])
          - 44/3*D1([1-z1])*z2^-1
          - 12*D1([1-z1])*z2
          + 44/3*D1([1-z1])*z2^2
          + 8*D1([1-z1])*Log2*z2^-1
          + 8*D1([1-z1])*Log2*[1-z2]^-1
          - 16*D1([1-z1])*Log2
          + 8*D1([1-z1])*Log2*z2
          - 8*D1([1-z1])*Log2*z2^2
          + 16*D1([1-z1])*D1([1-z2])
          + 16*D1([1-z1])*H(-1,z2)
          - 8*D1([1-z1])*H(-1,z2)*z2^-1
          - 8*D1([1-z1])*H(-1,z2)*[1-z2]^-1
          - 8*D1([1-z1])*H(-1,z2)*z2
          + 8*D1([1-z1])*H(-1,z2)*z2^2
          - 4*D1([1-z1])*H(0,z2)*z2^-1
          - 4*D1([1-z1])*H(0,z2)*[1-z2]^-1
          - 12*D1([1-z1])*H(0,z2)*z2
          + 4*D1([1-z1])*H(0,z2)*z2^2
          + 32*D1([1-z1])*H(1,z2)
          - 16*D1([1-z1])*H(1,z2)*z2^-1
          - 16*D1([1-z1])*H(1,z2)*z2
          + 16*D1([1-z1])*H(1,z2)*z2^2
          + 12*D1([1-z2])
          - 44/3*D1([1-z2])*z1^-1
          - 12*D1([1-z2])*z1
          + 44/3*D1([1-z2])*z1^2
          + 8*D1([1-z2])*Log2*z1^-1
          + 8*D1([1-z2])*Log2*[1-z1]^-1
          - 16*D1([1-z2])*Log2
          + 8*D1([1-z2])*Log2*z1
          - 8*D1([1-z2])*Log2*z1^2
          + 16*D1([1-z2])*H(-1,z1)
          - 8*D1([1-z2])*H(-1,z1)*z1^-1
          - 8*D1([1-z2])*H(-1,z1)*[1-z1]^-1
          - 8*D1([1-z2])*H(-1,z1)*z1
          + 8*D1([1-z2])*H(-1,z1)*z1^2
          - 4*D1([1-z2])*H(0,z1)*z1^-1
          - 4*D1([1-z2])*H(0,z1)*[1-z1]^-1
          - 12*D1([1-z2])*H(0,z1)*z1
          + 4*D1([1-z2])*H(0,z1)*z1^2
          + 32*D1([1-z2])*H(1,z1)
          - 16*D1([1-z2])*H(1,z1)*z1^-1
          - 16*D1([1-z2])*H(1,z1)*z1
          + 16*D1([1-z2])*H(1,z1)*z1^2
          - 16*D2([1-z1])
          + 8*D2([1-z1])*z2^-1
          + 8*D2([1-z1])*z2
          - 8*D2([1-z1])*z2^2
          - 16*D2([1-z2])
          + 8*D2([1-z2])*z1^-1
          + 8*D2([1-z2])*z1
          - 8*D2([1-z2])*z1^2
          - 20*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^-4*z2^2
          - 10*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^-3*z2
          - 8*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^-2
          + 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^-2*z2^2
          - 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^-1*z2
          + 4*Li2(z1^-1*[1+z2]^-1*[z1-z2])*[z1+z2]^-2
          + 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z2^2
          + 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1*z2^-1
          - 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1*[z1+z2]^-3
          - 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1*[z1+z2]^-1
          + 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^2*[z1+z2]^-4
          - 4*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^2*[z1+z2]^-2
          - 4*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^2
          + 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^3*z2^-1
          + 12*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^3*[z1+z2]^-3
          - 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^3*[z1+z2]^-1
          - 4*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^3*z2
          - 6*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^4*[z1+z2]^-4
          + 16*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^4*[z1+z2]^-2
          - 20*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^4
          - 20*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^5*z2^-1
          - 18*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^5*[z1+z2]^-3
          + 20*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^5*[z1+z2]^-1
          + 6*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^6*[z1+z2]^-4
          - 16*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^6*[z1+z2]^-2
          + 8*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^7*[z1+z2]^-3
          - 2*Li2(z1^-1*[1+z2]^-1*[z1-z2])*z1^8*[z1+z2]^-4
          + 8*Li2( - z1^-1*z2)
          + 4*Li2( - z1^-1*z2)*z1^-4*z2^2
          + 4*Li2( - z1^-1*z2)*z1^-3*z2
          + 16*Li2( - z1^-1*z2)*z1^-2
          - 8*Li2( - z1^-1*z2)*z1^-2*z2^2
          - 4*Li2( - z1^-1*z2)*z1^-1*z2^-1
          - 4*Li2( - z1^-1*z2)*z1^-1*z2
          + 4*Li2( - z1^-1*z2)*z1^-1*z2^3
          - 40*Li2( - z1^-1*z2)*z1^-1*z2^5
          + 8*Li2( - z1^-1*z2)*z2^-2
          - 2*Li2( - z1^-1*z2)*z2^-1*[1-z1]^-1
          + 2*Li2( - z1^-1*z2)*z2^-1*[1+z1]^-1
          - 4*Li2( - z1^-1*z2)*[1-z1]^-1
          - 4*Li2( - z1^-1*z2)*[1+z1]^-1
          - 4*Li2( - z1^-1*z2)*[z1+z2]^-2
          + 16*Li2( - z1^-1*z2)*[z1-z2]^-2
          - 4*Li2( - z1^-1*z2)*z2*[1-z1]^-1
          + 4*Li2( - z1^-1*z2)*z2*[1+z1]^-1
          + 12*Li2( - z1^-1*z2)*z2^2
          - 40*Li2( - z1^-1*z2)*z2^4
          - 10*Li2( - z1^-1*z2)*z1*z2^-3
          - 2*Li2( - z1^-1*z2)*z1*z2^-1
          + 6*Li2( - z1^-1*z2)*z1*[1-z2]^-1
          - 6*Li2( - z1^-1*z2)*z1*[1+z2]^-1
          + 2*Li2( - z1^-1*z2)*z1*[z1+z2]^-3
          + 2*Li2( - z1^-1*z2)*z1*[z1+z2]^-1
          - 68*Li2( - z1^-1*z2)*z1*[z1-z2]^-3
          - 4*Li2( - z1^-1*z2)*z1*[z1-z2]^-1
          - 12*Li2( - z1^-1*z2)*z1*z2
          - 24*Li2( - z1^-1*z2)*z1*z2^3
          - 20*Li2( - z1^-1*z2)*z1^2*z2^-4
          + 2*Li2( - z1^-1*z2)*z1^2*z2^-2
          - 2*Li2( - z1^-1*z2)*z1^2*[1-z2]^-1
          - 2*Li2( - z1^-1*z2)*z1^2*[1+z2]^-1
          - 2*Li2( - z1^-1*z2)*z1^2*[z1+z2]^-4
          + 20*Li2( - z1^-1*z2)*z1^2*[z1+z2]^-2
          + 148*Li2( - z1^-1*z2)*z1^2*[z1-z2]^-4
          + 32*Li2( - z1^-1*z2)*z1^2
          + 12*Li2( - z1^-1*z2)*z1^2*z2^2
          - 84*Li2( - z1^-1*z2)*z1^3*[z1+z2]^-3
          + 34*Li2( - z1^-1*z2)*z1^3*[z1+z2]^-1
          - 232*Li2( - z1^-1*z2)*z1^3*[z1-z2]^-5
          - 320*Li2( - z1^-1*z2)*z1^3*[z1-z2]^-3
          - 4*Li2( - z1^-1*z2)*z1^3*[z1-z2]^-1
          + 54*Li2( - z1^-1*z2)*z1^4*[z1+z2]^-4
          - 248*Li2( - z1^-1*z2)*z1^4*[z1+z2]^-2
          + 200*Li2( - z1^-1*z2)*z1^4*[z1-z2]^-6
          + 1740*Li2( - z1^-1*z2)*z1^4*[z1-z2]^-4
          + 320*Li2( - z1^-1*z2)*z1^4*[z1-z2]^-2
          + 132*Li2( - z1^-1*z2)*z1^4
          + 306*Li2( - z1^-1*z2)*z1^5*[z1+z2]^-3
          - 84*Li2( - z1^-1*z2)*z1^5*[z1+z2]^-1
          - 80*Li2( - z1^-1*z2)*z1^5*[z1-z2]^-7
          - 3216*Li2( - z1^-1*z2)*z1^5*[z1-z2]^-5
          - 2060*Li2( - z1^-1*z2)*z1^5*[z1-z2]^-3
          - 400*Li2( - z1^-1*z2)*z1^5*[z1-z2]^-1
          - 114*Li2( - z1^-1*z2)*z1^6*[z1+z2]^-4
          + 72*Li2( - z1^-1*z2)*z1^6*[z1+z2]^-2
          + 2520*Li2( - z1^-1*z2)*z1^6*[z1-z2]^-6
          + 4956*Li2( - z1^-1*z2)*z1^6*[z1-z2]^-4
          + 896*Li2( - z1^-1*z2)*z1^6*[z1-z2]^-2
          - 40*Li2( - z1^-1*z2)*z1^7*[z1+z2]^-3
          - 720*Li2( - z1^-1*z2)*z1^7*[z1-z2]^-7
          - 5736*Li2( - z1^-1*z2)*z1^7*[z1-z2]^-5
          - 1408*Li2( - z1^-1*z2)*z1^7*[z1-z2]^-3
          + 10*Li2( - z1^-1*z2)*z1^8*[z1+z2]^-4
          + 3240*Li2( - z1^-1*z2)*z1^8*[z1-z2]^-6
          + 1524*Li2( - z1^-1*z2)*z1^8*[z1-z2]^-4
          - 720*Li2( - z1^-1*z2)*z1^9*[z1-z2]^-7
          - 1072*Li2( - z1^-1*z2)*z1^9*[z1-z2]^-5
          + 440*Li2( - z1^-1*z2)*z1^10*[z1-z2]^-6
          - 80*Li2( - z1^-1*z2)*z1^11*[z1-z2]^-7
          + 20*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-4*z2^2
          + 10*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-3*z2
          + 8*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-2
          - 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-2*z2^2
          + 6*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-1*z2
          + 4*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-1*z2^3
          - 40*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^-1*z2^5
          - 16*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z2^-2
          + 4*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*[z1+z2]^-2
          - 6*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z2^2
          - 20*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z2^4
          - 20*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1*z2^-3
          - 6*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1*z2^-1
          - 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1*[z1+z2]^-3
          - 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1*[z1+z2]^-1
          - 16*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1*z2^3
          - 40*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^2*z2^-4
          + 4*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^2*z2^-2
          + 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^2*[z1+z2]^-4
          - 4*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^2*[z1+z2]^-2
          + 4*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^2
          - 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^3*z2^-1
          + 12*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^3*[z1+z2]^-3
          - 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^3*[z1+z2]^-1
          + 12*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^3*z2
          - 6*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^4*[z1+z2]^-4
          + 16*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^4*[z1+z2]^-2
          + 20*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^5*z2^-1
          - 18*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^5*[z1+z2]^-3
          + 20*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^5*[z1+z2]^-1
          + 6*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^6*[z1+z2]^-4
          - 16*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^6*[z1+z2]^-2
          + 8*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^7*[z1+z2]^-3
          - 2*Li2( - z2^-1*[1+z1]^-1*[z1-z2])*z1^8*[z1+z2]^-4
          + 2*Li2([1+z1]^-1*[z1-z2])*z1^-1*z2
          + 2*Li2([1+z1]^-1*[z1-z2])*z1^-1*z2^3
          - 20*Li2([1+z1]^-1*[z1-z2])*z1^-1*z2^5
          - 8*Li2([1+z1]^-1*[z1-z2])*z2^-2
          + 4*Li2([1+z1]^-1*[z1-z2])*[z1+z2]^-2
          - 2*Li2([1+z1]^-1*[z1-z2])*z2^2
          - 10*Li2([1+z1]^-1*[z1-z2])*z2^4
          - 10*Li2([1+z1]^-1*[z1-z2])*z1*z2^-3
          - 2*Li2([1+z1]^-1*[z1-z2])*z1*z2^-1
          - 2*Li2([1+z1]^-1*[z1-z2])*z1*[z1+z2]^-3
          - 2*Li2([1+z1]^-1*[z1-z2])*z1*[z1+z2]^-1
          - 8*Li2([1+z1]^-1*[z1-z2])*z1*z2^3
          - 20*Li2([1+z1]^-1*[z1-z2])*z1^2*z2^-4
          + 2*Li2([1+z1]^-1*[z1-z2])*z1^2*z2^-2
          + 2*Li2([1+z1]^-1*[z1-z2])*z1^2*[z1+z2]^-4
          - 4*Li2([1+z1]^-1*[z1-z2])*z1^2*[z1+z2]^-2
          + 12*Li2([1+z1]^-1*[z1-z2])*z1^3*[z1+z2]^-3
          - 2*Li2([1+z1]^-1*[z1-z2])*z1^3*[z1+z2]^-1
          + 4*Li2([1+z1]^-1*[z1-z2])*z1^3*z2
          - 6*Li2([1+z1]^-1*[z1-z2])*z1^4*[z1+z2]^-4
          + 16*Li2([1+z1]^-1*[z1-z2])*z1^4*[z1+z2]^-2
          - 10*Li2([1+z1]^-1*[z1-z2])*z1^4
          - 18*Li2([1+z1]^-1*[z1-z2])*z1^5*[z1+z2]^-3
          + 20*Li2([1+z1]^-1*[z1-z2])*z1^5*[z1+z2]^-1
          + 6*Li2([1+z1]^-1*[z1-z2])*z1^6*[z1+z2]^-4
          - 16*Li2([1+z1]^-1*[z1-z2])*z1^6*[z1+z2]^-2
          + 8*Li2([1+z1]^-1*[z1-z2])*z1^7*[z1+z2]^-3
          - 2*Li2([1+z1]^-1*[z1-z2])*z1^8*[z1+z2]^-4
          - 40*Li2( - [1+z2]^-1*[z1-z2])*z1^-4*z2^2
          - 20*Li2( - [1+z2]^-1*[z1-z2])*z1^-3*z2
          - 16*Li2( - [1+z2]^-1*[z1-z2])*z1^-2
          + 4*Li2( - [1+z2]^-1*[z1-z2])*z1^-2*z2^2
          - 6*Li2( - [1+z2]^-1*[z1-z2])*z1^-1*z2
          - 2*Li2( - [1+z2]^-1*[z1-z2])*z1^-1*z2^3
          + 20*Li2( - [1+z2]^-1*[z1-z2])*z1^-1*z2^5
          + 8*Li2( - [1+z2]^-1*[z1-z2])*z2^-2
          + 4*Li2( - [1+z2]^-1*[z1-z2])*[z1+z2]^-2
          + 6*Li2( - [1+z2]^-1*[z1-z2])*z2^2
          + 10*Li2( - [1+z2]^-1*[z1-z2])*z2^4
          + 10*Li2( - [1+z2]^-1*[z1-z2])*z1*z2^-3
          + 6*Li2( - [1+z2]^-1*[z1-z2])*z1*z2^-1
          - 2*Li2( - [1+z2]^-1*[z1-z2])*z1*[z1+z2]^-3
          - 2*Li2( - [1+z2]^-1*[z1-z2])*z1*[z1+z2]^-1
          + 8*Li2( - [1+z2]^-1*[z1-z2])*z1*z2^3
          + 20*Li2( - [1+z2]^-1*[z1-z2])*z1^2*z2^-4
          - 2*Li2( - [1+z2]^-1*[z1-z2])*z1^2*z2^-2
          + 2*Li2( - [1+z2]^-1*[z1-z2])*z1^2*[z1+z2]^-4
          - 4*Li2( - [1+z2]^-1*[z1-z2])*z1^2*[z1+z2]^-2
          - 8*Li2( - [1+z2]^-1*[z1-z2])*z1^2
          + 4*Li2( - [1+z2]^-1*[z1-z2])*z1^3*z2^-1
          + 12*Li2( - [1+z2]^-1*[z1-z2])*z1^3*[z1+z2]^-3
          - 2*Li2( - [1+z2]^-1*[z1-z2])*z1^3*[z1+z2]^-1
          - 12*Li2( - [1+z2]^-1*[z1-z2])*z1^3*z2
          - 6*Li2( - [1+z2]^-1*[z1-z2])*z1^4*[z1+z2]^-4
          + 16*Li2( - [1+z2]^-1*[z1-z2])*z1^4*[z1+z2]^-2
          - 30*Li2( - [1+z2]^-1*[z1-z2])*z1^4
          - 40*Li2( - [1+z2]^-1*[z1-z2])*z1^5*z2^-1
          - 18*Li2( - [1+z2]^-1*[z1-z2])*z1^5*[z1+z2]^-3
          + 20*Li2( - [1+z2]^-1*[z1-z2])*z1^5*[z1+z2]^-1
          + 6*Li2( - [1+z2]^-1*[z1-z2])*z1^6*[z1+z2]^-4
          - 16*Li2( - [1+z2]^-1*[z1-z2])*z1^6*[z1+z2]^-2
          + 8*Li2( - [1+z2]^-1*[z1-z2])*z1^7*[z1+z2]^-3
          - 2*Li2( - [1+z2]^-1*[z1-z2])*z1^8*[z1+z2]^-4
          - 40*Li2( - [1-z2]*[z1+z2]^-1)*z1^-4*z2^2
          - 20*Li2( - [1-z2]*[z1+z2]^-1)*z1^-3*z2
          - 16*Li2( - [1-z2]*[z1+z2]^-1)*z1^-2
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1^-2*z2^2
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2( - [1-z2]*[z1+z2]^-1)*z1^-1
          - 6*Li2( - [1-z2]*[z1+z2]^-1)*z1^-1*z2
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1^-1*z2^2
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z1^-1*z2^3
          + 20*Li2( - [1-z2]*[z1+z2]^-1)*z1^-1*z2^5
          + 8*Li2( - [1-z2]*[z1+z2]^-1)*z2^-2
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z2^-1*[1-z1]^-1
          + 8*Li2( - [1-z2]*[z1+z2]^-1)*z2^-1
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*[1-z1]^-1
          - 4*Li2( - [1-z2]*[z1+z2]^-1)*[1+z2]^-1
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z2*[1-z1]^-1
          + 8*Li2( - [1-z2]*[z1+z2]^-1)*z2
          + 2*Li2( - [1-z2]*[z1+z2]^-1)*z2^2*[1-z1]^-1
          + 8*Li2( - [1-z2]*[z1+z2]^-1)*z2^2
          + 20*Li2( - [1-z2]*[z1+z2]^-1)*z2^4
          + 10*Li2( - [1-z2]*[z1+z2]^-1)*z1*z2^-3
          + 6*Li2( - [1-z2]*[z1+z2]^-1)*z1*z2^-1
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 8*Li2( - [1-z2]*[z1+z2]^-1)*z1
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1*z2^2
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1*z2^3
          + 20*Li2( - [1-z2]*[z1+z2]^-1)*z1^2*z2^-4
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1^2*z2^-1
          - 2*Li2( - [1-z2]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          - 10*Li2( - [1-z2]*[z1+z2]^-1)*z1^2
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1^2*z2
          + 4*Li2( - [1-z2]*[z1+z2]^-1)*z1^3*z2^-1
          - 8*Li2( - [1-z2]*[z1+z2]^-1)*z1^3*z2
          - 40*Li2( - [1-z2]*[z1+z2]^-1)*z1^4
          - 40*Li2( - [1-z2]*[z1+z2]^-1)*z1^5*z2^-1
          - 2*Li2( - [1-z1]*[z1+z2]^-1)*z1^-1*[1-z2]^-1
          + 8*Li2( - [1-z1]*[z1+z2]^-1)*z1^-1
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^-1*z2
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^-1*z2^2
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^-1*z2^3
          - 40*Li2( - [1-z1]*[z1+z2]^-1)*z1^-1*z2^5
          - 16*Li2( - [1-z1]*[z1+z2]^-1)*z2^-2
          - 2*Li2( - [1-z1]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2( - [1-z1]*[z1+z2]^-1)*z2^-1
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*[1-z2]^-1
          - 4*Li2( - [1-z1]*[z1+z2]^-1)*[1+z1]^-1
          - 2*Li2( - [1-z1]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2( - [1-z1]*[z1+z2]^-1)*z2
          - 2*Li2( - [1-z1]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          - 8*Li2( - [1-z1]*[z1+z2]^-1)*z2^2
          - 40*Li2( - [1-z1]*[z1+z2]^-1)*z2^4
          - 20*Li2( - [1-z1]*[z1+z2]^-1)*z1*z2^-3
          - 4*Li2( - [1-z1]*[z1+z2]^-1)*z1*z2^-1
          - 2*Li2( - [1-z1]*[z1+z2]^-1)*z1*[1-z2]^-1
          + 8*Li2( - [1-z1]*[z1+z2]^-1)*z1
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1*z2^2
          - 8*Li2( - [1-z1]*[z1+z2]^-1)*z1*z2^3
          - 40*Li2( - [1-z1]*[z1+z2]^-1)*z1^2*z2^-4
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^2*z2^-1
          + 2*Li2( - [1-z1]*[z1+z2]^-1)*z1^2*[1-z2]^-1
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^2
          + 4*Li2( - [1-z1]*[z1+z2]^-1)*z1^2*z2
          + 16*Li2(z2*[1-z1]*[z1+z2]^-1)
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^-1
          + 2*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*[1-z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^3
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^5
          - 16*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-2
          - 6*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*[1-z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z1]^-1*[1+z2]^-1
          - 12*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z1]^-1
          - 16*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z2]^-1
          - 6*Li2(z2*[1-z1]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2
          - 6*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^2
          - 20*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^-3
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^-1
          + 2*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*[1-z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^2
          - 24*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^3
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-4
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-1
          - 2*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*[1-z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          + 12*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^2
          + 8*Li2( - z1*z2^-1)
          + 4*Li2( - z1*z2^-1)*z1^-4*z2^2
          + 4*Li2( - z1*z2^-1)*z1^-3*z2
          + 16*Li2( - z1*z2^-1)*z1^-2
          - 8*Li2( - z1*z2^-1)*z1^-2*z2^2
          - 4*Li2( - z1*z2^-1)*z1^-1*z2^-1
          - 2*Li2( - z1*z2^-1)*z1^-1*[1-z2]^-1
          + 2*Li2( - z1*z2^-1)*z1^-1*[1+z2]^-1
          + 6*Li2( - z1*z2^-1)*z1^-1*z2
          + 6*Li2( - z1*z2^-1)*z1^-1*z2^3
          - 60*Li2( - z1*z2^-1)*z1^-1*z2^5
          - 4*Li2( - z1*z2^-1)*[1-z2]^-1
          - 4*Li2( - z1*z2^-1)*[1+z2]^-1
          - 4*Li2( - z1*z2^-1)*[z1+z2]^-2
          - 16*Li2( - z1*z2^-1)*[z1-z2]^-2
          + 6*Li2( - z1*z2^-1)*z2*[1-z1]^-1
          - 6*Li2( - z1*z2^-1)*z2*[1+z1]^-1
          - 2*Li2( - z1*z2^-1)*z2^2*[1-z1]^-1
          - 2*Li2( - z1*z2^-1)*z2^2*[1+z1]^-1
          + 12*Li2( - z1*z2^-1)*z2^2
          - 80*Li2( - z1*z2^-1)*z2^4
          - 20*Li2( - z1*z2^-1)*z1*z2^-3
          - 12*Li2( - z1*z2^-1)*z1*z2^-1
          - 4*Li2( - z1*z2^-1)*z1*[1-z2]^-1
          + 4*Li2( - z1*z2^-1)*z1*[1+z2]^-1
          + 2*Li2( - z1*z2^-1)*z1*[z1+z2]^-3
          + 2*Li2( - z1*z2^-1)*z1*[z1+z2]^-1
          + 68*Li2( - z1*z2^-1)*z1*[z1-z2]^-3
          + 4*Li2( - z1*z2^-1)*z1*[z1-z2]^-1
          - 12*Li2( - z1*z2^-1)*z1*z2
          - 20*Li2( - z1*z2^-1)*z1*z2^3
          - 40*Li2( - z1*z2^-1)*z1^2*z2^-4
          + 4*Li2( - z1*z2^-1)*z1^2*z2^-2
          - 2*Li2( - z1*z2^-1)*z1^2*[z1+z2]^-4
          + 20*Li2( - z1*z2^-1)*z1^2*[z1+z2]^-2
          - 148*Li2( - z1*z2^-1)*z1^2*[z1-z2]^-4
          + 22*Li2( - z1*z2^-1)*z1^2
          + 12*Li2( - z1*z2^-1)*z1^2*z2^2
          - 84*Li2( - z1*z2^-1)*z1^3*[z1+z2]^-3
          + 34*Li2( - z1*z2^-1)*z1^3*[z1+z2]^-1
          + 232*Li2( - z1*z2^-1)*z1^3*[z1-z2]^-5
          + 320*Li2( - z1*z2^-1)*z1^3*[z1-z2]^-3
          + 4*Li2( - z1*z2^-1)*z1^3*[z1-z2]^-1
          - 40*Li2( - z1*z2^-1)*z1^3*z2
          + 54*Li2( - z1*z2^-1)*z1^4*[z1+z2]^-4
          - 248*Li2( - z1*z2^-1)*z1^4*[z1+z2]^-2
          - 200*Li2( - z1*z2^-1)*z1^4*[z1-z2]^-6
          - 1740*Li2( - z1*z2^-1)*z1^4*[z1-z2]^-4
          - 320*Li2( - z1*z2^-1)*z1^4*[z1-z2]^-2
          - 48*Li2( - z1*z2^-1)*z1^4
          + 306*Li2( - z1*z2^-1)*z1^5*[z1+z2]^-3
          - 84*Li2( - z1*z2^-1)*z1^5*[z1+z2]^-1
          + 80*Li2( - z1*z2^-1)*z1^5*[z1-z2]^-7
          + 3216*Li2( - z1*z2^-1)*z1^5*[z1-z2]^-5
          + 2060*Li2( - z1*z2^-1)*z1^5*[z1-z2]^-3
          + 400*Li2( - z1*z2^-1)*z1^5*[z1-z2]^-1
          - 114*Li2( - z1*z2^-1)*z1^6*[z1+z2]^-4
          + 72*Li2( - z1*z2^-1)*z1^6*[z1+z2]^-2
          - 2520*Li2( - z1*z2^-1)*z1^6*[z1-z2]^-6
          - 4956*Li2( - z1*z2^-1)*z1^6*[z1-z2]^-4
          - 896*Li2( - z1*z2^-1)*z1^6*[z1-z2]^-2
          - 40*Li2( - z1*z2^-1)*z1^7*[z1+z2]^-3
          + 720*Li2( - z1*z2^-1)*z1^7*[z1-z2]^-7
          + 5736*Li2( - z1*z2^-1)*z1^7*[z1-z2]^-5
          + 1408*Li2( - z1*z2^-1)*z1^7*[z1-z2]^-3
          + 10*Li2( - z1*z2^-1)*z1^8*[z1+z2]^-4
          - 3240*Li2( - z1*z2^-1)*z1^8*[z1-z2]^-6
          - 1524*Li2( - z1*z2^-1)*z1^8*[z1-z2]^-4
          + 720*Li2( - z1*z2^-1)*z1^9*[z1-z2]^-7
          + 1072*Li2( - z1*z2^-1)*z1^9*[z1-z2]^-5
          - 440*Li2( - z1*z2^-1)*z1^10*[z1-z2]^-6
          + 80*Li2( - z1*z2^-1)*z1^11*[z1-z2]^-7
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)
          - 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-4*z2^2
          - 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-3*z2
          - 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-2*z2^2
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^-1
          - 6*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1
          - 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^2
          + 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^3
          - 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^5
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-2
          + 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1*[1-z1]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*[1-z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z1]^-1*[1+z2]^-1
          - 16*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z1]^-1
          - 12*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z2]^-1
          + 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z2*[1-z1]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2
          - 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2*[1-z1]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2
          - 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^4
          - 10*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^-3
          + 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^-1
          - 6*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^3
          - 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-4
          + 2*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-1
          - 6*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          + 10*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*z2^-1
          - 24*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*z2
          - 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^5*z2^-1
          - 50*H(-1,z1)
          + 68/3*H(-1,z1)*z1^-4*z2^2
          + 190/3*H(-1,z1)*z1^-3*z2
          - 80*H(-1,z1)*z1^-3*z2^2
          + 256/3*H(-1,z1)*z1^-2
          - 40*H(-1,z1)*z1^-2*z2
          - 350/3*H(-1,z1)*z1^-2*z2^2
          + 214/3*H(-1,z1)*z1^-1*z2^-1
          + 4*H(-1,z1)*z1^-1*[1-z2]^-1
          + 56/3*H(-1,z1)*z1^-1*[1+z2]^-1
          - 248/3*H(-1,z1)*z1^-1
          - 52*H(-1,z1)*z1^-1*z2
          - 176/3*H(-1,z1)*z1^-1*z2^2
          + 40*H(-1,z1)*z1^-1*z2^3
          - 80*H(-1,z1)*z1^-1*z2^4
          - 80*H(-1,z1)*z2^-2
          + 68/3*H(-1,z1)*z2^-1*[1-z1]^-1
          - 4*H(-1,z1)*z2^-1*[1+z1]^-1
          - 44/3*H(-1,z1)*z2^-1*[z1+z2]^-1
          - 172*H(-1,z1)*z2^-1*[z1-z2]^-1
          - 248/3*H(-1,z1)*z2^-1
          - 4*H(-1,z1)*[1-z1]^-1
          + 4*H(-1,z1)*[1-z2]^-1
          + 4*H(-1,z1)*[1+z1]^-1
          + 8*H(-1,z1)*[1+z2]^-1
          - 4*H(-1,z1)*[z1+z2]^-2
          + 32*H(-1,z1)*[z1+z2]^-1
          - 28*H(-1,z1)*[z1-z2]^-2
          + 4*H(-1,z1)*z2*[1-z1]^-1
          + 4*H(-1,z1)*z2*[1+z1]^-1
          - 232/3*H(-1,z1)*z2
          - 68/3*H(-1,z1)*z2^2*[1-z1]^-1
          - 4*H(-1,z1)*z2^2*[1+z1]^-1
          - 8*H(-1,z1)*z2^2
          - 40*H(-1,z1)*z2^3
          - 80*H(-1,z1)*z2^4
          - 80*H(-1,z1)*z1*z2^-3
          - 40*H(-1,z1)*z1*z2^-2
          - 104/3*H(-1,z1)*z1*z2^-1
          - 4*H(-1,z1)*z1*[1-z2]^-1
          + 8*H(-1,z1)*z1*[1+z2]^-1
          + 8*H(-1,z1)*z1*[z1+z2]^-3
          - 16*H(-1,z1)*z1*[z1+z2]^-2
          + 40*H(-1,z1)*z1*[z1+z2]^-1
          + 136*H(-1,z1)*z1*[z1-z2]^-3
          + 8*H(-1,z1)*z1*[z1-z2]^-1
          - 392/3*H(-1,z1)*z1
          - 58*H(-1,z1)*z1*z2
          - 64*H(-1,z1)*z1*z2^2
          - 80*H(-1,z1)*z1*z2^3
          - 80*H(-1,z1)*z1^2*z2^-3
          + 40*H(-1,z1)*z1^2*z2^-2
          - 176/3*H(-1,z1)*z1^2*z2^-1
          - 4*H(-1,z1)*z1^2*[1-z2]^-1
          + 56/3*H(-1,z1)*z1^2*[1+z2]^-1
          + 16*H(-1,z1)*z1^2*[z1+z2]^-3
          + 12*H(-1,z1)*z1^2*[z1+z2]^-2
          + 64/3*H(-1,z1)*z1^2*[z1+z2]^-1
          - 1600/3*H(-1,z1)*z1^2*[z1-z2]^-4
          - 60*H(-1,z1)*z1^2*[z1-z2]^-2
          - 308/3*H(-1,z1)*z1^2
          - 32*H(-1,z1)*z1^2*z2
          - 346/3*H(-1,z1)*z1^2*z2^2
          - 350/3*H(-1,z1)*z1^3*z2^-1
          - 8*H(-1,z1)*z1^3*[z1+z2]^-3
          + 64*H(-1,z1)*z1^3*[z1+z2]^-2
          + 28*H(-1,z1)*z1^3*[z1+z2]^-1
          + 2696/3*H(-1,z1)*z1^3*[z1-z2]^-5
          + 568*H(-1,z1)*z1^3*[z1-z2]^-3
          + 4*H(-1,z1)*z1^3*[z1-z2]^-1
          - 88*H(-1,z1)*z1^3
          - 344/3*H(-1,z1)*z1^3*z2
          - 80*H(-1,z1)*z1^4*z2^-1
          - 32*H(-1,z1)*z1^4*[z1+z2]^-3
          + 20*H(-1,z1)*z1^4*[z1+z2]^-2
          + 80*H(-1,z1)*z1^4*[z1+z2]^-1
          - 2440/3*H(-1,z1)*z1^4*[z1-z2]^-6
          - 3096*H(-1,z1)*z1^4*[z1-z2]^-4
          - 1028*H(-1,z1)*z1^4*[z1-z2]^-2
          - 254*H(-1,z1)*z1^4
          + 68/3*H(-1,z1)*z1^5*z2^-1
          - 8*H(-1,z1)*z1^5*[z1+z2]^-3
          - 48*H(-1,z1)*z1^5*[z1+z2]^-2
          + 152/3*H(-1,z1)*z1^5*[z1+z2]^-1
          + 880/3*H(-1,z1)*z1^5*[z1-z2]^-7
          + 5040*H(-1,z1)*z1^5*[z1-z2]^-5
          + 2312*H(-1,z1)*z1^5*[z1-z2]^-3
          + 160*H(-1,z1)*z1^5*[z1-z2]^-1
          + 16*H(-1,z1)*z1^6*[z1+z2]^-3
          - 28*H(-1,z1)*z1^6*[z1+z2]^-2
          - 3240*H(-1,z1)*z1^6*[z1-z2]^-6
          - 576*H(-1,z1)*z1^6*[z1-z2]^-4
          + 1116*H(-1,z1)*z1^6*[z1-z2]^-2
          + 8*H(-1,z1)*z1^7*[z1+z2]^-3
          + 720*H(-1,z1)*z1^7*[z1-z2]^-7
          - 2520*H(-1,z1)*z1^7*[z1-z2]^-5
          - 3016*H(-1,z1)*z1^7*[z1-z2]^-3
          + 2520*H(-1,z1)*z1^8*[z1-z2]^-6
          + 12616/3*H(-1,z1)*z1^8*[z1-z2]^-4
          - 720*H(-1,z1)*z1^9*[z1-z2]^-7
          - 10256/3*H(-1,z1)*z1^9*[z1-z2]^-5
          + 4600/3*H(-1,z1)*z1^10*[z1-z2]^-6
          - 880/3*H(-1,z1)*z1^11*[z1-z2]^-7
          - 80*H(-1,z1)*Log2*z1^-4*z2^2
          - 40*H(-1,z1)*Log2*z1^-3*z2
          - 32*H(-1,z1)*Log2*z1^-2
          + 8*H(-1,z1)*Log2*z1^-2*z2^2
          - 16*H(-1,z1)*Log2*z1^-1*z2^-1
          - 8*H(-1,z1)*Log2*z1^-1*[1-z2]^-1
          + 8*H(-1,z1)*Log2*z1^-1*[1+z2]^-1
          - 16*H(-1,z1)*Log2*z1^-1*z2
          - 8*H(-1,z1)*Log2*z2^-1*[1-z1]^-1
          + 8*H(-1,z1)*Log2*z2^-1*[1+z1]^-1
          - 8*H(-1,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,z1)*Log2*[1-z1]^-1
          + 16*H(-1,z1)*Log2*[1-z2]^-1
          - 8*H(-1,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z1)*Log2*[1+z1]^-1
          + 16*H(-1,z1)*Log2*[1+z2]^-1
          + 32*H(-1,z1)*Log2*[z1+z2]^-2
          - 48*H(-1,z1)*Log2
          - 8*H(-1,z1)*Log2*z2*[1-z1]^-1
          + 8*H(-1,z1)*Log2*z2*[1+z1]^-1
          + 8*H(-1,z1)*Log2*z2^2*[1-z1]^-1
          + 8*H(-1,z1)*Log2*z2^2*[1+z1]^-1
          - 16*H(-1,z1)*Log2*z2^2
          - 8*H(-1,z1)*Log2*z1*[1-z2]^-1
          + 8*H(-1,z1)*Log2*z1*[1+z2]^-1
          - 16*H(-1,z1)*Log2*z1*[z1+z2]^-3
          - 16*H(-1,z1)*Log2*z1*[z1+z2]^-1
          + 8*H(-1,z1)*Log2*z1^2*[1-z2]^-1
          + 8*H(-1,z1)*Log2*z1^2*[1+z2]^-1
          + 16*H(-1,z1)*Log2*z1^2*[z1+z2]^-4
          - 32*H(-1,z1)*Log2*z1^2*[z1+z2]^-2
          - 48*H(-1,z1)*Log2*z1^2
          - 16*H(-1,z1)*Log2*z1^2*z2^2
          + 8*H(-1,z1)*Log2*z1^3*z2^-1
          + 96*H(-1,z1)*Log2*z1^3*[z1+z2]^-3
          - 16*H(-1,z1)*Log2*z1^3*[z1+z2]^-1
          - 48*H(-1,z1)*Log2*z1^4*[z1+z2]^-4
          + 128*H(-1,z1)*Log2*z1^4*[z1+z2]^-2
          - 120*H(-1,z1)*Log2*z1^4
          - 80*H(-1,z1)*Log2*z1^5*z2^-1
          - 144*H(-1,z1)*Log2*z1^5*[z1+z2]^-3
          + 160*H(-1,z1)*Log2*z1^5*[z1+z2]^-1
          + 48*H(-1,z1)*Log2*z1^6*[z1+z2]^-4
          - 128*H(-1,z1)*Log2*z1^6*[z1+z2]^-2
          + 64*H(-1,z1)*Log2*z1^7*[z1+z2]^-3
          - 16*H(-1,z1)*Log2*z1^8*[z1+z2]^-4
          + 48*H(-1,z1)*H(-1,z2)
          + 60*H(-1,z1)*H(-1,z2)*z1^-4*z2^2
          + 30*H(-1,z1)*H(-1,z2)*z1^-3*z2
          + 24*H(-1,z1)*H(-1,z2)*z1^-2
          - 6*H(-1,z1)*H(-1,z2)*z1^-2*z2^2
          + 16*H(-1,z1)*H(-1,z2)*z1^-1*z2^-1
          + 8*H(-1,z1)*H(-1,z2)*z1^-1*[1-z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*z1^-1*[1+z2]^-1
          + 8*H(-1,z1)*H(-1,z2)*z1^-1*z2
          - 6*H(-1,z1)*H(-1,z2)*z1^-1*z2^3
          + 60*H(-1,z1)*H(-1,z2)*z1^-1*z2^5
          + 24*H(-1,z1)*H(-1,z2)*z2^-2
          + 8*H(-1,z1)*H(-1,z2)*z2^-1*[1-z1]^-1
          - 8*H(-1,z1)*H(-1,z2)*z2^-1*[1+z1]^-1
          + 8*H(-1,z1)*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          - 16*H(-1,z1)*H(-1,z2)*[1-z1]^-1
          - 16*H(-1,z1)*H(-1,z2)*[1-z2]^-1
          + 8*H(-1,z1)*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 16*H(-1,z1)*H(-1,z2)*[1+z1]^-1
          - 16*H(-1,z1)*H(-1,z2)*[1+z2]^-1
          - 40*H(-1,z1)*H(-1,z2)*[z1+z2]^-2
          + 8*H(-1,z1)*H(-1,z2)*z2*[1-z1]^-1
          - 8*H(-1,z1)*H(-1,z2)*z2*[1+z1]^-1
          - 8*H(-1,z1)*H(-1,z2)*z2^2*[1-z1]^-1
          - 8*H(-1,z1)*H(-1,z2)*z2^2*[1+z1]^-1
          + 24*H(-1,z1)*H(-1,z2)*z2^2
          + 30*H(-1,z1)*H(-1,z2)*z2^4
          + 30*H(-1,z1)*H(-1,z2)*z1*z2^-3
          + 8*H(-1,z1)*H(-1,z2)*z1*z2^-1
          + 8*H(-1,z1)*H(-1,z2)*z1*[1-z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*z1*[1+z2]^-1
          + 20*H(-1,z1)*H(-1,z2)*z1*[z1+z2]^-3
          + 20*H(-1,z1)*H(-1,z2)*z1*[z1+z2]^-1
          + 24*H(-1,z1)*H(-1,z2)*z1*z2^3
          + 60*H(-1,z1)*H(-1,z2)*z1^2*z2^-4
          - 6*H(-1,z1)*H(-1,z2)*z1^2*z2^-2
          - 8*H(-1,z1)*H(-1,z2)*z1^2*[1-z2]^-1
          - 8*H(-1,z1)*H(-1,z2)*z1^2*[1+z2]^-1
          - 20*H(-1,z1)*H(-1,z2)*z1^2*[z1+z2]^-4
          + 40*H(-1,z1)*H(-1,z2)*z1^2*[z1+z2]^-2
          + 44*H(-1,z1)*H(-1,z2)*z1^2
          + 16*H(-1,z1)*H(-1,z2)*z1^2*z2^2
          - 6*H(-1,z1)*H(-1,z2)*z1^3*z2^-1
          - 120*H(-1,z1)*H(-1,z2)*z1^3*[z1+z2]^-3
          + 20*H(-1,z1)*H(-1,z2)*z1^3*[z1+z2]^-1
          - 16*H(-1,z1)*H(-1,z2)*z1^3*z2
          + 60*H(-1,z1)*H(-1,z2)*z1^4*[z1+z2]^-4
          - 160*H(-1,z1)*H(-1,z2)*z1^4*[z1+z2]^-2
          + 130*H(-1,z1)*H(-1,z2)*z1^4
          + 60*H(-1,z1)*H(-1,z2)*z1^5*z2^-1
          + 180*H(-1,z1)*H(-1,z2)*z1^5*[z1+z2]^-3
          - 200*H(-1,z1)*H(-1,z2)*z1^5*[z1+z2]^-1
          - 60*H(-1,z1)*H(-1,z2)*z1^6*[z1+z2]^-4
          + 160*H(-1,z1)*H(-1,z2)*z1^6*[z1+z2]^-2
          - 80*H(-1,z1)*H(-1,z2)*z1^7*[z1+z2]^-3
          + 20*H(-1,z1)*H(-1,z2)*z1^8*[z1+z2]^-4
          - 16*H(-1,z1)*H(0,z2)
          - 60*H(-1,z1)*H(0,z2)*z1^-4*z2^2
          - 30*H(-1,z1)*H(0,z2)*z1^-3*z2
          - 24*H(-1,z1)*H(0,z2)*z1^-2
          + 6*H(-1,z1)*H(0,z2)*z1^-2*z2^2
          - 8*H(-1,z1)*H(0,z2)*z1^-1*z2^-1
          - 4*H(-1,z1)*H(0,z2)*z1^-1*[1-z2]^-1
          + 4*H(-1,z1)*H(0,z2)*z1^-1*[1+z2]^-1
          - 10*H(-1,z1)*H(0,z2)*z1^-1*z2
          + 4*H(-1,z1)*H(0,z2)*z1^-1*z2^3
          - 40*H(-1,z1)*H(0,z2)*z1^-1*z2^5
          - 16*H(-1,z1)*H(0,z2)*z2^-2
          - 4*H(-1,z1)*H(0,z2)*z2^-1*[1-z1]^-1
          + 4*H(-1,z1)*H(0,z2)*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*H(0,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z1)*H(0,z2)*[1-z2]^-1
          - 4*H(-1,z1)*H(0,z2)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z1)*H(0,z2)*[1+z2]^-1
          + 20*H(-1,z1)*H(0,z2)*[z1+z2]^-2
          - 12*H(-1,z1)*H(0,z2)*z2*[1-z1]^-1
          + 12*H(-1,z1)*H(0,z2)*z2*[1+z1]^-1
          + 4*H(-1,z1)*H(0,z2)*z2^2*[1-z1]^-1
          + 4*H(-1,z1)*H(0,z2)*z2^2*[1+z1]^-1
          - 14*H(-1,z1)*H(0,z2)*z2^2
          - 20*H(-1,z1)*H(0,z2)*z2^4
          - 20*H(-1,z1)*H(0,z2)*z1*z2^-3
          - 6*H(-1,z1)*H(0,z2)*z1*z2^-1
          - 4*H(-1,z1)*H(0,z2)*z1*[1-z2]^-1
          + 4*H(-1,z1)*H(0,z2)*z1*[1+z2]^-1
          - 10*H(-1,z1)*H(0,z2)*z1*[z1+z2]^-3
          - 10*H(-1,z1)*H(0,z2)*z1*[z1+z2]^-1
          + 8*H(-1,z1)*H(0,z2)*z1*z2
          - 16*H(-1,z1)*H(0,z2)*z1*z2^3
          - 40*H(-1,z1)*H(0,z2)*z1^2*z2^-4
          + 4*H(-1,z1)*H(0,z2)*z1^2*z2^-2
          + 4*H(-1,z1)*H(0,z2)*z1^2*[1-z2]^-1
          + 4*H(-1,z1)*H(0,z2)*z1^2*[1+z2]^-1
          + 10*H(-1,z1)*H(0,z2)*z1^2*[z1+z2]^-4
          - 20*H(-1,z1)*H(0,z2)*z1^2*[z1+z2]^-2
          - 12*H(-1,z1)*H(0,z2)*z1^2
          - 8*H(-1,z1)*H(0,z2)*z1^2*z2^2
          - 2*H(-1,z1)*H(0,z2)*z1^3*z2^-1
          + 60*H(-1,z1)*H(0,z2)*z1^3*[z1+z2]^-3
          - 10*H(-1,z1)*H(0,z2)*z1^3*[z1+z2]^-1
          + 28*H(-1,z1)*H(0,z2)*z1^3*z2
          - 30*H(-1,z1)*H(0,z2)*z1^4*[z1+z2]^-4
          + 80*H(-1,z1)*H(0,z2)*z1^4*[z1+z2]^-2
          - 40*H(-1,z1)*H(0,z2)*z1^4
          + 20*H(-1,z1)*H(0,z2)*z1^5*z2^-1
          - 90*H(-1,z1)*H(0,z2)*z1^5*[z1+z2]^-3
          + 100*H(-1,z1)*H(0,z2)*z1^5*[z1+z2]^-1
          + 30*H(-1,z1)*H(0,z2)*z1^6*[z1+z2]^-4
          - 80*H(-1,z1)*H(0,z2)*z1^6*[z1+z2]^-2
          + 40*H(-1,z1)*H(0,z2)*z1^7*[z1+z2]^-3
          - 10*H(-1,z1)*H(0,z2)*z1^8*[z1+z2]^-4
          - 16*H(-1,z1)*H(1,z2)
          + 80*H(-1,z1)*H(1,z2)*z1^-4*z2^2
          + 40*H(-1,z1)*H(1,z2)*z1^-3*z2
          + 32*H(-1,z1)*H(1,z2)*z1^-2
          - 8*H(-1,z1)*H(1,z2)*z1^-2*z2^2
          - 8*H(-1,z1)*H(1,z2)*z1^-1*z2^-1
          - 8*H(-1,z1)*H(1,z2)*z1^-1*[1-z2]^-1
          + 8*H(-1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 16*H(-1,z1)*H(1,z2)*z1^-1
          + 8*H(-1,z1)*H(1,z2)*z1^-1*z2
          - 8*H(-1,z1)*H(1,z2)*z1^-1*z2^2
          + 8*H(-1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 16*H(-1,z1)*H(1,z2)*z2^-1
          - 8*H(-1,z1)*H(1,z2)*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,z1)*H(1,z2)*[1-z2]^-1
          - 8*H(-1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z1)*H(1,z2)*[1+z1]^-1
          + 16*H(-1,z1)*H(1,z2)*[1+z2]^-1
          + 8*H(-1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 16*H(-1,z1)*H(1,z2)*z2
          + 8*H(-1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          - 16*H(-1,z1)*H(1,z2)*z2^2
          - 8*H(-1,z1)*H(1,z2)*z1*z2^-1
          - 8*H(-1,z1)*H(1,z2)*z1*[1-z2]^-1
          + 8*H(-1,z1)*H(1,z2)*z1*[1+z2]^-1
          - 16*H(-1,z1)*H(1,z2)*z1
          + 8*H(-1,z1)*H(1,z2)*z1*z2
          - 8*H(-1,z1)*H(1,z2)*z1*z2^2
          - 8*H(-1,z1)*H(1,z2)*z1^2*z2^-1
          + 8*H(-1,z1)*H(1,z2)*z1^2*[1-z2]^-1
          + 8*H(-1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 8*H(-1,z1)*H(1,z2)*z1^2*z2
          - 8*H(-1,z1)*H(1,z2)*z1^2*z2^2
          - 8*H(-1,z1)*H(1,z2)*z1^3*z2^-1
          + 32*H(-1,z1)*H(1,z2)*z1^3*z2
          + 40*H(-1,z1)*H(1,z2)*z1^4
          + 80*H(-1,z1)*H(1,z2)*z1^5*z2^-1
          - 16*H(-1,z1)*Log([z1+z2])
          + 80*H(-1,z1)*Log([z1+z2])*z1^-4*z2^2
          + 40*H(-1,z1)*Log([z1+z2])*z1^-3*z2
          + 32*H(-1,z1)*Log([z1+z2])*z1^-2
          - 8*H(-1,z1)*Log([z1+z2])*z1^-2*z2^2
          - 8*H(-1,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 16*H(-1,z1)*Log([z1+z2])*z1^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1^-1*z2
          - 8*H(-1,z1)*Log([z1+z2])*z1^-1*z2^2
          + 8*H(-1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 16*H(-1,z1)*Log([z1+z2])*z2^-1
          - 8*H(-1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z1)*Log([z1+z2])*[1+z1]^-1
          + 16*H(-1,z1)*Log([z1+z2])*[1+z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 16*H(-1,z1)*Log([z1+z2])*z2
          + 8*H(-1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 16*H(-1,z1)*Log([z1+z2])*z2^2
          - 8*H(-1,z1)*Log([z1+z2])*z1*z2^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          - 16*H(-1,z1)*Log([z1+z2])*z1
          + 8*H(-1,z1)*Log([z1+z2])*z1*z2
          - 8*H(-1,z1)*Log([z1+z2])*z1*z2^2
          - 8*H(-1,z1)*Log([z1+z2])*z1^2*z2^-1
          + 8*H(-1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1^2*z2
          - 8*H(-1,z1)*Log([z1+z2])*z1^2*z2^2
          - 8*H(-1,z1)*Log([z1+z2])*z1^3*z2^-1
          + 32*H(-1,z1)*Log([z1+z2])*z1^3*z2
          + 40*H(-1,z1)*Log([z1+z2])*z1^4
          + 80*H(-1,z1)*Log([z1+z2])*z1^5*z2^-1
          - 66*H(-1,z2)
          - 80*H(-1,z2)*z1^-3*z2
          - 80*H(-1,z2)*z1^-3*z2^2
          - 80*H(-1,z2)*z1^-2
          - 40*H(-1,z2)*z1^-2*z2
          + 40*H(-1,z2)*z1^-2*z2^2
          - 346/3*H(-1,z2)*z1^-1*z2^-1
          + 68/3*H(-1,z2)*z1^-1*[1-z2]^-1
          - 4*H(-1,z2)*z1^-1*[1+z2]^-1
          - 248/3*H(-1,z2)*z1^-1
          - 104/3*H(-1,z2)*z1^-1*z2
          - 176/3*H(-1,z2)*z1^-1*z2^2
          - 350/3*H(-1,z2)*z1^-1*z2^3
          - 80*H(-1,z2)*z1^-1*z2^4
          + 68/3*H(-1,z2)*z1^-1*z2^5
          + 256/3*H(-1,z2)*z2^-2
          + 4*H(-1,z2)*z2^-1*[1-z1]^-1
          + 56/3*H(-1,z2)*z2^-1*[1+z1]^-1
          + 44/3*H(-1,z2)*z2^-1*[z1+z2]^-1
          + 172*H(-1,z2)*z2^-1*[z1-z2]^-1
          - 248/3*H(-1,z2)*z2^-1
          + 4*H(-1,z2)*[1-z1]^-1
          - 4*H(-1,z2)*[1-z2]^-1
          + 8*H(-1,z2)*[1+z1]^-1
          + 4*H(-1,z2)*[1+z2]^-1
          + 4*H(-1,z2)*[z1+z2]^-2
          + 32*H(-1,z2)*[z1+z2]^-1
          - 140/3*H(-1,z2)*[z1-z2]^-2
          - 4*H(-1,z2)*z2*[1-z1]^-1
          + 8*H(-1,z2)*z2*[1+z1]^-1
          - 232/3*H(-1,z2)*z2
          - 4*H(-1,z2)*z2^2*[1-z1]^-1
          + 56/3*H(-1,z2)*z2^2*[1+z1]^-1
          - 212/3*H(-1,z2)*z2^2
          - 40*H(-1,z2)*z2^3
          + 190/3*H(-1,z2)*z2^4
          + 190/3*H(-1,z2)*z1*z2^-3
          - 40*H(-1,z2)*z1*z2^-2
          - 52*H(-1,z2)*z1*z2^-1
          + 4*H(-1,z2)*z1*[1-z2]^-1
          + 4*H(-1,z2)*z1*[1+z2]^-1
          - 8*H(-1,z2)*z1*[z1+z2]^-3
          - 16*H(-1,z2)*z1*[z1+z2]^-2
          - 40*H(-1,z2)*z1*[z1+z2]^-1
          + 64/3*H(-1,z2)*z1*[z1-z2]^-3
          - 8*H(-1,z2)*z1*[z1-z2]^-1
          - 392/3*H(-1,z2)*z1
          - 42*H(-1,z2)*z1*z2
          - 64*H(-1,z2)*z1*z2^2
          + 256/3*H(-1,z2)*z1*z2^3
          + 68/3*H(-1,z2)*z1^2*z2^-4
          - 80*H(-1,z2)*z1^2*z2^-3
          - 350/3*H(-1,z2)*z1^2*z2^-2
          - 176/3*H(-1,z2)*z1^2*z2^-1
          - 68/3*H(-1,z2)*z1^2*[1-z2]^-1
          - 4*H(-1,z2)*z1^2*[1+z2]^-1
          + 16*H(-1,z2)*z1^2*[z1+z2]^-3
          - 12*H(-1,z2)*z1^2*[z1+z2]^-2
          + 64/3*H(-1,z2)*z1^2*[z1+z2]^-1
          + 216*H(-1,z2)*z1^2*[z1-z2]^-4
          - 12*H(-1,z2)*z1^2*[z1-z2]^-2
          + 24*H(-1,z2)*z1^2
          - 32*H(-1,z2)*z1^2*z2
          + 214/3*H(-1,z2)*z1^2*z2^2
          + 40*H(-1,z2)*z1^3*z2^-1
          + 8*H(-1,z2)*z1^3*[z1+z2]^-3
          + 64*H(-1,z2)*z1^3*[z1+z2]^-2
          - 28*H(-1,z2)*z1^3*[z1+z2]^-1
          - 1736/3*H(-1,z2)*z1^3*[z1-z2]^-5
          + 1016*H(-1,z2)*z1^3*[z1-z2]^-3
          + 68*H(-1,z2)*z1^3*[z1-z2]^-1
          - 88*H(-1,z2)*z1^3
          + 136/3*H(-1,z2)*z1^3*z2
          - 80*H(-1,z2)*z1^4*z2^-1
          - 32*H(-1,z2)*z1^4*[z1+z2]^-3
          - 20*H(-1,z2)*z1^4*[z1+z2]^-2
          + 80*H(-1,z2)*z1^4*[z1+z2]^-1
          + 1960/3*H(-1,z2)*z1^4*[z1-z2]^-6
          - 1296*H(-1,z2)*z1^4*[z1-z2]^-4
          - 628*H(-1,z2)*z1^4*[z1-z2]^-2
          - 208/3*H(-1,z2)*z1^4
          + 8*H(-1,z2)*z1^5*[z1+z2]^-3
          - 48*H(-1,z2)*z1^5*[z1+z2]^-2
          - 152/3*H(-1,z2)*z1^5*[z1+z2]^-1
          - 880/3*H(-1,z2)*z1^5*[z1-z2]^-7
          - 720*H(-1,z2)*z1^5*[z1-z2]^-5
          + 3664*H(-1,z2)*z1^5*[z1-z2]^-3
          + 2560/3*H(-1,z2)*z1^5*[z1-z2]^-1
          + 16*H(-1,z2)*z1^6*[z1+z2]^-3
          + 28*H(-1,z2)*z1^6*[z1+z2]^-2
          + 1800*H(-1,z2)*z1^6*[z1-z2]^-6
          - 8136*H(-1,z2)*z1^6*[z1-z2]^-4
          - 8804/3*H(-1,z2)*z1^6*[z1-z2]^-2
          - 8*H(-1,z2)*z1^7*[z1+z2]^-3
          - 720*H(-1,z2)*z1^7*[z1-z2]^-7
          + 8280*H(-1,z2)*z1^7*[z1-z2]^-5
          + 15736/3*H(-1,z2)*z1^7*[z1-z2]^-3
          - 3960*H(-1,z2)*z1^8*[z1-z2]^-6
          - 17888/3*H(-1,z2)*z1^8*[z1-z2]^-4
          + 720*H(-1,z2)*z1^9*[z1-z2]^-7
          + 12656/3*H(-1,z2)*z1^9*[z1-z2]^-5
          - 5080/3*H(-1,z2)*z1^10*[z1-z2]^-6
          + 880/3*H(-1,z2)*z1^11*[z1-z2]^-7
          - 16*H(-1,z2)*Log2*z1^-1*z2^-1
          - 8*H(-1,z2)*Log2*z1^-1*[1-z2]^-1
          + 8*H(-1,z2)*Log2*z1^-1*[1+z2]^-1
          + 8*H(-1,z2)*Log2*z1^-1*z2^3
          - 80*H(-1,z2)*Log2*z1^-1*z2^5
          - 32*H(-1,z2)*Log2*z2^-2
          - 8*H(-1,z2)*Log2*z2^-1*[1-z1]^-1
          + 8*H(-1,z2)*Log2*z2^-1*[1+z1]^-1
          - 8*H(-1,z2)*Log2*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,z2)*Log2*[1-z1]^-1
          + 16*H(-1,z2)*Log2*[1-z2]^-1
          - 8*H(-1,z2)*Log2*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z2)*Log2*[1+z1]^-1
          + 16*H(-1,z2)*Log2*[1+z2]^-1
          + 32*H(-1,z2)*Log2*[z1+z2]^-2
          - 48*H(-1,z2)*Log2
          - 8*H(-1,z2)*Log2*z2*[1-z1]^-1
          + 8*H(-1,z2)*Log2*z2*[1+z1]^-1
          + 8*H(-1,z2)*Log2*z2^2*[1-z1]^-1
          + 8*H(-1,z2)*Log2*z2^2*[1+z1]^-1
          - 32*H(-1,z2)*Log2*z2^2
          - 40*H(-1,z2)*Log2*z2^4
          - 40*H(-1,z2)*Log2*z1*z2^-3
          - 16*H(-1,z2)*Log2*z1*z2^-1
          - 8*H(-1,z2)*Log2*z1*[1-z2]^-1
          + 8*H(-1,z2)*Log2*z1*[1+z2]^-1
          - 16*H(-1,z2)*Log2*z1*[z1+z2]^-3
          - 16*H(-1,z2)*Log2*z1*[z1+z2]^-1
          - 32*H(-1,z2)*Log2*z1*z2^3
          - 80*H(-1,z2)*Log2*z1^2*z2^-4
          + 8*H(-1,z2)*Log2*z1^2*z2^-2
          + 8*H(-1,z2)*Log2*z1^2*[1-z2]^-1
          + 8*H(-1,z2)*Log2*z1^2*[1+z2]^-1
          + 16*H(-1,z2)*Log2*z1^2*[z1+z2]^-4
          - 32*H(-1,z2)*Log2*z1^2*[z1+z2]^-2
          - 32*H(-1,z2)*Log2*z1^2
          - 16*H(-1,z2)*Log2*z1^2*z2^2
          + 96*H(-1,z2)*Log2*z1^3*[z1+z2]^-3
          - 16*H(-1,z2)*Log2*z1^3*[z1+z2]^-1
          + 32*H(-1,z2)*Log2*z1^3*z2
          - 48*H(-1,z2)*Log2*z1^4*[z1+z2]^-4
          + 128*H(-1,z2)*Log2*z1^4*[z1+z2]^-2
          - 80*H(-1,z2)*Log2*z1^4
          - 144*H(-1,z2)*Log2*z1^5*[z1+z2]^-3
          + 160*H(-1,z2)*Log2*z1^5*[z1+z2]^-1
          + 48*H(-1,z2)*Log2*z1^6*[z1+z2]^-4
          - 128*H(-1,z2)*Log2*z1^6*[z1+z2]^-2
          + 64*H(-1,z2)*Log2*z1^7*[z1+z2]^-3
          - 16*H(-1,z2)*Log2*z1^8*[z1+z2]^-4
          - 16*H(-1,z2)*H(0,z1)
          - 20*H(-1,z2)*H(0,z1)*z1^-4*z2^2
          - 10*H(-1,z2)*H(0,z1)*z1^-3*z2
          - 8*H(-1,z2)*H(0,z1)*z1^-2
          + 2*H(-1,z2)*H(0,z1)*z1^-2*z2^2
          - 8*H(-1,z2)*H(0,z1)*z1^-1*z2^-1
          - 4*H(-1,z2)*H(0,z1)*z1^-1*[1-z2]^-1
          + 4*H(-1,z2)*H(0,z1)*z1^-1*[1+z2]^-1
          - 2*H(-1,z2)*H(0,z1)*z1^-1*z2
          - 32*H(-1,z2)*H(0,z1)*z2^-2
          - 4*H(-1,z2)*H(0,z1)*z2^-1*[1-z1]^-1
          + 4*H(-1,z2)*H(0,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,z2)*H(0,z1)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z2)*H(0,z1)*[1-z1]^-1
          - 4*H(-1,z2)*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z2)*H(0,z1)*[1+z1]^-1
          + 20*H(-1,z2)*H(0,z1)*[z1+z2]^-2
          - 4*H(-1,z2)*H(0,z1)*z2*[1-z1]^-1
          + 4*H(-1,z2)*H(0,z1)*z2*[1+z1]^-1
          + 4*H(-1,z2)*H(0,z1)*z2^2*[1-z1]^-1
          + 4*H(-1,z2)*H(0,z1)*z2^2*[1+z1]^-1
          - 6*H(-1,z2)*H(0,z1)*z2^2
          - 40*H(-1,z2)*H(0,z1)*z1*z2^-3
          - 14*H(-1,z2)*H(0,z1)*z1*z2^-1
          - 12*H(-1,z2)*H(0,z1)*z1*[1-z2]^-1
          + 12*H(-1,z2)*H(0,z1)*z1*[1+z2]^-1
          - 10*H(-1,z2)*H(0,z1)*z1*[z1+z2]^-3
          - 10*H(-1,z2)*H(0,z1)*z1*[z1+z2]^-1
          + 8*H(-1,z2)*H(0,z1)*z1*z2
          - 80*H(-1,z2)*H(0,z1)*z1^2*z2^-4
          + 8*H(-1,z2)*H(0,z1)*z1^2*z2^-2
          + 4*H(-1,z2)*H(0,z1)*z1^2*[1-z2]^-1
          + 4*H(-1,z2)*H(0,z1)*z1^2*[1+z2]^-1
          + 10*H(-1,z2)*H(0,z1)*z1^2*[z1+z2]^-4
          - 20*H(-1,z2)*H(0,z1)*z1^2*[z1+z2]^-2
          - 20*H(-1,z2)*H(0,z1)*z1^2
          - 8*H(-1,z2)*H(0,z1)*z1^2*z2^2
          + 2*H(-1,z2)*H(0,z1)*z1^3*z2^-1
          + 60*H(-1,z2)*H(0,z1)*z1^3*[z1+z2]^-3
          - 10*H(-1,z2)*H(0,z1)*z1^3*[z1+z2]^-1
          + 12*H(-1,z2)*H(0,z1)*z1^3*z2
          - 30*H(-1,z2)*H(0,z1)*z1^4*[z1+z2]^-4
          + 80*H(-1,z2)*H(0,z1)*z1^4*[z1+z2]^-2
          - 60*H(-1,z2)*H(0,z1)*z1^4
          - 20*H(-1,z2)*H(0,z1)*z1^5*z2^-1
          - 90*H(-1,z2)*H(0,z1)*z1^5*[z1+z2]^-3
          + 100*H(-1,z2)*H(0,z1)*z1^5*[z1+z2]^-1
          + 30*H(-1,z2)*H(0,z1)*z1^6*[z1+z2]^-4
          - 80*H(-1,z2)*H(0,z1)*z1^6*[z1+z2]^-2
          + 40*H(-1,z2)*H(0,z1)*z1^7*[z1+z2]^-3
          - 10*H(-1,z2)*H(0,z1)*z1^8*[z1+z2]^-4
          - 16*H(-1,z2)*H(1,z1)
          - 8*H(-1,z2)*H(1,z1)*z1^-1*z2^-1
          + 8*H(-1,z2)*H(1,z1)*z1^-1*[1+z2]^-1
          - 16*H(-1,z2)*H(1,z1)*z1^-1
          - 8*H(-1,z2)*H(1,z1)*z1^-1*z2
          - 8*H(-1,z2)*H(1,z1)*z1^-1*z2^2
          - 8*H(-1,z2)*H(1,z1)*z1^-1*z2^3
          + 80*H(-1,z2)*H(1,z1)*z1^-1*z2^5
          + 32*H(-1,z2)*H(1,z1)*z2^-2
          - 8*H(-1,z2)*H(1,z1)*z2^-1*[1-z1]^-1
          + 8*H(-1,z2)*H(1,z1)*z2^-1*[1+z1]^-1
          - 16*H(-1,z2)*H(1,z1)*z2^-1
          - 8*H(-1,z2)*H(1,z1)*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,z2)*H(1,z1)*[1-z1]^-1
          - 8*H(-1,z2)*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z2)*H(1,z1)*[1+z1]^-1
          + 16*H(-1,z2)*H(1,z1)*[1+z2]^-1
          - 8*H(-1,z2)*H(1,z1)*z2*[1-z1]^-1
          + 8*H(-1,z2)*H(1,z1)*z2*[1+z1]^-1
          - 16*H(-1,z2)*H(1,z1)*z2
          + 8*H(-1,z2)*H(1,z1)*z2^2*[1-z1]^-1
          + 8*H(-1,z2)*H(1,z1)*z2^2*[1+z1]^-1
          + 40*H(-1,z2)*H(1,z1)*z2^4
          + 40*H(-1,z2)*H(1,z1)*z1*z2^-3
          + 8*H(-1,z2)*H(1,z1)*z1*z2^-1
          + 8*H(-1,z2)*H(1,z1)*z1*[1+z2]^-1
          - 16*H(-1,z2)*H(1,z1)*z1
          + 8*H(-1,z2)*H(1,z1)*z1*z2
          - 8*H(-1,z2)*H(1,z1)*z1*z2^2
          + 32*H(-1,z2)*H(1,z1)*z1*z2^3
          + 80*H(-1,z2)*H(1,z1)*z1^2*z2^-4
          - 8*H(-1,z2)*H(1,z1)*z1^2*z2^-2
          - 8*H(-1,z2)*H(1,z1)*z1^2*z2^-1
          + 8*H(-1,z2)*H(1,z1)*z1^2*[1+z2]^-1
          - 16*H(-1,z2)*H(1,z1)*z1^2
          - 8*H(-1,z2)*H(1,z1)*z1^2*z2
          - 8*H(-1,z2)*H(1,z1)*z1^2*z2^2
          - 16*H(-1,z2)*Log([z1+z2])
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 8*H(-1,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 16*H(-1,z2)*Log([z1+z2])*z1^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1*z2
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1*z2^2
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1*z2^3
          + 80*H(-1,z2)*Log([z1+z2])*z1^-1*z2^5
          + 32*H(-1,z2)*Log([z1+z2])*z2^-2
          + 8*H(-1,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 16*H(-1,z2)*Log([z1+z2])*z2^-1
          - 8*H(-1,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,z2)*Log([z1+z2])*[1+z1]^-1
          + 16*H(-1,z2)*Log([z1+z2])*[1+z2]^-1
          + 8*H(-1,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 16*H(-1,z2)*Log([z1+z2])*z2
          + 8*H(-1,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 40*H(-1,z2)*Log([z1+z2])*z2^4
          + 40*H(-1,z2)*Log([z1+z2])*z1*z2^-3
          + 8*H(-1,z2)*Log([z1+z2])*z1*z2^-1
          + 8*H(-1,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 16*H(-1,z2)*Log([z1+z2])*z1
          + 8*H(-1,z2)*Log([z1+z2])*z1*z2
          - 8*H(-1,z2)*Log([z1+z2])*z1*z2^2
          + 32*H(-1,z2)*Log([z1+z2])*z1*z2^3
          + 80*H(-1,z2)*Log([z1+z2])*z1^2*z2^-4
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*z2^-2
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*z2^-1
          + 8*H(-1,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 16*H(-1,z2)*Log([z1+z2])*z1^2
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*z2
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*z2^2
          + 16*H(-1,-1,z1)
          - 60*H(-1,-1,z1)*z1^-4*z2^2
          - 30*H(-1,-1,z1)*z1^-3*z2
          - 24*H(-1,-1,z1)*z1^-2
          + 6*H(-1,-1,z1)*z1^-2*z2^2
          + 8*H(-1,-1,z1)*z1^-1*z2^-1
          - 8*H(-1,-1,z1)*z1^-1*[1+z2]^-1
          + 16*H(-1,-1,z1)*z1^-1
          + 8*H(-1,-1,z1)*z1^-1*z2^2
          + 6*H(-1,-1,z1)*z1^-1*z2^3
          - 60*H(-1,-1,z1)*z1^-1*z2^5
          - 24*H(-1,-1,z1)*z2^-2
          - 8*H(-1,-1,z1)*z2^-1*[1+z1]^-1
          + 16*H(-1,-1,z1)*z2^-1
          + 8*H(-1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 16*H(-1,-1,z1)*[1+z1]^-1
          - 16*H(-1,-1,z1)*[1+z2]^-1
          + 8*H(-1,-1,z1)*[z1+z2]^-2
          - 8*H(-1,-1,z1)*z2*[1+z1]^-1
          + 16*H(-1,-1,z1)*z2
          - 8*H(-1,-1,z1)*z2^2*[1+z1]^-1
          + 8*H(-1,-1,z1)*z2^2
          - 30*H(-1,-1,z1)*z2^4
          - 30*H(-1,-1,z1)*z1*z2^-3
          - 8*H(-1,-1,z1)*z1*[1+z2]^-1
          - 4*H(-1,-1,z1)*z1*[z1+z2]^-3
          - 4*H(-1,-1,z1)*z1*[z1+z2]^-1
          + 16*H(-1,-1,z1)*z1
          - 8*H(-1,-1,z1)*z1*z2
          + 8*H(-1,-1,z1)*z1*z2^2
          - 24*H(-1,-1,z1)*z1*z2^3
          - 60*H(-1,-1,z1)*z1^2*z2^-4
          + 6*H(-1,-1,z1)*z1^2*z2^-2
          + 8*H(-1,-1,z1)*z1^2*z2^-1
          - 8*H(-1,-1,z1)*z1^2*[1+z2]^-1
          + 4*H(-1,-1,z1)*z1^2*[z1+z2]^-4
          - 8*H(-1,-1,z1)*z1^2*[z1+z2]^-2
          + 4*H(-1,-1,z1)*z1^2
          + 8*H(-1,-1,z1)*z1^2*z2
          + 8*H(-1,-1,z1)*z1^2*z2^2
          + 6*H(-1,-1,z1)*z1^3*z2^-1
          + 24*H(-1,-1,z1)*z1^3*[z1+z2]^-3
          - 4*H(-1,-1,z1)*z1^3*[z1+z2]^-1
          - 16*H(-1,-1,z1)*z1^3*z2
          - 12*H(-1,-1,z1)*z1^4*[z1+z2]^-4
          + 32*H(-1,-1,z1)*z1^4*[z1+z2]^-2
          - 50*H(-1,-1,z1)*z1^4
          - 60*H(-1,-1,z1)*z1^5*z2^-1
          - 36*H(-1,-1,z1)*z1^5*[z1+z2]^-3
          + 40*H(-1,-1,z1)*z1^5*[z1+z2]^-1
          + 12*H(-1,-1,z1)*z1^6*[z1+z2]^-4
          - 32*H(-1,-1,z1)*z1^6*[z1+z2]^-2
          + 16*H(-1,-1,z1)*z1^7*[z1+z2]^-3
          - 4*H(-1,-1,z1)*z1^8*[z1+z2]^-4
          + 16*H(-1,-1,z2)
          - 60*H(-1,-1,z2)*z1^-4*z2^2
          - 30*H(-1,-1,z2)*z1^-3*z2
          - 24*H(-1,-1,z2)*z1^-2
          + 6*H(-1,-1,z2)*z1^-2*z2^2
          + 8*H(-1,-1,z2)*z1^-1*z2^-1
          - 8*H(-1,-1,z2)*z1^-1*[1+z2]^-1
          + 16*H(-1,-1,z2)*z1^-1
          + 8*H(-1,-1,z2)*z1^-1*z2^2
          + 6*H(-1,-1,z2)*z1^-1*z2^3
          - 60*H(-1,-1,z2)*z1^-1*z2^5
          - 24*H(-1,-1,z2)*z2^-2
          - 8*H(-1,-1,z2)*z2^-1*[1+z1]^-1
          + 16*H(-1,-1,z2)*z2^-1
          + 8*H(-1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 16*H(-1,-1,z2)*[1+z1]^-1
          - 16*H(-1,-1,z2)*[1+z2]^-1
          + 8*H(-1,-1,z2)*[z1+z2]^-2
          - 8*H(-1,-1,z2)*z2*[1+z1]^-1
          + 16*H(-1,-1,z2)*z2
          - 8*H(-1,-1,z2)*z2^2*[1+z1]^-1
          + 8*H(-1,-1,z2)*z2^2
          - 30*H(-1,-1,z2)*z2^4
          - 30*H(-1,-1,z2)*z1*z2^-3
          - 8*H(-1,-1,z2)*z1*[1+z2]^-1
          - 4*H(-1,-1,z2)*z1*[z1+z2]^-3
          - 4*H(-1,-1,z2)*z1*[z1+z2]^-1
          + 16*H(-1,-1,z2)*z1
          - 8*H(-1,-1,z2)*z1*z2
          + 8*H(-1,-1,z2)*z1*z2^2
          - 24*H(-1,-1,z2)*z1*z2^3
          - 60*H(-1,-1,z2)*z1^2*z2^-4
          + 6*H(-1,-1,z2)*z1^2*z2^-2
          + 8*H(-1,-1,z2)*z1^2*z2^-1
          - 8*H(-1,-1,z2)*z1^2*[1+z2]^-1
          + 4*H(-1,-1,z2)*z1^2*[z1+z2]^-4
          - 8*H(-1,-1,z2)*z1^2*[z1+z2]^-2
          + 4*H(-1,-1,z2)*z1^2
          + 8*H(-1,-1,z2)*z1^2*z2
          + 8*H(-1,-1,z2)*z1^2*z2^2
          + 6*H(-1,-1,z2)*z1^3*z2^-1
          + 24*H(-1,-1,z2)*z1^3*[z1+z2]^-3
          - 4*H(-1,-1,z2)*z1^3*[z1+z2]^-1
          - 16*H(-1,-1,z2)*z1^3*z2
          - 12*H(-1,-1,z2)*z1^4*[z1+z2]^-4
          + 32*H(-1,-1,z2)*z1^4*[z1+z2]^-2
          - 50*H(-1,-1,z2)*z1^4
          - 60*H(-1,-1,z2)*z1^5*z2^-1
          - 36*H(-1,-1,z2)*z1^5*[z1+z2]^-3
          + 40*H(-1,-1,z2)*z1^5*[z1+z2]^-1
          + 12*H(-1,-1,z2)*z1^6*[z1+z2]^-4
          - 32*H(-1,-1,z2)*z1^6*[z1+z2]^-2
          + 16*H(-1,-1,z2)*z1^7*[z1+z2]^-3
          - 4*H(-1,-1,z2)*z1^8*[z1+z2]^-4
          - 8*H(-1,0,z1)
          + 20*H(-1,0,z1)*z1^-4*z2^2
          + 10*H(-1,0,z1)*z1^-3*z2
          + 8*H(-1,0,z1)*z1^-2
          - 2*H(-1,0,z1)*z1^-2*z2^2
          - 4*H(-1,0,z1)*z1^-1*z2^-1
          - 4*H(-1,0,z1)*z1^-1*[1-z2]^-1
          + 4*H(-1,0,z1)*z1^-1*[1+z2]^-1
          - 8*H(-1,0,z1)*z1^-1
          - 2*H(-1,0,z1)*z1^-1*z2
          - 4*H(-1,0,z1)*z1^-1*z2^2
          - 4*H(-1,0,z1)*z1^-1*z2^3
          + 40*H(-1,0,z1)*z1^-1*z2^5
          + 16*H(-1,0,z1)*z2^-2
          + 4*H(-1,0,z1)*z2^-1*[1+z1]^-1
          - 8*H(-1,0,z1)*z2^-1
          - 4*H(-1,0,z1)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,0,z1)*[1-z2]^-1
          - 4*H(-1,0,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,0,z1)*[1+z1]^-1
          + 8*H(-1,0,z1)*[1+z2]^-1
          - 4*H(-1,0,z1)*[z1+z2]^-2
          + 4*H(-1,0,z1)*z2*[1+z1]^-1
          - 8*H(-1,0,z1)*z2
          + 4*H(-1,0,z1)*z2^2*[1+z1]^-1
          - 2*H(-1,0,z1)*z2^2
          + 20*H(-1,0,z1)*z2^4
          + 20*H(-1,0,z1)*z1*z2^-3
          + 2*H(-1,0,z1)*z1*z2^-1
          - 4*H(-1,0,z1)*z1*[1-z2]^-1
          + 4*H(-1,0,z1)*z1*[1+z2]^-1
          + 2*H(-1,0,z1)*z1*[z1+z2]^-3
          + 2*H(-1,0,z1)*z1*[z1+z2]^-1
          - 8*H(-1,0,z1)*z1
          + 4*H(-1,0,z1)*z1*z2
          - 4*H(-1,0,z1)*z1*z2^2
          + 16*H(-1,0,z1)*z1*z2^3
          + 40*H(-1,0,z1)*z1^2*z2^-4
          - 4*H(-1,0,z1)*z1^2*z2^-2
          - 4*H(-1,0,z1)*z1^2*z2^-1
          + 4*H(-1,0,z1)*z1^2*[1-z2]^-1
          + 4*H(-1,0,z1)*z1^2*[1+z2]^-1
          - 2*H(-1,0,z1)*z1^2*[z1+z2]^-4
          + 4*H(-1,0,z1)*z1^2*[z1+z2]^-2
          - 4*H(-1,0,z1)*z1^2
          - 4*H(-1,0,z1)*z1^2*z2
          - 4*H(-1,0,z1)*z1^2*z2^2
          - 2*H(-1,0,z1)*z1^3*z2^-1
          - 12*H(-1,0,z1)*z1^3*[z1+z2]^-3
          + 2*H(-1,0,z1)*z1^3*[z1+z2]^-1
          + 4*H(-1,0,z1)*z1^3*z2
          + 6*H(-1,0,z1)*z1^4*[z1+z2]^-4
          - 16*H(-1,0,z1)*z1^4*[z1+z2]^-2
          + 20*H(-1,0,z1)*z1^4
          + 20*H(-1,0,z1)*z1^5*z2^-1
          + 18*H(-1,0,z1)*z1^5*[z1+z2]^-3
          - 20*H(-1,0,z1)*z1^5*[z1+z2]^-1
          - 6*H(-1,0,z1)*z1^6*[z1+z2]^-4
          + 16*H(-1,0,z1)*z1^6*[z1+z2]^-2
          - 8*H(-1,0,z1)*z1^7*[z1+z2]^-3
          + 2*H(-1,0,z1)*z1^8*[z1+z2]^-4
          - 8*H(-1,0,z2)
          + 20*H(-1,0,z2)*z1^-4*z2^2
          + 10*H(-1,0,z2)*z1^-3*z2
          + 8*H(-1,0,z2)*z1^-2
          - 2*H(-1,0,z2)*z1^-2*z2^2
          - 4*H(-1,0,z2)*z1^-1*z2^-1
          + 4*H(-1,0,z2)*z1^-1*[1+z2]^-1
          - 8*H(-1,0,z2)*z1^-1
          - 2*H(-1,0,z2)*z1^-1*z2
          - 4*H(-1,0,z2)*z1^-1*z2^2
          - 4*H(-1,0,z2)*z1^-1*z2^3
          + 40*H(-1,0,z2)*z1^-1*z2^5
          + 16*H(-1,0,z2)*z2^-2
          - 4*H(-1,0,z2)*z2^-1*[1-z1]^-1
          + 4*H(-1,0,z2)*z2^-1*[1+z1]^-1
          - 8*H(-1,0,z2)*z2^-1
          - 4*H(-1,0,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,0,z2)*[1-z1]^-1
          - 4*H(-1,0,z2)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,0,z2)*[1+z1]^-1
          + 8*H(-1,0,z2)*[1+z2]^-1
          - 4*H(-1,0,z2)*[z1+z2]^-2
          - 4*H(-1,0,z2)*z2*[1-z1]^-1
          + 4*H(-1,0,z2)*z2*[1+z1]^-1
          - 8*H(-1,0,z2)*z2
          + 4*H(-1,0,z2)*z2^2*[1-z1]^-1
          + 4*H(-1,0,z2)*z2^2*[1+z1]^-1
          - 2*H(-1,0,z2)*z2^2
          + 20*H(-1,0,z2)*z2^4
          + 20*H(-1,0,z2)*z1*z2^-3
          + 2*H(-1,0,z2)*z1*z2^-1
          + 4*H(-1,0,z2)*z1*[1+z2]^-1
          + 2*H(-1,0,z2)*z1*[z1+z2]^-3
          + 2*H(-1,0,z2)*z1*[z1+z2]^-1
          - 8*H(-1,0,z2)*z1
          + 4*H(-1,0,z2)*z1*z2
          - 4*H(-1,0,z2)*z1*z2^2
          + 16*H(-1,0,z2)*z1*z2^3
          + 40*H(-1,0,z2)*z1^2*z2^-4
          - 4*H(-1,0,z2)*z1^2*z2^-2
          - 4*H(-1,0,z2)*z1^2*z2^-1
          + 4*H(-1,0,z2)*z1^2*[1+z2]^-1
          - 2*H(-1,0,z2)*z1^2*[z1+z2]^-4
          + 4*H(-1,0,z2)*z1^2*[z1+z2]^-2
          - 4*H(-1,0,z2)*z1^2
          - 4*H(-1,0,z2)*z1^2*z2
          - 4*H(-1,0,z2)*z1^2*z2^2
          - 2*H(-1,0,z2)*z1^3*z2^-1
          - 12*H(-1,0,z2)*z1^3*[z1+z2]^-3
          + 2*H(-1,0,z2)*z1^3*[z1+z2]^-1
          + 4*H(-1,0,z2)*z1^3*z2
          + 6*H(-1,0,z2)*z1^4*[z1+z2]^-4
          - 16*H(-1,0,z2)*z1^4*[z1+z2]^-2
          + 20*H(-1,0,z2)*z1^4
          + 20*H(-1,0,z2)*z1^5*z2^-1
          + 18*H(-1,0,z2)*z1^5*[z1+z2]^-3
          - 20*H(-1,0,z2)*z1^5*[z1+z2]^-1
          - 6*H(-1,0,z2)*z1^6*[z1+z2]^-4
          + 16*H(-1,0,z2)*z1^6*[z1+z2]^-2
          - 8*H(-1,0,z2)*z1^7*[z1+z2]^-3
          + 2*H(-1,0,z2)*z1^8*[z1+z2]^-4
          - 16*H(-1,1,z1)
          + 80*H(-1,1,z1)*z1^-4*z2^2
          + 40*H(-1,1,z1)*z1^-3*z2
          + 32*H(-1,1,z1)*z1^-2
          - 8*H(-1,1,z1)*z1^-2*z2^2
          - 8*H(-1,1,z1)*z1^-1*z2^-1
          - 8*H(-1,1,z1)*z1^-1*[1-z2]^-1
          + 8*H(-1,1,z1)*z1^-1*[1+z2]^-1
          - 16*H(-1,1,z1)*z1^-1
          + 8*H(-1,1,z1)*z1^-1*z2
          - 8*H(-1,1,z1)*z1^-1*z2^2
          + 8*H(-1,1,z1)*z2^-1*[1+z1]^-1
          - 16*H(-1,1,z1)*z2^-1
          - 8*H(-1,1,z1)*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,1,z1)*[1-z2]^-1
          - 8*H(-1,1,z1)*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,1,z1)*[1+z1]^-1
          + 16*H(-1,1,z1)*[1+z2]^-1
          + 8*H(-1,1,z1)*z2*[1+z1]^-1
          - 16*H(-1,1,z1)*z2
          + 8*H(-1,1,z1)*z2^2*[1+z1]^-1
          - 16*H(-1,1,z1)*z2^2
          - 8*H(-1,1,z1)*z1*z2^-1
          - 8*H(-1,1,z1)*z1*[1-z2]^-1
          + 8*H(-1,1,z1)*z1*[1+z2]^-1
          - 16*H(-1,1,z1)*z1
          + 8*H(-1,1,z1)*z1*z2
          - 8*H(-1,1,z1)*z1*z2^2
          - 8*H(-1,1,z1)*z1^2*z2^-1
          + 8*H(-1,1,z1)*z1^2*[1-z2]^-1
          + 8*H(-1,1,z1)*z1^2*[1+z2]^-1
          - 8*H(-1,1,z1)*z1^2*z2
          - 8*H(-1,1,z1)*z1^2*z2^2
          - 8*H(-1,1,z1)*z1^3*z2^-1
          + 32*H(-1,1,z1)*z1^3*z2
          + 40*H(-1,1,z1)*z1^4
          + 80*H(-1,1,z1)*z1^5*z2^-1
          - 16*H(-1,1,z2)
          - 8*H(-1,1,z2)*z1^-1*z2^-1
          + 8*H(-1,1,z2)*z1^-1*[1+z2]^-1
          - 16*H(-1,1,z2)*z1^-1
          - 8*H(-1,1,z2)*z1^-1*z2
          - 8*H(-1,1,z2)*z1^-1*z2^2
          - 8*H(-1,1,z2)*z1^-1*z2^3
          + 80*H(-1,1,z2)*z1^-1*z2^5
          + 32*H(-1,1,z2)*z2^-2
          - 8*H(-1,1,z2)*z2^-1*[1-z1]^-1
          + 8*H(-1,1,z2)*z2^-1*[1+z1]^-1
          - 16*H(-1,1,z2)*z2^-1
          - 8*H(-1,1,z2)*[1-z1]^-1*[1-z2]^-1
          + 16*H(-1,1,z2)*[1-z1]^-1
          - 8*H(-1,1,z2)*[1+z1]^-1*[1+z2]^-1
          + 16*H(-1,1,z2)*[1+z1]^-1
          + 16*H(-1,1,z2)*[1+z2]^-1
          - 8*H(-1,1,z2)*z2*[1-z1]^-1
          + 8*H(-1,1,z2)*z2*[1+z1]^-1
          - 16*H(-1,1,z2)*z2
          + 8*H(-1,1,z2)*z2^2*[1-z1]^-1
          + 8*H(-1,1,z2)*z2^2*[1+z1]^-1
          + 40*H(-1,1,z2)*z2^4
          + 40*H(-1,1,z2)*z1*z2^-3
          + 8*H(-1,1,z2)*z1*z2^-1
          + 8*H(-1,1,z2)*z1*[1+z2]^-1
          - 16*H(-1,1,z2)*z1
          + 8*H(-1,1,z2)*z1*z2
          - 8*H(-1,1,z2)*z1*z2^2
          + 32*H(-1,1,z2)*z1*z2^3
          + 80*H(-1,1,z2)*z1^2*z2^-4
          - 8*H(-1,1,z2)*z1^2*z2^-2
          - 8*H(-1,1,z2)*z1^2*z2^-1
          + 8*H(-1,1,z2)*z1^2*[1+z2]^-1
          - 16*H(-1,1,z2)*z1^2
          - 8*H(-1,1,z2)*z1^2*z2
          - 8*H(-1,1,z2)*z1^2*z2^2
          + 32*H(0,z1)
          - 40*H(0,z1)*z1^-2
          + 40*H(0,z1)*z1^-2*z2^2
          - 20*H(0,z1)*z1^-1*z2^-1
          + 20*H(0,z1)*z1^-1*z2
          + 136/3*H(0,z1)*z2^-2
          - 2*H(0,z1)*z2^-1*[1-z1]^-1
          + 2*H(0,z1)*z2^-1*[1+z1]^-1
          + 22/3*H(0,z1)*z2^-1*[z1+z2]^-1
          + 86*H(0,z1)*z2^-1*[z1-z2]^-1
          - 2*H(0,z1)*[1-z1]^-1
          - 2*H(0,z1)*[1+z1]^-1
          - 16*H(0,z1)*[1+z2]^-1
          - 34/3*H(0,z1)*[z1+z2]^-2
          - 70/3*H(0,z1)*[z1-z2]^-2
          + 2*H(0,z1)*z2*[1-z1]^-1
          - 2*H(0,z1)*z2*[1+z1]^-1
          + 2*H(0,z1)*z2^2*[1-z1]^-1
          + 2*H(0,z1)*z2^2*[1+z1]^-1
          + 12*H(0,z1)*z2^2
          + 80*H(0,z1)*z2^4
          + 190/3*H(0,z1)*z1*z2^-3
          - 20*H(0,z1)*z1*z2^-1
          + 8*H(0,z1)*z1*[1+z2]^-1
          + 32/3*H(0,z1)*z1*[z1+z2]^-3
          - 16*H(0,z1)*z1*[z1+z2]^-1
          + 32/3*H(0,z1)*z1*[z1-z2]^-3
          - 4*H(0,z1)*z1*[z1-z2]^-1
          + 26*H(0,z1)*z1*z2
          + 40*H(0,z1)*z1*z2^3
          + 68/3*H(0,z1)*z1^2*z2^-4
          - 230/3*H(0,z1)*z1^2*z2^-2
          - 56/3*H(0,z1)*z1^2*[1+z2]^-1
          - 44/3*H(0,z1)*z1^2*[z1+z2]^-4
          + 34*H(0,z1)*z1^2*[z1+z2]^-2
          + 108*H(0,z1)*z1^2*[z1-z2]^-4
          - 6*H(0,z1)*z1^2*[z1-z2]^-2
          + 152/3*H(0,z1)*z1^2
          + 242/3*H(0,z1)*z1^2*z2^2
          + 40*H(0,z1)*z1^3*z2^-1
          - 84*H(0,z1)*z1^3*[z1+z2]^-3
          + 22*H(0,z1)*z1^3*[z1+z2]^-1
          - 868/3*H(0,z1)*z1^3*[z1-z2]^-5
          + 508*H(0,z1)*z1^3*[z1-z2]^-3
          + 34*H(0,z1)*z1^3*[z1-z2]^-1
          + 28/3*H(0,z1)*z1^3*z2
          + 44*H(0,z1)*z1^4*[z1+z2]^-4
          - 138*H(0,z1)*z1^4*[z1+z2]^-2
          + 980/3*H(0,z1)*z1^4*[z1-z2]^-6
          - 648*H(0,z1)*z1^4*[z1-z2]^-4
          - 314*H(0,z1)*z1^4*[z1-z2]^-2
          + 140/3*H(0,z1)*z1^4
          + 136*H(0,z1)*z1^5*[z1+z2]^-3
          - 124*H(0,z1)*z1^5*[z1+z2]^-1
          - 440/3*H(0,z1)*z1^5*[z1-z2]^-7
          - 360*H(0,z1)*z1^5*[z1-z2]^-5
          + 1832*H(0,z1)*z1^5*[z1-z2]^-3
          + 1280/3*H(0,z1)*z1^5*[z1-z2]^-1
          - 44*H(0,z1)*z1^6*[z1+z2]^-4
          + 346/3*H(0,z1)*z1^6*[z1+z2]^-2
          + 900*H(0,z1)*z1^6*[z1-z2]^-6
          - 4068*H(0,z1)*z1^6*[z1-z2]^-4
          - 4402/3*H(0,z1)*z1^6*[z1-z2]^-2
          - 188/3*H(0,z1)*z1^7*[z1+z2]^-3
          - 360*H(0,z1)*z1^7*[z1-z2]^-7
          + 4140*H(0,z1)*z1^7*[z1-z2]^-5
          + 7868/3*H(0,z1)*z1^7*[z1-z2]^-3
          + 44/3*H(0,z1)*z1^8*[z1+z2]^-4
          - 1980*H(0,z1)*z1^8*[z1-z2]^-6
          - 8944/3*H(0,z1)*z1^8*[z1-z2]^-4
          + 360*H(0,z1)*z1^9*[z1-z2]^-7
          + 6328/3*H(0,z1)*z1^9*[z1-z2]^-5
          - 2540/3*H(0,z1)*z1^10*[z1-z2]^-6
          + 440/3*H(0,z1)*z1^11*[z1-z2]^-7
          + 4*H(0,z1)*Log2*z1^-1*[1-z2]^-1
          + 4*H(0,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          + 12*H(0,z1)*Log2*z1*[1-z2]^-1
          - 4*H(0,z1)*Log2*z1^2*[1-z2]^-1
          + 8*H(0,z1)*H(0,z2)
          + 56*H(0,z1)*H(0,z2)*z1^-4*z2^2
          + 26*H(0,z1)*H(0,z2)*z1^-3*z2
          + 8*H(0,z1)*H(0,z2)*z1^-2
          + 2*H(0,z1)*H(0,z2)*z1^-2*z2^2
          + 16*H(0,z1)*H(0,z2)*z1^-1*z2^-1
          + 4*H(0,z1)*H(0,z2)*z1^-1*[1-z2]^-1
          - 10*H(0,z1)*H(0,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1^-1
          + 10*H(0,z1)*H(0,z2)*z1^-1*z2
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2^2
          - 4*H(0,z1)*H(0,z2)*z1^-1*z2^3
          + 40*H(0,z1)*H(0,z2)*z1^-1*z2^5
          + 24*H(0,z1)*H(0,z2)*z2^-2
          + 4*H(0,z1)*H(0,z2)*z2^-1*[1-z1]^-1
          - 10*H(0,z1)*H(0,z2)*z2^-1*[1+z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2^-1
          + 2*H(0,z1)*H(0,z2)*[1-z1]^-1*[1-z2]^-1
          + 4*H(0,z1)*H(0,z2)*[1-z1]^-1
          + 4*H(0,z1)*H(0,z2)*[1-z2]^-1
          + 10*H(0,z1)*H(0,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*[1+z1]^-1
          - 8*H(0,z1)*H(0,z2)*[1+z2]^-1
          - 16*H(0,z1)*H(0,z2)*[z1+z2]^-2
          + 10*H(0,z1)*H(0,z2)*z2*[1-z1]^-1
          - 16*H(0,z1)*H(0,z2)*z2*[1+z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2
          - 2*H(0,z1)*H(0,z2)*z2^2*[1-z1]^-1
          - 8*H(0,z1)*H(0,z2)*z2^2*[1+z1]^-1
          - 2*H(0,z1)*H(0,z2)*z2^2
          + 60*H(0,z1)*H(0,z2)*z2^4
          + 50*H(0,z1)*H(0,z2)*z1*z2^-3
          + 20*H(0,z1)*H(0,z2)*z1*z2^-1
          + 10*H(0,z1)*H(0,z2)*z1*[1-z2]^-1
          - 16*H(0,z1)*H(0,z2)*z1*[1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1*[z1+z2]^-3
          + 8*H(0,z1)*H(0,z2)*z1*[z1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1
          - 8*H(0,z1)*H(0,z2)*z1*z2
          + 4*H(0,z1)*H(0,z2)*z1*z2^2
          + 16*H(0,z1)*H(0,z2)*z1*z2^3
          + 100*H(0,z1)*H(0,z2)*z1^2*z2^-4
          - 10*H(0,z1)*H(0,z2)*z1^2*z2^-2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2^-1
          - 2*H(0,z1)*H(0,z2)*z1^2*[1-z2]^-1
          - 8*H(0,z1)*H(0,z2)*z1^2*[1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*z1^2*[z1+z2]^-4
          - 8*H(0,z1)*H(0,z2)*z1^2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2
          + 2*H(0,z1)*H(0,z2)*z1^3*z2^-1
          + 24*H(0,z1)*H(0,z2)*z1^3*[z1+z2]^-3
          - 24*H(0,z1)*H(0,z2)*z1^3*[z1+z2]^-1
          - 12*H(0,z1)*H(0,z2)*z1^3*z2
          - 24*H(0,z1)*H(0,z2)*z1^4*[z1+z2]^-4
          + 168*H(0,z1)*H(0,z2)*z1^4*[z1+z2]^-2
          + 8*H(0,z1)*H(0,z2)*z1^4
          - 20*H(0,z1)*H(0,z2)*z1^5*z2^-1
          - 216*H(0,z1)*H(0,z2)*z1^5*[z1+z2]^-3
          - 16*H(0,z1)*H(0,z2)*z1^5*[z1+z2]^-1
          + 84*H(0,z1)*H(0,z2)*z1^6*[z1+z2]^-4
          + 8*H(0,z1)*H(0,z2)*z1^6*[z1+z2]^-2
          + 16*H(0,z1)*H(1,z2)
          + 8*H(0,z1)*H(1,z2)*z1^-1*z2^-1
          - 4*H(0,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          + 32*H(0,z1)*H(1,z2)*z2^-2
          + 4*H(0,z1)*H(1,z2)*z2^-1*[1-z1]^-1
          - 4*H(0,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 8*H(0,z1)*H(1,z2)*[1-z1]^-1
          + 4*H(0,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,z1)*H(1,z2)*[1+z1]^-1
          - 16*H(0,z1)*H(1,z2)*[z1+z2]^-2
          + 4*H(0,z1)*H(1,z2)*z2*[1-z1]^-1
          - 4*H(0,z1)*H(1,z2)*z2*[1+z1]^-1
          - 4*H(0,z1)*H(1,z2)*z2^2*[1-z1]^-1
          - 4*H(0,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 8*H(0,z1)*H(1,z2)*z2^2
          + 40*H(0,z1)*H(1,z2)*z1*z2^-3
          + 16*H(0,z1)*H(1,z2)*z1*z2^-1
          - 12*H(0,z1)*H(1,z2)*z1*[1+z2]^-1
          + 8*H(0,z1)*H(1,z2)*z1*[z1+z2]^-3
          + 8*H(0,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 8*H(0,z1)*H(1,z2)*z1*z2
          + 80*H(0,z1)*H(1,z2)*z1^2*z2^-4
          - 8*H(0,z1)*H(1,z2)*z1^2*z2^-2
          - 4*H(0,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 8*H(0,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          + 16*H(0,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          + 16*H(0,z1)*H(1,z2)*z1^2
          + 8*H(0,z1)*H(1,z2)*z1^2*z2^2
          - 48*H(0,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          + 8*H(0,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          - 16*H(0,z1)*H(1,z2)*z1^3*z2
          + 24*H(0,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          - 64*H(0,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          + 40*H(0,z1)*H(1,z2)*z1^4
          + 72*H(0,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          - 80*H(0,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          - 24*H(0,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          + 64*H(0,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          - 32*H(0,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          + 8*H(0,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          - 40*H(0,z1)*Log([z1+z2])*z1^-4*z2^2
          - 20*H(0,z1)*Log([z1+z2])*z1^-3*z2
          - 16*H(0,z1)*Log([z1+z2])*z1^-2
          + 4*H(0,z1)*Log([z1+z2])*z1^-2*z2^2
          + 2*H(0,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^-1*z2
          - 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^2
          + 4*H(0,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 2*H(0,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*[1-z1]^-1
          - 4*H(0,z1)*Log([z1+z2])*[1-z2]^-1
          - 4*H(0,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*[1+z1]^-1
          + 8*H(0,z1)*Log([z1+z2])*[1+z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*z2*[1-z1]^-1
          + 2*H(0,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*z2
          - 4*H(0,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 2*H(0,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 20*H(0,z1)*Log([z1+z2])*z2^4
          + 4*H(0,z1)*Log([z1+z2])*z1*z2^-1
          + 2*H(0,z1)*Log([z1+z2])*z1*[1-z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*z1*[1+z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1
          - 4*H(0,z1)*Log([z1+z2])*z1*z2^2
          + 8*H(0,z1)*Log([z1+z2])*z1*z2^3
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2^-1
          - 2*H(0,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^2
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2
          + 4*H(0,z1)*Log([z1+z2])*z1^3*z2^-1
          - 16*H(0,z1)*Log([z1+z2])*z1^3*z2
          - 20*H(0,z1)*Log([z1+z2])*z1^4
          - 40*H(0,z1)*Log([z1+z2])*z1^5*z2^-1
          + 40*H(0,z2)
          + 68/3*H(0,z2)*z1^-4*z2^2
          + 190/3*H(0,z2)*z1^-3*z2
          + 136/3*H(0,z2)*z1^-2
          - 230/3*H(0,z2)*z1^-2*z2^2
          + 220/3*H(0,z2)*z1^-1*z2^-1
          - 2*H(0,z2)*z1^-1*[1-z2]^-1
          + 2*H(0,z2)*z1^-1*[1+z2]^-1
          - 20*H(0,z2)*z1^-1*z2
          + 40*H(0,z2)*z1^-1*z2^3
          - 40*H(0,z2)*z2^-2
          - 22/3*H(0,z2)*z2^-1*[z1+z2]^-1
          - 86*H(0,z2)*z2^-1*[z1-z2]^-1
          - 2*H(0,z2)*[1-z2]^-1
          - 16*H(0,z2)*[1+z1]^-1
          - 2*H(0,z2)*[1+z2]^-1
          - 46/3*H(0,z2)*[z1+z2]^-2
          - 14*H(0,z2)*[z1-z2]^-2
          + 8*H(0,z2)*z2*[1+z1]^-1
          - 56/3*H(0,z2)*z2^2*[1+z1]^-1
          + 92/3*H(0,z2)*z2^2
          + 20*H(0,z2)*z1*z2^-1
          + 2*H(0,z2)*z1*[1-z2]^-1
          - 2*H(0,z2)*z1*[1+z2]^-1
          + 56/3*H(0,z2)*z1*[z1+z2]^-3
          + 24*H(0,z2)*z1*[z1+z2]^-1
          + 68*H(0,z2)*z1*[z1-z2]^-3
          + 4*H(0,z2)*z1*[z1-z2]^-1
          + 18*H(0,z2)*z1*z2
          - 40*H(0,z2)*z1*z2^3
          + 40*H(0,z2)*z1^2*z2^-2
          + 2*H(0,z2)*z1^2*[1-z2]^-1
          + 2*H(0,z2)*z1^2*[1+z2]^-1
          - 44/3*H(0,z2)*z1^2*[z1+z2]^-4
          + 46*H(0,z2)*z1^2*[z1+z2]^-2
          - 800/3*H(0,z2)*z1^2*[z1-z2]^-4
          - 30*H(0,z2)*z1^2*[z1-z2]^-2
          - 38/3*H(0,z2)*z1^2*z2^2
          - 92*H(0,z2)*z1^3*[z1+z2]^-3
          + 50*H(0,z2)*z1^3*[z1+z2]^-1
          + 1348/3*H(0,z2)*z1^3*[z1-z2]^-5
          + 284*H(0,z2)*z1^3*[z1-z2]^-3
          + 2*H(0,z2)*z1^3*[z1-z2]^-1
          - 220/3*H(0,z2)*z1^3*z2
          + 44*H(0,z2)*z1^4*[z1+z2]^-4
          - 118*H(0,z2)*z1^4*[z1+z2]^-2
          - 1220/3*H(0,z2)*z1^4*[z1-z2]^-6
          - 1548*H(0,z2)*z1^4*[z1-z2]^-4
          - 514*H(0,z2)*z1^4*[z1-z2]^-2
          - 112/3*H(0,z2)*z1^4
          + 128*H(0,z2)*z1^5*[z1+z2]^-3
          - 220/3*H(0,z2)*z1^5*[z1+z2]^-1
          + 440/3*H(0,z2)*z1^5*[z1-z2]^-7
          + 2520*H(0,z2)*z1^5*[z1-z2]^-5
          + 1156*H(0,z2)*z1^5*[z1-z2]^-3
          + 80*H(0,z2)*z1^5*[z1-z2]^-1
          - 44*H(0,z2)*z1^6*[z1+z2]^-4
          + 262/3*H(0,z2)*z1^6*[z1+z2]^-2
          - 1620*H(0,z2)*z1^6*[z1-z2]^-6
          - 288*H(0,z2)*z1^6*[z1-z2]^-4
          + 558*H(0,z2)*z1^6*[z1-z2]^-2
          - 164/3*H(0,z2)*z1^7*[z1+z2]^-3
          + 360*H(0,z2)*z1^7*[z1-z2]^-7
          - 1260*H(0,z2)*z1^7*[z1-z2]^-5
          - 1508*H(0,z2)*z1^7*[z1-z2]^-3
          + 44/3*H(0,z2)*z1^8*[z1+z2]^-4
          + 1260*H(0,z2)*z1^8*[z1-z2]^-6
          + 6308/3*H(0,z2)*z1^8*[z1-z2]^-4
          - 360*H(0,z2)*z1^9*[z1-z2]^-7
          - 5128/3*H(0,z2)*z1^9*[z1-z2]^-5
          + 2300/3*H(0,z2)*z1^10*[z1-z2]^-6
          - 440/3*H(0,z2)*z1^11*[z1-z2]^-7
          + 4*H(0,z2)*Log2*z2^-1*[1-z1]^-1
          + 4*H(0,z2)*Log2*[1-z1]^-1*[1-z2]^-1
          + 12*H(0,z2)*Log2*z2*[1-z1]^-1
          - 4*H(0,z2)*Log2*z2^2*[1-z1]^-1
          + 16*H(0,z2)*H(1,z1)
          + 80*H(0,z2)*H(1,z1)*z1^-4*z2^2
          + 40*H(0,z2)*H(1,z1)*z1^-3*z2
          + 32*H(0,z2)*H(1,z1)*z1^-2
          - 8*H(0,z2)*H(1,z1)*z1^-2*z2^2
          + 8*H(0,z2)*H(1,z1)*z1^-1*z2^-1
          + 4*H(0,z2)*H(1,z1)*z1^-1*[1-z2]^-1
          - 4*H(0,z2)*H(1,z1)*z1^-1*[1+z2]^-1
          + 16*H(0,z2)*H(1,z1)*z1^-1*z2
          - 4*H(0,z2)*H(1,z1)*z2^-1*[1+z1]^-1
          - 8*H(0,z2)*H(1,z1)*[1-z2]^-1
          + 4*H(0,z2)*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,z2)*H(1,z1)*[1+z2]^-1
          - 16*H(0,z2)*H(1,z1)*[z1+z2]^-2
          - 12*H(0,z2)*H(1,z1)*z2*[1+z1]^-1
          - 4*H(0,z2)*H(1,z1)*z2^2*[1+z1]^-1
          + 8*H(0,z2)*H(1,z1)*z2^2
          + 4*H(0,z2)*H(1,z1)*z1*[1-z2]^-1
          - 4*H(0,z2)*H(1,z1)*z1*[1+z2]^-1
          + 8*H(0,z2)*H(1,z1)*z1*[z1+z2]^-3
          + 8*H(0,z2)*H(1,z1)*z1*[z1+z2]^-1
          - 8*H(0,z2)*H(1,z1)*z1*z2
          - 4*H(0,z2)*H(1,z1)*z1^2*[1-z2]^-1
          - 4*H(0,z2)*H(1,z1)*z1^2*[1+z2]^-1
          - 8*H(0,z2)*H(1,z1)*z1^2*[z1+z2]^-4
          + 16*H(0,z2)*H(1,z1)*z1^2*[z1+z2]^-2
          + 16*H(0,z2)*H(1,z1)*z1^2
          + 8*H(0,z2)*H(1,z1)*z1^2*z2^2
          - 48*H(0,z2)*H(1,z1)*z1^3*[z1+z2]^-3
          + 8*H(0,z2)*H(1,z1)*z1^3*[z1+z2]^-1
          - 16*H(0,z2)*H(1,z1)*z1^3*z2
          + 24*H(0,z2)*H(1,z1)*z1^4*[z1+z2]^-4
          - 64*H(0,z2)*H(1,z1)*z1^4*[z1+z2]^-2
          + 40*H(0,z2)*H(1,z1)*z1^4
          + 72*H(0,z2)*H(1,z1)*z1^5*[z1+z2]^-3
          - 80*H(0,z2)*H(1,z1)*z1^5*[z1+z2]^-1
          - 24*H(0,z2)*H(1,z1)*z1^6*[z1+z2]^-4
          + 64*H(0,z2)*H(1,z1)*z1^6*[z1+z2]^-2
          - 32*H(0,z2)*H(1,z1)*z1^7*[z1+z2]^-3
          + 8*H(0,z2)*H(1,z1)*z1^8*[z1+z2]^-4
          + 4*H(0,z2)*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 2*H(0,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(0,z2)*Log([z1+z2])*z1^-1
          + 2*H(0,z2)*Log([z1+z2])*z1^-1*z2
          - 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^2
          + 2*H(0,z2)*Log([z1+z2])*z1^-1*z2^3
          - 20*H(0,z2)*Log([z1+z2])*z1^-1*z2^5
          - 8*H(0,z2)*Log([z1+z2])*z2^-2
          + 2*H(0,z2)*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 4*H(0,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 4*H(0,z2)*Log([z1+z2])*[1-z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*[1-z2]^-1
          - 4*H(0,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*[1+z1]^-1
          + 4*H(0,z2)*Log([z1+z2])*[1+z2]^-1
          + 2*H(0,z2)*Log([z1+z2])*z2*[1-z1]^-1
          + 4*H(0,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*z2
          - 2*H(0,z2)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 4*H(0,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 10*H(0,z2)*Log([z1+z2])*z1*z2^-3
          - 2*H(0,z2)*Log([z1+z2])*z1*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1*[1-z2]^-1
          + 2*H(0,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 8*H(0,z2)*Log([z1+z2])*z1
          - 4*H(0,z2)*Log([z1+z2])*z1*z2^2
          - 12*H(0,z2)*Log([z1+z2])*z1*z2^3
          - 20*H(0,z2)*Log([z1+z2])*z1^2*z2^-4
          + 2*H(0,z2)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2^-1
          - 4*H(0,z2)*Log([z1+z2])*z1^2*[1-z2]^-1
          + 2*H(0,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 2*H(0,z2)*Log([z1+z2])*z1^2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2
          + 8*H(0,z2)*Log([z1+z2])*z1^3*z2
          - 20*H(0,z2)*Log([z1+z2])*z1^4
          + 16*H(0,-1,z1)
          + 60*H(0,-1,z1)*z1^-4*z2^2
          + 30*H(0,-1,z1)*z1^-3*z2
          + 24*H(0,-1,z1)*z1^-2
          - 6*H(0,-1,z1)*z1^-2*z2^2
          + 8*H(0,-1,z1)*z1^-1*z2^-1
          - 4*H(0,-1,z1)*z1^-1*[1-z2]^-1
          - 6*H(0,-1,z1)*z1^-1*[1+z2]^-1
          + 8*H(0,-1,z1)*z1^-1
          + 16*H(0,-1,z1)*z1^-1*z2
          + 4*H(0,-1,z1)*z1^-1*z2^2
          + 2*H(0,-1,z1)*z1^-1*z2^3
          - 20*H(0,-1,z1)*z1^-1*z2^5
          + 24*H(0,-1,z1)*z2^-2
          + 2*H(0,-1,z1)*z2^-1*[1-z1]^-1
          - 8*H(0,-1,z1)*z2^-1*[1+z1]^-1
          + 8*H(0,-1,z1)*z2^-1
          - 4*H(0,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(0,-1,z1)*[1-z1]^-1
          + 8*H(0,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,-1,z1)*[1+z1]^-1
          - 12*H(0,-1,z1)*[1+z2]^-1
          - 20*H(0,-1,z1)*[z1+z2]^-2
          - 32*H(0,-1,z1)*[z1-z2]^-2
          + 10*H(0,-1,z1)*z2*[1-z1]^-1
          - 16*H(0,-1,z1)*z2*[1+z1]^-1
          + 8*H(0,-1,z1)*z2
          - 2*H(0,-1,z1)*z2^2*[1-z1]^-1
          - 8*H(0,-1,z1)*z2^2*[1+z1]^-1
          + 6*H(0,-1,z1)*z2^2
          - 20*H(0,-1,z1)*z2^4
          + 30*H(0,-1,z1)*z1*z2^-3
          - 12*H(0,-1,z1)*z1*[1-z2]^-1
          - 6*H(0,-1,z1)*z1*[1+z2]^-1
          + 10*H(0,-1,z1)*z1*[z1+z2]^-3
          + 10*H(0,-1,z1)*z1*[z1+z2]^-1
          + 136*H(0,-1,z1)*z1*[z1-z2]^-3
          + 8*H(0,-1,z1)*z1*[z1-z2]^-1
          + 8*H(0,-1,z1)*z1
          - 8*H(0,-1,z1)*z1*z2
          + 4*H(0,-1,z1)*z1*z2^2
          - 4*H(0,-1,z1)*z1*z2^3
          + 60*H(0,-1,z1)*z1^2*z2^-4
          - 6*H(0,-1,z1)*z1^2*z2^-2
          + 4*H(0,-1,z1)*z1^2*z2^-1
          + 4*H(0,-1,z1)*z1^2*[1-z2]^-1
          - 6*H(0,-1,z1)*z1^2*[1+z2]^-1
          - 10*H(0,-1,z1)*z1^2*[z1+z2]^-4
          + 20*H(0,-1,z1)*z1^2*[z1+z2]^-2
          - 296*H(0,-1,z1)*z1^2*[z1-z2]^-4
          + 14*H(0,-1,z1)*z1^2
          + 4*H(0,-1,z1)*z1^2*z2
          + 8*H(0,-1,z1)*z1^2*z2^2
          - 6*H(0,-1,z1)*z1^3*z2^-1
          - 60*H(0,-1,z1)*z1^3*[z1+z2]^-3
          + 10*H(0,-1,z1)*z1^3*[z1+z2]^-1
          + 464*H(0,-1,z1)*z1^3*[z1-z2]^-5
          + 640*H(0,-1,z1)*z1^3*[z1-z2]^-3
          + 8*H(0,-1,z1)*z1^3*[z1-z2]^-1
          - 36*H(0,-1,z1)*z1^3*z2
          + 30*H(0,-1,z1)*z1^4*[z1+z2]^-4
          - 80*H(0,-1,z1)*z1^4*[z1+z2]^-2
          - 400*H(0,-1,z1)*z1^4*[z1-z2]^-6
          - 3480*H(0,-1,z1)*z1^4*[z1-z2]^-4
          - 640*H(0,-1,z1)*z1^4*[z1-z2]^-2
          - 100*H(0,-1,z1)*z1^4
          + 60*H(0,-1,z1)*z1^5*z2^-1
          + 90*H(0,-1,z1)*z1^5*[z1+z2]^-3
          - 100*H(0,-1,z1)*z1^5*[z1+z2]^-1
          + 160*H(0,-1,z1)*z1^5*[z1-z2]^-7
          + 6432*H(0,-1,z1)*z1^5*[z1-z2]^-5
          + 4120*H(0,-1,z1)*z1^5*[z1-z2]^-3
          + 800*H(0,-1,z1)*z1^5*[z1-z2]^-1
          - 30*H(0,-1,z1)*z1^6*[z1+z2]^-4
          + 80*H(0,-1,z1)*z1^6*[z1+z2]^-2
          - 5040*H(0,-1,z1)*z1^6*[z1-z2]^-6
          - 9912*H(0,-1,z1)*z1^6*[z1-z2]^-4
          - 1792*H(0,-1,z1)*z1^6*[z1-z2]^-2
          - 40*H(0,-1,z1)*z1^7*[z1+z2]^-3
          + 1440*H(0,-1,z1)*z1^7*[z1-z2]^-7
          + 11472*H(0,-1,z1)*z1^7*[z1-z2]^-5
          + 2816*H(0,-1,z1)*z1^7*[z1-z2]^-3
          + 10*H(0,-1,z1)*z1^8*[z1+z2]^-4
          - 6480*H(0,-1,z1)*z1^8*[z1-z2]^-6
          - 3048*H(0,-1,z1)*z1^8*[z1-z2]^-4
          + 1440*H(0,-1,z1)*z1^9*[z1-z2]^-7
          + 2144*H(0,-1,z1)*z1^9*[z1-z2]^-5
          - 880*H(0,-1,z1)*z1^10*[z1-z2]^-6
          + 160*H(0,-1,z1)*z1^11*[z1-z2]^-7
          + 16*H(0,-1,z2)
          + 60*H(0,-1,z2)*z1^-4*z2^2
          + 30*H(0,-1,z2)*z1^-3*z2
          + 24*H(0,-1,z2)*z1^-2
          - 6*H(0,-1,z2)*z1^-2*z2^2
          + 8*H(0,-1,z2)*z1^-1*z2^-1
          + 2*H(0,-1,z2)*z1^-1*[1-z2]^-1
          - 8*H(0,-1,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,-1,z2)*z1^-1
          - 2*H(0,-1,z2)*z1^-1*z2
          + 4*H(0,-1,z2)*z1^-1*z2^2
          - 8*H(0,-1,z2)*z1^-1*z2^3
          + 80*H(0,-1,z2)*z1^-1*z2^5
          + 32*H(0,-1,z2)*z2^-2
          - 4*H(0,-1,z2)*z2^-1*[1-z1]^-1
          - 6*H(0,-1,z2)*z2^-1*[1+z1]^-1
          + 8*H(0,-1,z2)*z2^-1
          - 4*H(0,-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 4*H(0,-1,z2)*[1-z2]^-1
          + 8*H(0,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 12*H(0,-1,z2)*[1+z1]^-1
          - 8*H(0,-1,z2)*[1+z2]^-1
          - 20*H(0,-1,z2)*[z1+z2]^-2
          + 32*H(0,-1,z2)*[z1-z2]^-2
          - 12*H(0,-1,z2)*z2*[1-z1]^-1
          - 6*H(0,-1,z2)*z2*[1+z1]^-1
          + 8*H(0,-1,z2)*z2
          + 4*H(0,-1,z2)*z2^2*[1-z1]^-1
          - 6*H(0,-1,z2)*z2^2*[1+z1]^-1
          + 14*H(0,-1,z2)*z2^2
          + 60*H(0,-1,z2)*z2^4
          + 40*H(0,-1,z2)*z1*z2^-3
          + 18*H(0,-1,z2)*z1*z2^-1
          + 10*H(0,-1,z2)*z1*[1-z2]^-1
          - 16*H(0,-1,z2)*z1*[1+z2]^-1
          + 10*H(0,-1,z2)*z1*[z1+z2]^-3
          + 10*H(0,-1,z2)*z1*[z1+z2]^-1
          - 136*H(0,-1,z2)*z1*[z1-z2]^-3
          - 8*H(0,-1,z2)*z1*[z1-z2]^-1
          + 8*H(0,-1,z2)*z1
          - 8*H(0,-1,z2)*z1*z2
          + 4*H(0,-1,z2)*z1*z2^2
          + 24*H(0,-1,z2)*z1*z2^3
          + 80*H(0,-1,z2)*z1^2*z2^-4
          - 8*H(0,-1,z2)*z1^2*z2^-2
          + 4*H(0,-1,z2)*z1^2*z2^-1
          - 2*H(0,-1,z2)*z1^2*[1-z2]^-1
          - 8*H(0,-1,z2)*z1^2*[1+z2]^-1
          - 10*H(0,-1,z2)*z1^2*[z1+z2]^-4
          + 20*H(0,-1,z2)*z1^2*[z1+z2]^-2
          + 296*H(0,-1,z2)*z1^2*[z1-z2]^-4
          + 24*H(0,-1,z2)*z1^2
          + 4*H(0,-1,z2)*z1^2*z2
          + 8*H(0,-1,z2)*z1^2*z2^2
          + 2*H(0,-1,z2)*z1^3*z2^-1
          - 60*H(0,-1,z2)*z1^3*[z1+z2]^-3
          + 10*H(0,-1,z2)*z1^3*[z1+z2]^-1
          - 464*H(0,-1,z2)*z1^3*[z1-z2]^-5
          - 640*H(0,-1,z2)*z1^3*[z1-z2]^-3
          - 8*H(0,-1,z2)*z1^3*[z1-z2]^-1
          + 4*H(0,-1,z2)*z1^3*z2
          + 30*H(0,-1,z2)*z1^4*[z1+z2]^-4
          - 80*H(0,-1,z2)*z1^4*[z1+z2]^-2
          + 400*H(0,-1,z2)*z1^4*[z1-z2]^-6
          + 3480*H(0,-1,z2)*z1^4*[z1-z2]^-4
          + 640*H(0,-1,z2)*z1^4*[z1-z2]^-2
          + 240*H(0,-1,z2)*z1^4
          - 20*H(0,-1,z2)*z1^5*z2^-1
          + 90*H(0,-1,z2)*z1^5*[z1+z2]^-3
          - 100*H(0,-1,z2)*z1^5*[z1+z2]^-1
          - 160*H(0,-1,z2)*z1^5*[z1-z2]^-7
          - 6432*H(0,-1,z2)*z1^5*[z1-z2]^-5
          - 4120*H(0,-1,z2)*z1^5*[z1-z2]^-3
          - 800*H(0,-1,z2)*z1^5*[z1-z2]^-1
          - 30*H(0,-1,z2)*z1^6*[z1+z2]^-4
          + 80*H(0,-1,z2)*z1^6*[z1+z2]^-2
          + 5040*H(0,-1,z2)*z1^6*[z1-z2]^-6
          + 9912*H(0,-1,z2)*z1^6*[z1-z2]^-4
          + 1792*H(0,-1,z2)*z1^6*[z1-z2]^-2
          - 40*H(0,-1,z2)*z1^7*[z1+z2]^-3
          - 1440*H(0,-1,z2)*z1^7*[z1-z2]^-7
          - 11472*H(0,-1,z2)*z1^7*[z1-z2]^-5
          - 2816*H(0,-1,z2)*z1^7*[z1-z2]^-3
          + 10*H(0,-1,z2)*z1^8*[z1+z2]^-4
          + 6480*H(0,-1,z2)*z1^8*[z1-z2]^-6
          + 3048*H(0,-1,z2)*z1^8*[z1-z2]^-4
          - 1440*H(0,-1,z2)*z1^9*[z1-z2]^-7
          - 2144*H(0,-1,z2)*z1^9*[z1-z2]^-5
          + 880*H(0,-1,z2)*z1^10*[z1-z2]^-6
          - 160*H(0,-1,z2)*z1^11*[z1-z2]^-7
          + 8*H(0,0,z1)
          - 16*H(0,0,z1)*z1^-4*z2^2
          - 6*H(0,0,z1)*z1^-3*z2
          + 8*H(0,0,z1)*z1^-2
          - 6*H(0,0,z1)*z1^-2*z2^2
          - 4*H(0,0,z1)*z1^-1*z2^-1
          - 6*H(0,0,z1)*z1^-1*z2
          + 4*H(0,0,z1)*z1^-1*z2^3
          - 40*H(0,0,z1)*z1^-1*z2^5
          + 8*H(0,0,z1)*z2^-2
          - 2*H(0,0,z1)*z2^-1*[1-z1]^-1
          + 2*H(0,0,z1)*z2^-1*[1+z1]^-1
          - 4*H(0,0,z1)*[1-z1]^-1
          - 4*H(0,0,z1)*[1+z1]^-1
          + 16*H(0,0,z1)*[z1-z2]^-2
          - 4*H(0,0,z1)*z2*[1-z1]^-1
          + 4*H(0,0,z1)*z2*[1+z1]^-1
          + 14*H(0,0,z1)*z2^2
          - 40*H(0,0,z1)*z2^4
          - 10*H(0,0,z1)*z1*z2^-3
          + 6*H(0,0,z1)*z1*[1-z2]^-1
          - 6*H(0,0,z1)*z1*[1+z2]^-1
          - 68*H(0,0,z1)*z1*[z1-z2]^-3
          - 4*H(0,0,z1)*z1*[z1-z2]^-1
          - 12*H(0,0,z1)*z1*z2
          - 24*H(0,0,z1)*z1*z2^3
          - 20*H(0,0,z1)*z1^2*z2^-4
          + 2*H(0,0,z1)*z1^2*z2^-2
          - 2*H(0,0,z1)*z1^2*[1-z2]^-1
          - 2*H(0,0,z1)*z1^2*[1+z2]^-1
          + 16*H(0,0,z1)*z1^2*[z1+z2]^-2
          + 148*H(0,0,z1)*z1^2*[z1-z2]^-4
          + 28*H(0,0,z1)*z1^2
          + 12*H(0,0,z1)*z1^2*z2^2
          + 2*H(0,0,z1)*z1^3*z2^-1
          - 72*H(0,0,z1)*z1^3*[z1+z2]^-3
          + 32*H(0,0,z1)*z1^3*[z1+z2]^-1
          - 232*H(0,0,z1)*z1^3*[z1-z2]^-5
          - 320*H(0,0,z1)*z1^3*[z1-z2]^-3
          - 4*H(0,0,z1)*z1^3*[z1-z2]^-1
          - 4*H(0,0,z1)*z1^3*z2
          + 48*H(0,0,z1)*z1^4*[z1+z2]^-4
          - 232*H(0,0,z1)*z1^4*[z1+z2]^-2
          + 200*H(0,0,z1)*z1^4*[z1-z2]^-6
          + 1740*H(0,0,z1)*z1^4*[z1-z2]^-4
          + 320*H(0,0,z1)*z1^4*[z1-z2]^-2
          + 112*H(0,0,z1)*z1^4
          - 20*H(0,0,z1)*z1^5*z2^-1
          + 288*H(0,0,z1)*z1^5*[z1+z2]^-3
          - 64*H(0,0,z1)*z1^5*[z1+z2]^-1
          - 80*H(0,0,z1)*z1^5*[z1-z2]^-7
          - 3216*H(0,0,z1)*z1^5*[z1-z2]^-5
          - 2060*H(0,0,z1)*z1^5*[z1-z2]^-3
          - 400*H(0,0,z1)*z1^5*[z1-z2]^-1
          - 108*H(0,0,z1)*z1^6*[z1+z2]^-4
          + 56*H(0,0,z1)*z1^6*[z1+z2]^-2
          + 2520*H(0,0,z1)*z1^6*[z1-z2]^-6
          + 4956*H(0,0,z1)*z1^6*[z1-z2]^-4
          + 896*H(0,0,z1)*z1^6*[z1-z2]^-2
          - 32*H(0,0,z1)*z1^7*[z1+z2]^-3
          - 720*H(0,0,z1)*z1^7*[z1-z2]^-7
          - 5736*H(0,0,z1)*z1^7*[z1-z2]^-5
          - 1408*H(0,0,z1)*z1^7*[z1-z2]^-3
          + 8*H(0,0,z1)*z1^8*[z1+z2]^-4
          + 3240*H(0,0,z1)*z1^8*[z1-z2]^-6
          + 1524*H(0,0,z1)*z1^8*[z1-z2]^-4
          - 720*H(0,0,z1)*z1^9*[z1-z2]^-7
          - 1072*H(0,0,z1)*z1^9*[z1-z2]^-5
          + 440*H(0,0,z1)*z1^10*[z1-z2]^-6
          - 80*H(0,0,z1)*z1^11*[z1-z2]^-7
          + 8*H(0,0,z2)
          + 24*H(0,0,z2)*z1^-4*z2^2
          + 14*H(0,0,z2)*z1^-3*z2
          + 24*H(0,0,z2)*z1^-2
          - 10*H(0,0,z2)*z1^-2*z2^2
          - 4*H(0,0,z2)*z1^-1*z2^-1
          - 2*H(0,0,z2)*z1^-1*[1-z2]^-1
          + 2*H(0,0,z2)*z1^-1*[1+z2]^-1
          + 12*H(0,0,z2)*z1^-1*z2
          + 10*H(0,0,z2)*z1^-1*z2^3
          - 100*H(0,0,z2)*z1^-1*z2^5
          - 16*H(0,0,z2)*z2^-2
          - 4*H(0,0,z2)*[1-z2]^-1
          - 4*H(0,0,z2)*[1+z2]^-1
          - 16*H(0,0,z2)*[z1-z2]^-2
          + 6*H(0,0,z2)*z2*[1-z1]^-1
          - 6*H(0,0,z2)*z2*[1+z1]^-1
          - 2*H(0,0,z2)*z2^2*[1-z1]^-1
          - 2*H(0,0,z2)*z2^2*[1+z1]^-1
          + 6*H(0,0,z2)*z2^2
          - 100*H(0,0,z2)*z2^4
          - 40*H(0,0,z2)*z1*z2^-3
          - 18*H(0,0,z2)*z1*z2^-1
          - 4*H(0,0,z2)*z1*[1-z2]^-1
          + 4*H(0,0,z2)*z1*[1+z2]^-1
          + 68*H(0,0,z2)*z1*[z1-z2]^-3
          + 4*H(0,0,z2)*z1*[z1-z2]^-1
          - 12*H(0,0,z2)*z1*z2
          - 36*H(0,0,z2)*z1*z2^3
          - 80*H(0,0,z2)*z1^2*z2^-4
          + 8*H(0,0,z2)*z1^2*z2^-2
          + 16*H(0,0,z2)*z1^2*[z1+z2]^-2
          - 148*H(0,0,z2)*z1^2*[z1-z2]^-4
          + 26*H(0,0,z2)*z1^2
          + 12*H(0,0,z2)*z1^2*z2^2
          - 2*H(0,0,z2)*z1^3*z2^-1
          - 72*H(0,0,z2)*z1^3*[z1+z2]^-3
          + 32*H(0,0,z2)*z1^3*[z1+z2]^-1
          + 232*H(0,0,z2)*z1^3*[z1-z2]^-5
          + 320*H(0,0,z2)*z1^3*[z1-z2]^-3
          + 4*H(0,0,z2)*z1^3*[z1-z2]^-1
          - 28*H(0,0,z2)*z1^3*z2
          + 48*H(0,0,z2)*z1^4*[z1+z2]^-4
          - 232*H(0,0,z2)*z1^4*[z1+z2]^-2
          - 200*H(0,0,z2)*z1^4*[z1-z2]^-6
          - 1740*H(0,0,z2)*z1^4*[z1-z2]^-4
          - 320*H(0,0,z2)*z1^4*[z1-z2]^-2
          - 48*H(0,0,z2)*z1^4
          + 20*H(0,0,z2)*z1^5*z2^-1
          + 288*H(0,0,z2)*z1^5*[z1+z2]^-3
          - 64*H(0,0,z2)*z1^5*[z1+z2]^-1
          + 80*H(0,0,z2)*z1^5*[z1-z2]^-7
          + 3216*H(0,0,z2)*z1^5*[z1-z2]^-5
          + 2060*H(0,0,z2)*z1^5*[z1-z2]^-3
          + 400*H(0,0,z2)*z1^5*[z1-z2]^-1
          - 108*H(0,0,z2)*z1^6*[z1+z2]^-4
          + 56*H(0,0,z2)*z1^6*[z1+z2]^-2
          - 2520*H(0,0,z2)*z1^6*[z1-z2]^-6
          - 4956*H(0,0,z2)*z1^6*[z1-z2]^-4
          - 896*H(0,0,z2)*z1^6*[z1-z2]^-2
          - 32*H(0,0,z2)*z1^7*[z1+z2]^-3
          + 720*H(0,0,z2)*z1^7*[z1-z2]^-7
          + 5736*H(0,0,z2)*z1^7*[z1-z2]^-5
          + 1408*H(0,0,z2)*z1^7*[z1-z2]^-3
          + 8*H(0,0,z2)*z1^8*[z1+z2]^-4
          - 3240*H(0,0,z2)*z1^8*[z1-z2]^-6
          - 1524*H(0,0,z2)*z1^8*[z1-z2]^-4
          + 720*H(0,0,z2)*z1^9*[z1-z2]^-7
          + 1072*H(0,0,z2)*z1^9*[z1-z2]^-5
          - 440*H(0,0,z2)*z1^10*[z1-z2]^-6
          + 80*H(0,0,z2)*z1^11*[z1-z2]^-7
          + 16*H(0,1,z1)
          + 8*H(0,1,z1)*z1^-1*z2^-1
          - 4*H(0,1,z1)*z1^-1*[1+z2]^-1
          + 32*H(0,1,z1)*z2^-2
          + 4*H(0,1,z1)*z2^-1*[1-z1]^-1
          - 4*H(0,1,z1)*z2^-1*[1+z1]^-1
          - 8*H(0,1,z1)*[1-z1]^-1
          + 4*H(0,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,1,z1)*[1+z1]^-1
          - 16*H(0,1,z1)*[z1+z2]^-2
          + 4*H(0,1,z1)*z2*[1-z1]^-1
          - 4*H(0,1,z1)*z2*[1+z1]^-1
          - 4*H(0,1,z1)*z2^2*[1-z1]^-1
          - 4*H(0,1,z1)*z2^2*[1+z1]^-1
          + 8*H(0,1,z1)*z2^2
          + 40*H(0,1,z1)*z1*z2^-3
          + 16*H(0,1,z1)*z1*z2^-1
          - 12*H(0,1,z1)*z1*[1+z2]^-1
          + 8*H(0,1,z1)*z1*[z1+z2]^-3
          + 8*H(0,1,z1)*z1*[z1+z2]^-1
          - 8*H(0,1,z1)*z1*z2
          + 80*H(0,1,z1)*z1^2*z2^-4
          - 8*H(0,1,z1)*z1^2*z2^-2
          - 4*H(0,1,z1)*z1^2*[1+z2]^-1
          - 8*H(0,1,z1)*z1^2*[z1+z2]^-4
          + 16*H(0,1,z1)*z1^2*[z1+z2]^-2
          + 16*H(0,1,z1)*z1^2
          + 8*H(0,1,z1)*z1^2*z2^2
          - 48*H(0,1,z1)*z1^3*[z1+z2]^-3
          + 8*H(0,1,z1)*z1^3*[z1+z2]^-1
          - 16*H(0,1,z1)*z1^3*z2
          + 24*H(0,1,z1)*z1^4*[z1+z2]^-4
          - 64*H(0,1,z1)*z1^4*[z1+z2]^-2
          + 40*H(0,1,z1)*z1^4
          + 72*H(0,1,z1)*z1^5*[z1+z2]^-3
          - 80*H(0,1,z1)*z1^5*[z1+z2]^-1
          - 24*H(0,1,z1)*z1^6*[z1+z2]^-4
          + 64*H(0,1,z1)*z1^6*[z1+z2]^-2
          - 32*H(0,1,z1)*z1^7*[z1+z2]^-3
          + 8*H(0,1,z1)*z1^8*[z1+z2]^-4
          + 16*H(0,1,z2)
          + 80*H(0,1,z2)*z1^-4*z2^2
          + 40*H(0,1,z2)*z1^-3*z2
          + 32*H(0,1,z2)*z1^-2
          - 8*H(0,1,z2)*z1^-2*z2^2
          + 8*H(0,1,z2)*z1^-1*z2^-1
          + 4*H(0,1,z2)*z1^-1*[1-z2]^-1
          - 4*H(0,1,z2)*z1^-1*[1+z2]^-1
          + 16*H(0,1,z2)*z1^-1*z2
          - 4*H(0,1,z2)*z2^-1*[1+z1]^-1
          - 8*H(0,1,z2)*[1-z2]^-1
          + 4*H(0,1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,1,z2)*[1+z2]^-1
          - 16*H(0,1,z2)*[z1+z2]^-2
          - 12*H(0,1,z2)*z2*[1+z1]^-1
          - 4*H(0,1,z2)*z2^2*[1+z1]^-1
          + 8*H(0,1,z2)*z2^2
          + 4*H(0,1,z2)*z1*[1-z2]^-1
          - 4*H(0,1,z2)*z1*[1+z2]^-1
          + 8*H(0,1,z2)*z1*[z1+z2]^-3
          + 8*H(0,1,z2)*z1*[z1+z2]^-1
          - 8*H(0,1,z2)*z1*z2
          - 4*H(0,1,z2)*z1^2*[1-z2]^-1
          - 4*H(0,1,z2)*z1^2*[1+z2]^-1
          - 8*H(0,1,z2)*z1^2*[z1+z2]^-4
          + 16*H(0,1,z2)*z1^2*[z1+z2]^-2
          + 16*H(0,1,z2)*z1^2
          + 8*H(0,1,z2)*z1^2*z2^2
          - 48*H(0,1,z2)*z1^3*[z1+z2]^-3
          + 8*H(0,1,z2)*z1^3*[z1+z2]^-1
          - 16*H(0,1,z2)*z1^3*z2
          + 24*H(0,1,z2)*z1^4*[z1+z2]^-4
          - 64*H(0,1,z2)*z1^4*[z1+z2]^-2
          + 40*H(0,1,z2)*z1^4
          + 72*H(0,1,z2)*z1^5*[z1+z2]^-3
          - 80*H(0,1,z2)*z1^5*[z1+z2]^-1
          - 24*H(0,1,z2)*z1^6*[z1+z2]^-4
          + 64*H(0,1,z2)*z1^6*[z1+z2]^-2
          - 32*H(0,1,z2)*z1^7*[z1+z2]^-3
          + 8*H(0,1,z2)*z1^8*[z1+z2]^-4
          + 104*H(1,z1)
          + 80*H(1,z1)*z1^-3*z2
          - 80*H(1,z1)*z1^-3*z2^2
          - 40*H(1,z1)*z1^-2*z2
          + 40*H(1,z1)*z1^-2*z2^2
          + 248/3*H(1,z1)*z1^-1*z2^-1
          + 4*H(1,z1)*z1^-1*[1+z2]^-1
          - 248/3*H(1,z1)*z1^-1
          + 48*H(1,z1)*z1^-1*z2
          - 176/3*H(1,z1)*z1^-1*z2^2
          + 40*H(1,z1)*z1^-1*z2^3
          - 80*H(1,z1)*z1^-1*z2^4
          + 4*H(1,z1)*z2^-1*[1+z1]^-1
          - 248/3*H(1,z1)*z2^-1
          - 4*H(1,z1)*[1+z1]^-1
          - 4*H(1,z1)*[1+z2]^-1
          - 80/3*H(1,z1)*[z1+z2]^-2
          + 32*H(1,z1)*[z1+z2]^-1
          - 4*H(1,z1)*z2*[1+z1]^-1
          - 232/3*H(1,z1)*z2
          + 4*H(1,z1)*z2^2*[1+z1]^-1
          + 176/3*H(1,z1)*z2^2
          - 40*H(1,z1)*z2^3
          + 80*H(1,z1)*z2^4
          + 80*H(1,z1)*z1*z2^-3
          - 40*H(1,z1)*z1*z2^-2
          + 48*H(1,z1)*z1*z2^-1
          - 4*H(1,z1)*z1*[1+z2]^-1
          + 88/3*H(1,z1)*z1*[z1+z2]^-3
          - 16*H(1,z1)*z1*[z1+z2]^-2
          + 8*H(1,z1)*z1*[z1+z2]^-1
          - 392/3*H(1,z1)*z1
          + 72*H(1,z1)*z1*z2
          - 64*H(1,z1)*z1*z2^2
          - 80*H(1,z1)*z1^2*z2^-3
          + 40*H(1,z1)*z1^2*z2^-2
          - 176/3*H(1,z1)*z1^2*z2^-1
          + 4*H(1,z1)*z1^2*[1+z2]^-1
          - 88/3*H(1,z1)*z1^2*[z1+z2]^-4
          + 16*H(1,z1)*z1^2*[z1+z2]^-3
          + 80*H(1,z1)*z1^2*[z1+z2]^-2
          + 64/3*H(1,z1)*z1^2*[z1+z2]^-1
          + 200/3*H(1,z1)*z1^2
          - 32*H(1,z1)*z1^2*z2
          + 248/3*H(1,z1)*z1^2*z2^2
          + 40*H(1,z1)*z1^3*z2^-1
          - 176*H(1,z1)*z1^3*[z1+z2]^-3
          + 64*H(1,z1)*z1^3*[z1+z2]^-2
          + 72*H(1,z1)*z1^3*[z1+z2]^-1
          - 88*H(1,z1)*z1^3
          - 80/3*H(1,z1)*z1^3*z2
          - 80*H(1,z1)*z1^4*z2^-1
          + 88*H(1,z1)*z1^4*[z1+z2]^-4
          - 32*H(1,z1)*z1^4*[z1+z2]^-3
          - 256*H(1,z1)*z1^4*[z1+z2]^-2
          + 80*H(1,z1)*z1^4*[z1+z2]^-1
          + 488/3*H(1,z1)*z1^4
          + 264*H(1,z1)*z1^5*[z1+z2]^-3
          - 48*H(1,z1)*z1^5*[z1+z2]^-2
          - 592/3*H(1,z1)*z1^5*[z1+z2]^-1
          - 88*H(1,z1)*z1^6*[z1+z2]^-4
          + 16*H(1,z1)*z1^6*[z1+z2]^-3
          + 608/3*H(1,z1)*z1^6*[z1+z2]^-2
          - 352/3*H(1,z1)*z1^7*[z1+z2]^-3
          + 88/3*H(1,z1)*z1^8*[z1+z2]^-4
          - 80*H(1,z1)*Log2*z1^-4*z2^2
          - 40*H(1,z1)*Log2*z1^-3*z2
          - 32*H(1,z1)*Log2*z1^-2
          + 8*H(1,z1)*Log2*z1^-2*z2^2
          - 16*H(1,z1)*Log2*z1^-1*z2^-1
          + 8*H(1,z1)*Log2*z1^-1*[1+z2]^-1
          - 16*H(1,z1)*Log2*z1^-1*z2
          + 8*H(1,z1)*Log2*z2^-1*[1+z1]^-1
          + 8*H(1,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          - 8*H(1,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          + 16*H(1,z1)*Log2*[1+z1]^-1
          + 16*H(1,z1)*Log2*[1+z2]^-1
          + 32*H(1,z1)*Log2*[z1+z2]^-2
          - 48*H(1,z1)*Log2
          + 8*H(1,z1)*Log2*z2*[1+z1]^-1
          + 8*H(1,z1)*Log2*z2^2*[1+z1]^-1
          - 16*H(1,z1)*Log2*z2^2
          + 8*H(1,z1)*Log2*z1*[1+z2]^-1
          - 16*H(1,z1)*Log2*z1*[z1+z2]^-3
          - 16*H(1,z1)*Log2*z1*[z1+z2]^-1
          + 8*H(1,z1)*Log2*z1^2*[1+z2]^-1
          + 16*H(1,z1)*Log2*z1^2*[z1+z2]^-4
          - 32*H(1,z1)*Log2*z1^2*[z1+z2]^-2
          - 48*H(1,z1)*Log2*z1^2
          - 16*H(1,z1)*Log2*z1^2*z2^2
          + 8*H(1,z1)*Log2*z1^3*z2^-1
          + 96*H(1,z1)*Log2*z1^3*[z1+z2]^-3
          - 16*H(1,z1)*Log2*z1^3*[z1+z2]^-1
          - 48*H(1,z1)*Log2*z1^4*[z1+z2]^-4
          + 128*H(1,z1)*Log2*z1^4*[z1+z2]^-2
          - 120*H(1,z1)*Log2*z1^4
          - 80*H(1,z1)*Log2*z1^5*z2^-1
          - 144*H(1,z1)*Log2*z1^5*[z1+z2]^-3
          + 160*H(1,z1)*Log2*z1^5*[z1+z2]^-1
          + 48*H(1,z1)*Log2*z1^6*[z1+z2]^-4
          - 128*H(1,z1)*Log2*z1^6*[z1+z2]^-2
          + 64*H(1,z1)*Log2*z1^7*[z1+z2]^-3
          - 16*H(1,z1)*Log2*z1^8*[z1+z2]^-4
          + 64*H(1,z1)*H(1,z2)
          + 24*H(1,z1)*H(1,z2)*z1^-1*z2^-1
          - 8*H(1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 16*H(1,z1)*H(1,z2)*z1^-1
          + 8*H(1,z1)*H(1,z2)*z1^-1*z2
          - 8*H(1,z1)*H(1,z2)*z1^-1*z2^2
          - 8*H(1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 16*H(1,z1)*H(1,z2)*z2^-1
          + 8*H(1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,z1)*H(1,z2)*[1+z1]^-1
          - 16*H(1,z1)*H(1,z2)*[1+z2]^-1
          - 32*H(1,z1)*H(1,z2)*[z1+z2]^-2
          - 8*H(1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 16*H(1,z1)*H(1,z2)*z2
          - 8*H(1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 32*H(1,z1)*H(1,z2)*z2^2
          + 8*H(1,z1)*H(1,z2)*z1*z2^-1
          - 8*H(1,z1)*H(1,z2)*z1*[1+z2]^-1
          + 16*H(1,z1)*H(1,z2)*z1*[z1+z2]^-3
          + 16*H(1,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 16*H(1,z1)*H(1,z2)*z1
          - 8*H(1,z1)*H(1,z2)*z1*z2
          - 8*H(1,z1)*H(1,z2)*z1*z2^2
          - 8*H(1,z1)*H(1,z2)*z1^2*z2^-1
          - 8*H(1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 16*H(1,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          + 32*H(1,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          + 48*H(1,z1)*H(1,z2)*z1^2
          - 8*H(1,z1)*H(1,z2)*z1^2*z2
          + 24*H(1,z1)*H(1,z2)*z1^2*z2^2
          - 96*H(1,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          + 16*H(1,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          - 32*H(1,z1)*H(1,z2)*z1^3*z2
          + 48*H(1,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          - 128*H(1,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          + 80*H(1,z1)*H(1,z2)*z1^4
          + 144*H(1,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          - 160*H(1,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          - 48*H(1,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          + 128*H(1,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          - 64*H(1,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          + 16*H(1,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          + 32*H(1,z1)*Log([z1+z2])
          - 80*H(1,z1)*Log([z1+z2])*z1^-4*z2^2
          - 40*H(1,z1)*Log([z1+z2])*z1^-3*z2
          - 32*H(1,z1)*Log([z1+z2])*z1^-2
          + 8*H(1,z1)*Log([z1+z2])*z1^-2*z2^2
          + 16*H(1,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 8*H(1,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 8*H(1,z1)*Log([z1+z2])*z1^-1*z2^3
          - 80*H(1,z1)*Log([z1+z2])*z1^-1*z2^5
          - 32*H(1,z1)*Log([z1+z2])*z2^-2
          + 8*H(1,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 8*H(1,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1-z1]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1-z2]^-1
          + 8*H(1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1+z1]^-1
          - 16*H(1,z1)*Log([z1+z2])*[1+z2]^-1
          + 8*H(1,z1)*Log([z1+z2])*z2*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 16*H(1,z1)*Log([z1+z2])*z2^2
          - 40*H(1,z1)*Log([z1+z2])*z2^4
          - 40*H(1,z1)*Log([z1+z2])*z1*z2^-3
          + 8*H(1,z1)*Log([z1+z2])*z1*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          - 16*H(1,z1)*Log([z1+z2])*z1*z2
          - 32*H(1,z1)*Log([z1+z2])*z1*z2^3
          - 80*H(1,z1)*Log([z1+z2])*z1^2*z2^-4
          + 8*H(1,z1)*Log([z1+z2])*z1^2*z2^-2
          - 8*H(1,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 16*H(1,z1)*Log([z1+z2])*z1^2
          + 16*H(1,z1)*Log([z1+z2])*z1^2*z2^2
          + 8*H(1,z1)*Log([z1+z2])*z1^3*z2^-1
          - 32*H(1,z1)*Log([z1+z2])*z1^3*z2
          - 40*H(1,z1)*Log([z1+z2])*z1^4
          - 80*H(1,z1)*Log([z1+z2])*z1^5*z2^-1
          + 104*H(1,z2)
          + 80*H(1,z2)*z1^-3*z2
          - 80*H(1,z2)*z1^-3*z2^2
          - 40*H(1,z2)*z1^-2*z2
          + 40*H(1,z2)*z1^-2*z2^2
          + 248/3*H(1,z2)*z1^-1*z2^-1
          + 4*H(1,z2)*z1^-1*[1+z2]^-1
          - 248/3*H(1,z2)*z1^-1
          + 48*H(1,z2)*z1^-1*z2
          - 176/3*H(1,z2)*z1^-1*z2^2
          + 40*H(1,z2)*z1^-1*z2^3
          - 80*H(1,z2)*z1^-1*z2^4
          + 4*H(1,z2)*z2^-1*[1+z1]^-1
          - 248/3*H(1,z2)*z2^-1
          - 4*H(1,z2)*[1+z1]^-1
          - 4*H(1,z2)*[1+z2]^-1
          - 80/3*H(1,z2)*[z1+z2]^-2
          + 32*H(1,z2)*[z1+z2]^-1
          - 4*H(1,z2)*z2*[1+z1]^-1
          - 232/3*H(1,z2)*z2
          + 4*H(1,z2)*z2^2*[1+z1]^-1
          + 176/3*H(1,z2)*z2^2
          - 40*H(1,z2)*z2^3
          + 80*H(1,z2)*z2^4
          + 80*H(1,z2)*z1*z2^-3
          - 40*H(1,z2)*z1*z2^-2
          + 48*H(1,z2)*z1*z2^-1
          - 4*H(1,z2)*z1*[1+z2]^-1
          + 88/3*H(1,z2)*z1*[z1+z2]^-3
          - 16*H(1,z2)*z1*[z1+z2]^-2
          + 8*H(1,z2)*z1*[z1+z2]^-1
          - 392/3*H(1,z2)*z1
          + 72*H(1,z2)*z1*z2
          - 64*H(1,z2)*z1*z2^2
          - 80*H(1,z2)*z1^2*z2^-3
          + 40*H(1,z2)*z1^2*z2^-2
          - 176/3*H(1,z2)*z1^2*z2^-1
          + 4*H(1,z2)*z1^2*[1+z2]^-1
          - 88/3*H(1,z2)*z1^2*[z1+z2]^-4
          + 16*H(1,z2)*z1^2*[z1+z2]^-3
          + 80*H(1,z2)*z1^2*[z1+z2]^-2
          + 64/3*H(1,z2)*z1^2*[z1+z2]^-1
          + 200/3*H(1,z2)*z1^2
          - 32*H(1,z2)*z1^2*z2
          + 248/3*H(1,z2)*z1^2*z2^2
          + 40*H(1,z2)*z1^3*z2^-1
          - 176*H(1,z2)*z1^3*[z1+z2]^-3
          + 64*H(1,z2)*z1^3*[z1+z2]^-2
          + 72*H(1,z2)*z1^3*[z1+z2]^-1
          - 88*H(1,z2)*z1^3
          - 80/3*H(1,z2)*z1^3*z2
          - 80*H(1,z2)*z1^4*z2^-1
          + 88*H(1,z2)*z1^4*[z1+z2]^-4
          - 32*H(1,z2)*z1^4*[z1+z2]^-3
          - 256*H(1,z2)*z1^4*[z1+z2]^-2
          + 80*H(1,z2)*z1^4*[z1+z2]^-1
          + 488/3*H(1,z2)*z1^4
          + 264*H(1,z2)*z1^5*[z1+z2]^-3
          - 48*H(1,z2)*z1^5*[z1+z2]^-2
          - 592/3*H(1,z2)*z1^5*[z1+z2]^-1
          - 88*H(1,z2)*z1^6*[z1+z2]^-4
          + 16*H(1,z2)*z1^6*[z1+z2]^-3
          + 608/3*H(1,z2)*z1^6*[z1+z2]^-2
          - 352/3*H(1,z2)*z1^7*[z1+z2]^-3
          + 88/3*H(1,z2)*z1^8*[z1+z2]^-4
          - 16*H(1,z2)*Log2*z1^-1*z2^-1
          + 8*H(1,z2)*Log2*z1^-1*[1+z2]^-1
          + 8*H(1,z2)*Log2*z1^-1*z2^3
          - 80*H(1,z2)*Log2*z1^-1*z2^5
          - 32*H(1,z2)*Log2*z2^-2
          + 8*H(1,z2)*Log2*z2^-1*[1+z1]^-1
          + 8*H(1,z2)*Log2*[1-z1]^-1*[1-z2]^-1
          - 8*H(1,z2)*Log2*[1+z1]^-1*[1+z2]^-1
          + 16*H(1,z2)*Log2*[1+z1]^-1
          + 16*H(1,z2)*Log2*[1+z2]^-1
          + 32*H(1,z2)*Log2*[z1+z2]^-2
          - 48*H(1,z2)*Log2
          + 8*H(1,z2)*Log2*z2*[1+z1]^-1
          + 8*H(1,z2)*Log2*z2^2*[1+z1]^-1
          - 32*H(1,z2)*Log2*z2^2
          - 40*H(1,z2)*Log2*z2^4
          - 40*H(1,z2)*Log2*z1*z2^-3
          - 16*H(1,z2)*Log2*z1*z2^-1
          + 8*H(1,z2)*Log2*z1*[1+z2]^-1
          - 16*H(1,z2)*Log2*z1*[z1+z2]^-3
          - 16*H(1,z2)*Log2*z1*[z1+z2]^-1
          - 32*H(1,z2)*Log2*z1*z2^3
          - 80*H(1,z2)*Log2*z1^2*z2^-4
          + 8*H(1,z2)*Log2*z1^2*z2^-2
          + 8*H(1,z2)*Log2*z1^2*[1+z2]^-1
          + 16*H(1,z2)*Log2*z1^2*[z1+z2]^-4
          - 32*H(1,z2)*Log2*z1^2*[z1+z2]^-2
          - 32*H(1,z2)*Log2*z1^2
          - 16*H(1,z2)*Log2*z1^2*z2^2
          + 96*H(1,z2)*Log2*z1^3*[z1+z2]^-3
          - 16*H(1,z2)*Log2*z1^3*[z1+z2]^-1
          + 32*H(1,z2)*Log2*z1^3*z2
          - 48*H(1,z2)*Log2*z1^4*[z1+z2]^-4
          + 128*H(1,z2)*Log2*z1^4*[z1+z2]^-2
          - 80*H(1,z2)*Log2*z1^4
          - 144*H(1,z2)*Log2*z1^5*[z1+z2]^-3
          + 160*H(1,z2)*Log2*z1^5*[z1+z2]^-1
          + 48*H(1,z2)*Log2*z1^6*[z1+z2]^-4
          - 128*H(1,z2)*Log2*z1^6*[z1+z2]^-2
          + 64*H(1,z2)*Log2*z1^7*[z1+z2]^-3
          - 16*H(1,z2)*Log2*z1^8*[z1+z2]^-4
          + 32*H(1,z2)*Log([z1+z2])
          - 80*H(1,z2)*Log([z1+z2])*z1^-4*z2^2
          - 40*H(1,z2)*Log([z1+z2])*z1^-3*z2
          - 32*H(1,z2)*Log([z1+z2])*z1^-2
          + 8*H(1,z2)*Log([z1+z2])*z1^-2*z2^2
          + 16*H(1,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 8*H(1,z2)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 8*H(1,z2)*Log([z1+z2])*z1^-1*z2^3
          - 80*H(1,z2)*Log([z1+z2])*z1^-1*z2^5
          - 32*H(1,z2)*Log([z1+z2])*z2^-2
          + 8*H(1,z2)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 8*H(1,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 8*H(1,z2)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 16*H(1,z2)*Log([z1+z2])*[1-z1]^-1
          - 16*H(1,z2)*Log([z1+z2])*[1-z2]^-1
          + 8*H(1,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,z2)*Log([z1+z2])*[1+z1]^-1
          - 16*H(1,z2)*Log([z1+z2])*[1+z2]^-1
          + 8*H(1,z2)*Log([z1+z2])*z2*[1-z1]^-1
          - 8*H(1,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(1,z2)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 8*H(1,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 16*H(1,z2)*Log([z1+z2])*z2^2
          - 40*H(1,z2)*Log([z1+z2])*z2^4
          - 40*H(1,z2)*Log([z1+z2])*z1*z2^-3
          + 8*H(1,z2)*Log([z1+z2])*z1*[1-z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 16*H(1,z2)*Log([z1+z2])*z1*z2
          - 32*H(1,z2)*Log([z1+z2])*z1*z2^3
          - 80*H(1,z2)*Log([z1+z2])*z1^2*z2^-4
          + 8*H(1,z2)*Log([z1+z2])*z1^2*z2^-2
          - 8*H(1,z2)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 8*H(1,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 16*H(1,z2)*Log([z1+z2])*z1^2
          + 16*H(1,z2)*Log([z1+z2])*z1^2*z2^2
          + 8*H(1,z2)*Log([z1+z2])*z1^3*z2^-1
          - 32*H(1,z2)*Log([z1+z2])*z1^3*z2
          - 40*H(1,z2)*Log([z1+z2])*z1^4
          - 80*H(1,z2)*Log([z1+z2])*z1^5*z2^-1
          + 32*H(1,-1,z1)
          + 160*H(1,-1,z1)*z1^-4*z2^2
          + 80*H(1,-1,z1)*z1^-3*z2
          + 64*H(1,-1,z1)*z1^-2
          - 16*H(1,-1,z1)*z1^-2*z2^2
          + 8*H(1,-1,z1)*z1^-1*z2^-1
          - 8*H(1,-1,z1)*z1^-1*[1-z2]^-1
          - 8*H(1,-1,z1)*z1^-1*[1+z2]^-1
          + 16*H(1,-1,z1)*z1^-1
          + 24*H(1,-1,z1)*z1^-1*z2
          + 8*H(1,-1,z1)*z1^-1*z2^2
          - 8*H(1,-1,z1)*z2^-1*[1+z1]^-1
          + 16*H(1,-1,z1)*z2^-1
          - 8*H(1,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 16*H(1,-1,z1)*[1-z2]^-1
          + 8*H(1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,-1,z1)*[1+z1]^-1
          - 16*H(1,-1,z1)*[1+z2]^-1
          - 32*H(1,-1,z1)*[z1+z2]^-2
          - 8*H(1,-1,z1)*z2*[1+z1]^-1
          + 16*H(1,-1,z1)*z2
          - 8*H(1,-1,z1)*z2^2*[1+z1]^-1
          - 8*H(1,-1,z1)*z1*z2^-1
          - 8*H(1,-1,z1)*z1*[1-z2]^-1
          - 8*H(1,-1,z1)*z1*[1+z2]^-1
          + 16*H(1,-1,z1)*z1*[z1+z2]^-3
          + 16*H(1,-1,z1)*z1*[z1+z2]^-1
          + 16*H(1,-1,z1)*z1
          + 8*H(1,-1,z1)*z1*z2
          + 8*H(1,-1,z1)*z1*z2^2
          + 8*H(1,-1,z1)*z1^2*z2^-1
          + 8*H(1,-1,z1)*z1^2*[1-z2]^-1
          - 8*H(1,-1,z1)*z1^2*[1+z2]^-1
          - 16*H(1,-1,z1)*z1^2*[z1+z2]^-4
          + 32*H(1,-1,z1)*z1^2*[z1+z2]^-2
          + 48*H(1,-1,z1)*z1^2
          + 8*H(1,-1,z1)*z1^2*z2
          + 8*H(1,-1,z1)*z1^2*z2^2
          - 16*H(1,-1,z1)*z1^3*z2^-1
          - 96*H(1,-1,z1)*z1^3*[z1+z2]^-3
          + 16*H(1,-1,z1)*z1^3*[z1+z2]^-1
          + 32*H(1,-1,z1)*z1^3*z2
          + 48*H(1,-1,z1)*z1^4*[z1+z2]^-4
          - 128*H(1,-1,z1)*z1^4*[z1+z2]^-2
          + 160*H(1,-1,z1)*z1^4
          + 160*H(1,-1,z1)*z1^5*z2^-1
          + 144*H(1,-1,z1)*z1^5*[z1+z2]^-3
          - 160*H(1,-1,z1)*z1^5*[z1+z2]^-1
          - 48*H(1,-1,z1)*z1^6*[z1+z2]^-4
          + 128*H(1,-1,z1)*z1^6*[z1+z2]^-2
          - 64*H(1,-1,z1)*z1^7*[z1+z2]^-3
          + 16*H(1,-1,z1)*z1^8*[z1+z2]^-4
          + 32*H(1,-1,z2)
          + 8*H(1,-1,z2)*z1^-1*z2^-1
          - 8*H(1,-1,z2)*z1^-1*[1+z2]^-1
          + 16*H(1,-1,z2)*z1^-1
          - 8*H(1,-1,z2)*z1^-1*z2
          + 8*H(1,-1,z2)*z1^-1*z2^2
          - 16*H(1,-1,z2)*z1^-1*z2^3
          + 160*H(1,-1,z2)*z1^-1*z2^5
          + 64*H(1,-1,z2)*z2^-2
          - 8*H(1,-1,z2)*z2^-1*[1-z1]^-1
          - 8*H(1,-1,z2)*z2^-1*[1+z1]^-1
          + 16*H(1,-1,z2)*z2^-1
          - 8*H(1,-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 16*H(1,-1,z2)*[1-z1]^-1
          + 8*H(1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,-1,z2)*[1+z1]^-1
          - 16*H(1,-1,z2)*[1+z2]^-1
          - 32*H(1,-1,z2)*[z1+z2]^-2
          - 8*H(1,-1,z2)*z2*[1-z1]^-1
          - 8*H(1,-1,z2)*z2*[1+z1]^-1
          + 16*H(1,-1,z2)*z2
          + 8*H(1,-1,z2)*z2^2*[1-z1]^-1
          - 8*H(1,-1,z2)*z2^2*[1+z1]^-1
          + 32*H(1,-1,z2)*z2^2
          + 80*H(1,-1,z2)*z2^4
          + 80*H(1,-1,z2)*z1*z2^-3
          + 24*H(1,-1,z2)*z1*z2^-1
          - 8*H(1,-1,z2)*z1*[1+z2]^-1
          + 16*H(1,-1,z2)*z1*[z1+z2]^-3
          + 16*H(1,-1,z2)*z1*[z1+z2]^-1
          + 16*H(1,-1,z2)*z1
          + 8*H(1,-1,z2)*z1*z2
          + 8*H(1,-1,z2)*z1*z2^2
          + 64*H(1,-1,z2)*z1*z2^3
          + 160*H(1,-1,z2)*z1^2*z2^-4
          - 16*H(1,-1,z2)*z1^2*z2^-2
          + 8*H(1,-1,z2)*z1^2*z2^-1
          - 8*H(1,-1,z2)*z1^2*[1+z2]^-1
          - 16*H(1,-1,z2)*z1^2*[z1+z2]^-4
          + 32*H(1,-1,z2)*z1^2*[z1+z2]^-2
          + 16*H(1,-1,z2)*z1^2
          + 8*H(1,-1,z2)*z1^2*z2
          + 8*H(1,-1,z2)*z1^2*z2^2
          - 96*H(1,-1,z2)*z1^3*[z1+z2]^-3
          + 16*H(1,-1,z2)*z1^3*[z1+z2]^-1
          - 32*H(1,-1,z2)*z1^3*z2
          + 48*H(1,-1,z2)*z1^4*[z1+z2]^-4
          - 128*H(1,-1,z2)*z1^4*[z1+z2]^-2
          + 80*H(1,-1,z2)*z1^4
          + 144*H(1,-1,z2)*z1^5*[z1+z2]^-3
          - 160*H(1,-1,z2)*z1^5*[z1+z2]^-1
          - 48*H(1,-1,z2)*z1^6*[z1+z2]^-4
          + 128*H(1,-1,z2)*z1^6*[z1+z2]^-2
          - 64*H(1,-1,z2)*z1^7*[z1+z2]^-3
          + 16*H(1,-1,z2)*z1^8*[z1+z2]^-4
          - 8*H(1,0,z1)
          - 40*H(1,0,z1)*z1^-4*z2^2
          - 20*H(1,0,z1)*z1^-3*z2
          - 16*H(1,0,z1)*z1^-2
          + 4*H(1,0,z1)*z1^-2*z2^2
          - 4*H(1,0,z1)*z1^-1*z2^-1
          - 2*H(1,0,z1)*z1^-1*[1-z2]^-1
          + 8*H(1,0,z1)*z1^-1*[1+z2]^-1
          - 16*H(1,0,z1)*z1^-1
          - 8*H(1,0,z1)*z1^-1*z2
          - 8*H(1,0,z1)*z1^-1*z2^2
          - 4*H(1,0,z1)*z1^-1*z2^3
          + 40*H(1,0,z1)*z1^-1*z2^5
          + 16*H(1,0,z1)*z2^-2
          + 4*H(1,0,z1)*z2^-1*[1-z1]^-1
          + 6*H(1,0,z1)*z2^-1*[1+z1]^-1
          - 16*H(1,0,z1)*z2^-1
          - 8*H(1,0,z1)*[1-z1]^-1
          + 4*H(1,0,z1)*[1-z2]^-1
          - 8*H(1,0,z1)*[1+z1]^-1*[1+z2]^-1
          + 12*H(1,0,z1)*[1+z1]^-1
          + 16*H(1,0,z1)*[1+z2]^-1
          + 4*H(1,0,z1)*z2*[1-z1]^-1
          + 6*H(1,0,z1)*z2*[1+z1]^-1
          - 16*H(1,0,z1)*z2
          - 4*H(1,0,z1)*z2^2*[1-z1]^-1
          + 6*H(1,0,z1)*z2^2*[1+z1]^-1
          + 20*H(1,0,z1)*z1*z2^-3
          + 8*H(1,0,z1)*z1*z2^-1
          - 2*H(1,0,z1)*z1*[1-z2]^-1
          + 8*H(1,0,z1)*z1*[1+z2]^-1
          - 16*H(1,0,z1)*z1
          + 4*H(1,0,z1)*z1*z2
          - 8*H(1,0,z1)*z1*z2^2
          + 24*H(1,0,z1)*z1*z2^3
          + 40*H(1,0,z1)*z1^2*z2^-4
          - 4*H(1,0,z1)*z1^2*z2^-2
          - 8*H(1,0,z1)*z1^2*z2^-1
          + 2*H(1,0,z1)*z1^2*[1-z2]^-1
          + 8*H(1,0,z1)*z1^2*[1+z2]^-1
          - 12*H(1,0,z1)*z1^2
          - 8*H(1,0,z1)*z1^2*z2
          - 4*H(1,0,z1)*z1^2*z2^2
          + 4*H(1,0,z1)*z1^3*z2^-1
          - 16*H(1,0,z1)*z1^3*z2
          - 20*H(1,0,z1)*z1^4
          - 40*H(1,0,z1)*z1^5*z2^-1
          - 8*H(1,0,z2)
          + 40*H(1,0,z2)*z1^-4*z2^2
          + 20*H(1,0,z2)*z1^-3*z2
          + 16*H(1,0,z2)*z1^-2
          - 4*H(1,0,z2)*z1^-2*z2^2
          - 4*H(1,0,z2)*z1^-1*z2^-1
          + 4*H(1,0,z2)*z1^-1*[1-z2]^-1
          + 6*H(1,0,z2)*z1^-1*[1+z2]^-1
          - 16*H(1,0,z2)*z1^-1
          + 6*H(1,0,z2)*z1^-1*z2
          - 8*H(1,0,z2)*z1^-1*z2^2
          + 2*H(1,0,z2)*z1^-1*z2^3
          - 20*H(1,0,z2)*z1^-1*z2^5
          - 8*H(1,0,z2)*z2^-2
          - 2*H(1,0,z2)*z2^-1*[1-z1]^-1
          + 8*H(1,0,z2)*z2^-1*[1+z1]^-1
          - 16*H(1,0,z2)*z2^-1
          + 4*H(1,0,z2)*[1-z1]^-1
          - 8*H(1,0,z2)*[1-z2]^-1
          - 8*H(1,0,z2)*[1+z1]^-1*[1+z2]^-1
          + 16*H(1,0,z2)*[1+z1]^-1
          + 12*H(1,0,z2)*[1+z2]^-1
          - 2*H(1,0,z2)*z2*[1-z1]^-1
          + 8*H(1,0,z2)*z2*[1+z1]^-1
          - 16*H(1,0,z2)*z2
          + 2*H(1,0,z2)*z2^2*[1-z1]^-1
          + 8*H(1,0,z2)*z2^2*[1+z1]^-1
          - 8*H(1,0,z2)*z2^2
          - 10*H(1,0,z2)*z1*z2^-3
          - 6*H(1,0,z2)*z1*z2^-1
          + 4*H(1,0,z2)*z1*[1-z2]^-1
          + 6*H(1,0,z2)*z1*[1+z2]^-1
          - 16*H(1,0,z2)*z1
          + 4*H(1,0,z2)*z1*z2
          - 8*H(1,0,z2)*z1*z2^2
          - 12*H(1,0,z2)*z1*z2^3
          - 20*H(1,0,z2)*z1^2*z2^-4
          + 2*H(1,0,z2)*z1^2*z2^-2
          - 8*H(1,0,z2)*z1^2*z2^-1
          - 4*H(1,0,z2)*z1^2*[1-z2]^-1
          + 6*H(1,0,z2)*z1^2*[1+z2]^-1
          - 2*H(1,0,z2)*z1^2
          - 8*H(1,0,z2)*z1^2*z2
          - 4*H(1,0,z2)*z1^2*z2^2
          - 4*H(1,0,z2)*z1^3*z2^-1
          + 24*H(1,0,z2)*z1^3*z2
          + 40*H(1,0,z2)*z1^5*z2^-1
          + 64*H(1,1,z1)
          + 24*H(1,1,z1)*z1^-1*z2^-1
          - 8*H(1,1,z1)*z1^-1*[1+z2]^-1
          - 16*H(1,1,z1)*z1^-1
          + 8*H(1,1,z1)*z1^-1*z2
          - 8*H(1,1,z1)*z1^-1*z2^2
          - 8*H(1,1,z1)*z2^-1*[1+z1]^-1
          - 16*H(1,1,z1)*z2^-1
          + 8*H(1,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,1,z1)*[1+z1]^-1
          - 16*H(1,1,z1)*[1+z2]^-1
          - 32*H(1,1,z1)*[z1+z2]^-2
          - 8*H(1,1,z1)*z2*[1+z1]^-1
          - 16*H(1,1,z1)*z2
          - 8*H(1,1,z1)*z2^2*[1+z1]^-1
          + 32*H(1,1,z1)*z2^2
          + 8*H(1,1,z1)*z1*z2^-1
          - 8*H(1,1,z1)*z1*[1+z2]^-1
          + 16*H(1,1,z1)*z1*[z1+z2]^-3
          + 16*H(1,1,z1)*z1*[z1+z2]^-1
          - 16*H(1,1,z1)*z1
          - 8*H(1,1,z1)*z1*z2
          - 8*H(1,1,z1)*z1*z2^2
          - 8*H(1,1,z1)*z1^2*z2^-1
          - 8*H(1,1,z1)*z1^2*[1+z2]^-1
          - 16*H(1,1,z1)*z1^2*[z1+z2]^-4
          + 32*H(1,1,z1)*z1^2*[z1+z2]^-2
          + 48*H(1,1,z1)*z1^2
          - 8*H(1,1,z1)*z1^2*z2
          + 24*H(1,1,z1)*z1^2*z2^2
          - 96*H(1,1,z1)*z1^3*[z1+z2]^-3
          + 16*H(1,1,z1)*z1^3*[z1+z2]^-1
          - 32*H(1,1,z1)*z1^3*z2
          + 48*H(1,1,z1)*z1^4*[z1+z2]^-4
          - 128*H(1,1,z1)*z1^4*[z1+z2]^-2
          + 80*H(1,1,z1)*z1^4
          + 144*H(1,1,z1)*z1^5*[z1+z2]^-3
          - 160*H(1,1,z1)*z1^5*[z1+z2]^-1
          - 48*H(1,1,z1)*z1^6*[z1+z2]^-4
          + 128*H(1,1,z1)*z1^6*[z1+z2]^-2
          - 64*H(1,1,z1)*z1^7*[z1+z2]^-3
          + 16*H(1,1,z1)*z1^8*[z1+z2]^-4
          + 64*H(1,1,z2)
          + 24*H(1,1,z2)*z1^-1*z2^-1
          - 8*H(1,1,z2)*z1^-1*[1+z2]^-1
          - 16*H(1,1,z2)*z1^-1
          + 8*H(1,1,z2)*z1^-1*z2
          - 8*H(1,1,z2)*z1^-1*z2^2
          - 8*H(1,1,z2)*z2^-1*[1+z1]^-1
          - 16*H(1,1,z2)*z2^-1
          + 8*H(1,1,z2)*[1+z1]^-1*[1+z2]^-1
          - 16*H(1,1,z2)*[1+z1]^-1
          - 16*H(1,1,z2)*[1+z2]^-1
          - 32*H(1,1,z2)*[z1+z2]^-2
          - 8*H(1,1,z2)*z2*[1+z1]^-1
          - 16*H(1,1,z2)*z2
          - 8*H(1,1,z2)*z2^2*[1+z1]^-1
          + 32*H(1,1,z2)*z2^2
          + 8*H(1,1,z2)*z1*z2^-1
          - 8*H(1,1,z2)*z1*[1+z2]^-1
          + 16*H(1,1,z2)*z1*[z1+z2]^-3
          + 16*H(1,1,z2)*z1*[z1+z2]^-1
          - 16*H(1,1,z2)*z1
          - 8*H(1,1,z2)*z1*z2
          - 8*H(1,1,z2)*z1*z2^2
          - 8*H(1,1,z2)*z1^2*z2^-1
          - 8*H(1,1,z2)*z1^2*[1+z2]^-1
          - 16*H(1,1,z2)*z1^2*[z1+z2]^-4
          + 32*H(1,1,z2)*z1^2*[z1+z2]^-2
          + 48*H(1,1,z2)*z1^2
          - 8*H(1,1,z2)*z1^2*z2
          + 24*H(1,1,z2)*z1^2*z2^2
          - 96*H(1,1,z2)*z1^3*[z1+z2]^-3
          + 16*H(1,1,z2)*z1^3*[z1+z2]^-1
          - 32*H(1,1,z2)*z1^3*z2
          + 48*H(1,1,z2)*z1^4*[z1+z2]^-4
          - 128*H(1,1,z2)*z1^4*[z1+z2]^-2
          + 80*H(1,1,z2)*z1^4
          + 144*H(1,1,z2)*z1^5*[z1+z2]^-3
          - 160*H(1,1,z2)*z1^5*[z1+z2]^-1
          - 48*H(1,1,z2)*z1^6*[z1+z2]^-4
          + 128*H(1,1,z2)*z1^6*[z1+z2]^-2
          - 64*H(1,1,z2)*z1^7*[z1+z2]^-3
          + 16*H(1,1,z2)*z1^8*[z1+z2]^-4
          + 116*Log([z1+z2])
          - 68/3*Log([z1+z2])*z1^-4*z2^2
          + 50/3*Log([z1+z2])*z1^-3*z2
          - 16/3*Log([z1+z2])*z1^-2
          + 230/3*Log([z1+z2])*z1^-2*z2^2
          + 44*Log([z1+z2])*z1^-1*z2^-1
          - 4*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 4*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 260/3*Log([z1+z2])*z1^-1*z2
          + 230/3*Log([z1+z2])*z1^-1*z2^3
          - 68/3*Log([z1+z2])*z1^-1*z2^5
          - 16/3*Log([z1+z2])*z2^-2
          - 4*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 4*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 4*Log([z1+z2])*[1-z1]^-1
          - 4*Log([z1+z2])*[1-z2]^-1
          - 4*Log([z1+z2])*[1+z1]^-1
          - 4*Log([z1+z2])*[1+z2]^-1
          + 224/3*Log([z1+z2])*[z1-z2]^-2
          + 4*Log([z1+z2])*z2*[1-z1]^-1
          - 4*Log([z1+z2])*z2*[1+z1]^-1
          + 4*Log([z1+z2])*z2^2*[1-z1]^-1
          + 4*Log([z1+z2])*z2^2*[1+z1]^-1
          + 236/3*Log([z1+z2])*z2^2
          + 50/3*Log([z1+z2])*z2^4
          + 50/3*Log([z1+z2])*z1*z2^-3
          + 260/3*Log([z1+z2])*z1*z2^-1
          + 4*Log([z1+z2])*z1*[1-z2]^-1
          - 4*Log([z1+z2])*z1*[1+z2]^-1
          - 472/3*Log([z1+z2])*z1*[z1-z2]^-3
          + 100*Log([z1+z2])*z1*z2
          - 16/3*Log([z1+z2])*z1*z2^3
          - 68/3*Log([z1+z2])*z1^2*z2^-4
          + 230/3*Log([z1+z2])*z1^2*z2^-2
          + 4*Log([z1+z2])*z1^2*[1-z2]^-1
          + 4*Log([z1+z2])*z1^2*[1+z2]^-1
          + 952/3*Log([z1+z2])*z1^2*[z1-z2]^-4
          + 72*Log([z1+z2])*z1^2*[z1-z2]^-2
          + 236/3*Log([z1+z2])*z1^2
          + 44*Log([z1+z2])*z1^2*z2^2
          + 230/3*Log([z1+z2])*z1^3*z2^-1
          - 320*Log([z1+z2])*z1^3*[z1-z2]^-5
          - 1584*Log([z1+z2])*z1^3*[z1-z2]^-3
          - 72*Log([z1+z2])*z1^3*[z1-z2]^-1
          + 208/3*Log([z1+z2])*z1^3*z2
          + 160*Log([z1+z2])*z1^4*[z1-z2]^-6
          + 4392*Log([z1+z2])*z1^4*[z1-z2]^-4
          + 1656*Log([z1+z2])*z1^4*[z1-z2]^-2
          + 970/3*Log([z1+z2])*z1^4
          - 68/3*Log([z1+z2])*z1^5*z2^-1
          - 4320*Log([z1+z2])*z1^5*[z1-z2]^-5
          - 5976*Log([z1+z2])*z1^5*[z1-z2]^-3
          - 3040/3*Log([z1+z2])*z1^5*[z1-z2]^-1
          + 1440*Log([z1+z2])*z1^6*[z1-z2]^-6
          + 8712*Log([z1+z2])*z1^6*[z1-z2]^-4
          + 5456/3*Log([z1+z2])*z1^6*[z1-z2]^-2
          - 5760*Log([z1+z2])*z1^7*[z1-z2]^-5
          - 6688/3*Log([z1+z2])*z1^7*[z1-z2]^-3
          + 1440*Log([z1+z2])*z1^8*[z1-z2]^-6
          + 5272/3*Log([z1+z2])*z1^8*[z1-z2]^-4
          - 800*Log([z1+z2])*z1^9*[z1-z2]^-5
          + 160*Log([z1+z2])*z1^10*[z1-z2]^-6
          + 16*Log([z1+z2])^2
          - 40*Log([z1+z2])^2*z1^-4*z2^2
          - 20*Log([z1+z2])^2*z1^-3*z2
          - 16*Log([z1+z2])^2*z1^-2
          + 4*Log([z1+z2])^2*z1^-2*z2^2
          + 8*Log([z1+z2])^2*z1^-1*z2^-1
          - 8*Log([z1+z2])^2*z1^-1*[1+z2]^-1
          + 16*Log([z1+z2])^2*z1^-1
          + 8*Log([z1+z2])^2*z1^-1*z2^2
          + 4*Log([z1+z2])^2*z1^-1*z2^3
          - 40*Log([z1+z2])^2*z1^-1*z2^5
          - 16*Log([z1+z2])^2*z2^-2
          - 8*Log([z1+z2])^2*z2^-1*[1+z1]^-1
          + 16*Log([z1+z2])^2*z2^-1
          + 8*Log([z1+z2])^2*[1+z1]^-1*[1+z2]^-1
          - 16*Log([z1+z2])^2*[1+z1]^-1
          - 16*Log([z1+z2])^2*[1+z2]^-1
          - 8*Log([z1+z2])^2*z2*[1+z1]^-1
          + 16*Log([z1+z2])^2*z2
          - 8*Log([z1+z2])^2*z2^2*[1+z1]^-1
          + 8*Log([z1+z2])^2*z2^2
          - 20*Log([z1+z2])^2*z2^4
          - 20*Log([z1+z2])^2*z1*z2^-3
          - 8*Log([z1+z2])^2*z1*[1+z2]^-1
          + 16*Log([z1+z2])^2*z1
          - 8*Log([z1+z2])^2*z1*z2
          + 8*Log([z1+z2])^2*z1*z2^2
          - 16*Log([z1+z2])^2*z1*z2^3
          - 40*Log([z1+z2])^2*z1^2*z2^-4
          + 4*Log([z1+z2])^2*z1^2*z2^-2
          + 8*Log([z1+z2])^2*z1^2*z2^-1
          - 8*Log([z1+z2])^2*z1^2*[1+z2]^-1
          + 8*Log([z1+z2])^2*z1^2
          + 8*Log([z1+z2])^2*z1^2*z2
          + 8*Log([z1+z2])^2*z1^2*z2^2
          + 4*Log([z1+z2])^2*z1^3*z2^-1
          - 16*Log([z1+z2])^2*z1^3*z2
          - 20*Log([z1+z2])^2*z1^4
          - 40*Log([z1+z2])^2*z1^5*z2^-1
         ;	  
	  	 


==> anc/Ggg1cF30.inc <==
*********
* this file contains Ggg1cF30ff1, Ggg1cF30if11, Ggg1cF30if12, Ggg1cF30ii1
* as given by equations (C.15), (C.16), (C.17), (C.18) with the overall scale
* factors removed
*********
id Ggg1cF30ff1=

       + e^-3 * (
          - 6*D0([1-z1])*Dd([1-z2])
          - 11/2*Dd([1-z1])*Dd([1-z2])
          + 12*Dd([1-z2])
          - 6*Dd([1-z2])*z1^-1
          - 6*Dd([1-z2])*z1
          + 6*Dd([1-z2])*z1^2
          )

       + e^-2 * (
          - 11*D0([1-z1])*Dd([1-z2])
          - 121/12*Dd([1-z1])*Dd([1-z2])
          + 22*Dd([1-z2])
          - 11*Dd([1-z2])*z1^-1
          - 11*Dd([1-z2])*z1
          + 11*Dd([1-z2])*z1^2
          )

       + e^-1 * (
          - 73/2*D0([1-z1])*Dd([1-z2])
          + 7/2*D0([1-z1])*Dd([1-z2])*Pi^2
          - 803/24*Dd([1-z1])*Dd([1-z2])
          + 77/24*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 73*Dd([1-z2])
          - 73/2*Dd([1-z2])*z1^-1
          - 73/2*Dd([1-z2])*z1
          + 73/2*Dd([1-z2])*z1^2
          + 7/2*Dd([1-z2])*Pi^2*z1^-1
          - 7*Dd([1-z2])*Pi^2
          + 7/2*Dd([1-z2])*Pi^2*z1
          - 7/2*Dd([1-z2])*Pi^2*z1^2
          )

       - 451/4*D0([1-z1])*Dd([1-z2])
          + 77/12*D0([1-z1])*Dd([1-z2])*Pi^2
          + 50*D0([1-z1])*Dd([1-z2])*Zeta3
          - 4961/48*Dd([1-z1])*Dd([1-z2])
          + 847/144*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 275/6*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 451/2*Dd([1-z2])
          - 451/4*Dd([1-z2])*z1^-1
          - 451/4*Dd([1-z2])*z1
          + 451/4*Dd([1-z2])*z1^2
          + 77/12*Dd([1-z2])*Pi^2*z1^-1
          - 77/6*Dd([1-z2])*Pi^2
          + 77/12*Dd([1-z2])*Pi^2*z1
          - 77/12*Dd([1-z2])*Pi^2*z1^2
          + 50*Dd([1-z2])*Zeta3*z1^-1
          - 100*Dd([1-z2])*Zeta3
          + 50*Dd([1-z2])*Zeta3*z1
          - 50*Dd([1-z2])*Zeta3*z1^2
         ;



id Ggg1cF30if11=
       + e^-3 * (
          - 11/3*Dd([1-z1])*Dd([1-z2])
          + 8*Dd([1-z2])
          - 4*Dd([1-z2])*z1^-1
          - 4*Dd([1-z2])*z1
          + 4*Dd([1-z2])*z1^2
          - 4*Dd([1-z2])*D0([1-z1])
          )

       + e^-2 * (
          - 121/36*Dd([1-z1])*Dd([1-z2])
          - 2/3*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 12*Dd([1-z2])
          - 44/3*Dd([1-z2])*z1^-1
          - 12*Dd([1-z2])*z1
          + 44/3*Dd([1-z2])*z1^2
          - 4*Dd([1-z2])*H(0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(0,z1)*z1
          + 4*Dd([1-z2])*H(0,z1)*z1^2
          + 16*Dd([1-z2])*H(1,z1)
          - 8*Dd([1-z2])*H(1,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,z1)*z1
          + 8*Dd([1-z2])*H(1,z1)*z1^2
          + 8*Dd([1-z2])*D1([1-z1])
          )

       + e^-1 * (
          - 737/108*Dd([1-z1])*Dd([1-z2])
          + 11/36*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 4*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 571/18*Dd([1-z2])
          - 73/4*Dd([1-z2])*z1^-1
          - 437/18*Dd([1-z2])*z1
          + 389/18*Dd([1-z2])*z1^2
          + 5/3*Dd([1-z2])*Pi^2*z1^-1
          - 2*Dd([1-z2])*Pi^2
          + 3*Dd([1-z2])*Pi^2*z1
          - 5/3*Dd([1-z2])*Pi^2*z1^2
          + 14*Dd([1-z2])*H(0,z1)
          - 22/3*Dd([1-z2])*H(0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,z1)*z1
          + 44/3*Dd([1-z2])*H(0,z1)*z1^2
          - 4*Dd([1-z2])*H(0,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,0,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(0,0,z1)*z1
          + 4*Dd([1-z2])*H(0,0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,1,z1)
          - 8*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 8*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 16*Dd([1-z2])*H(0,1,z1)*z1
          + 8*Dd([1-z2])*H(0,1,z1)*z1^2
          + 12*Dd([1-z2])*H(1,z1)
          - 55/3*Dd([1-z2])*H(1,z1)*z1^-1
          - 12*Dd([1-z2])*H(1,z1)*z1
          + 44/3*Dd([1-z2])*H(1,z1)*z1^2
          + 16*Dd([1-z2])*H(1,0,z1)
          - 8*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 8*Dd([1-z2])*H(1,0,z1)*z1
          + 8*Dd([1-z2])*H(1,0,z1)*z1^2
          + 24*Dd([1-z2])*H(1,1,z1)
          - 12*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 12*Dd([1-z2])*H(1,1,z1)*z1
          + 12*Dd([1-z2])*H(1,1,z1)*z1^2
          - 49/12*Dd([1-z2])*D0([1-z1])
          + 5/3*Dd([1-z2])*D0([1-z1])*Pi^2
          + 11/3*Dd([1-z2])*D1([1-z1])
          - 6*Dd([1-z2])*D2([1-z1])
          )

       - 1111/81*Dd([1-z1])*Dd([1-z2])
          - 173/432*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 11/90*Dd([1-z1])*Dd([1-z2])*Pi^4
          + 44/9*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 7105/108*Dd([1-z2])
          - 1105/27*Dd([1-z2])*z1^-1
          - 5363/108*Dd([1-z2])*z1
          + 515/12*Dd([1-z2])*z1^2
          + 55/18*Dd([1-z2])*Pi^2*z1^-1
          - 10/3*Dd([1-z2])*Pi^2
          + 5/3*Dd([1-z2])*Pi^2*z1
          - 11/3*Dd([1-z2])*Pi^2*z1^2
          + 40/3*Dd([1-z2])*Zeta3*z1^-1
          - 80/3*Dd([1-z2])*Zeta3
          + 40/3*Dd([1-z2])*Zeta3*z1
          - 40/3*Dd([1-z2])*Zeta3*z1^2
          + 463/18*Dd([1-z2])*H(0,z1)
          - 73/4*Dd([1-z2])*H(0,z1)*z1^-1
          - 49/12*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 437/18*Dd([1-z2])*H(0,z1)*z1
          + 389/18*Dd([1-z2])*H(0,z1)*z1^2
          + 5/3*Dd([1-z2])*H(0,z1)*Pi^2*z1^-1
          + 5/3*Dd([1-z2])*H(0,z1)*Pi^2*[1-z1]^-1
          - 4/3*Dd([1-z2])*H(0,z1)*Pi^2
          + 11/3*Dd([1-z2])*H(0,z1)*Pi^2*z1
          - 5/3*Dd([1-z2])*H(0,z1)*Pi^2*z1^2
          + 14*Dd([1-z2])*H(0,0,z1)
          - 22/3*Dd([1-z2])*H(0,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,0,z1)*z1
          + 44/3*Dd([1-z2])*H(0,0,z1)*z1^2
          - 4*Dd([1-z2])*H(0,0,0,z1)*z1^-1
          - 4*Dd([1-z2])*H(0,0,0,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(0,0,0,z1)*z1
          + 4*Dd([1-z2])*H(0,0,0,z1)*z1^2
          + 8*Dd([1-z2])*H(0,0,1,z1)
          - 8*Dd([1-z2])*H(0,0,1,z1)*z1^-1
          - 8*Dd([1-z2])*H(0,0,1,z1)*[1-z1]^-1
          - 16*Dd([1-z2])*H(0,0,1,z1)*z1
          + 8*Dd([1-z2])*H(0,0,1,z1)*z1^2
          + 14*Dd([1-z2])*H(0,1,z1)
          - 11*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 11/3*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(0,1,z1)*z1
          + 44/3*Dd([1-z2])*H(0,1,z1)*z1^2
          + 8*Dd([1-z2])*H(0,1,0,z1)
          - 8*Dd([1-z2])*H(0,1,0,z1)*z1^-1
          - 8*Dd([1-z2])*H(0,1,0,z1)*[1-z1]^-1
          - 16*Dd([1-z2])*H(0,1,0,z1)*z1
          + 8*Dd([1-z2])*H(0,1,0,z1)*z1^2
          + 16*Dd([1-z2])*H(0,1,1,z1)
          - 12*Dd([1-z2])*H(0,1,1,z1)*z1^-1
          - 12*Dd([1-z2])*H(0,1,1,z1)*[1-z1]^-1
          - 20*Dd([1-z2])*H(0,1,1,z1)*z1
          + 12*Dd([1-z2])*H(0,1,1,z1)*z1^2
          + 643/18*Dd([1-z2])*H(1,z1)
          - 925/36*Dd([1-z2])*H(1,z1)*z1^-1
          - 437/18*Dd([1-z2])*H(1,z1)*z1
          + 389/18*Dd([1-z2])*H(1,z1)*z1^2
          + 8/3*Dd([1-z2])*H(1,z1)*Pi^2*z1^-1
          - 16/3*Dd([1-z2])*H(1,z1)*Pi^2
          + 8/3*Dd([1-z2])*H(1,z1)*Pi^2*z1
          - 8/3*Dd([1-z2])*H(1,z1)*Pi^2*z1^2
          + 12*Dd([1-z2])*H(1,0,z1)
          - 55/3*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 11/3*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(1,0,z1)*z1
          + 44/3*Dd([1-z2])*H(1,0,z1)*z1^2
          + 16*Dd([1-z2])*H(1,0,0,z1)
          - 8*Dd([1-z2])*H(1,0,0,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,0,0,z1)*[1-z1]^-1
          - 8*Dd([1-z2])*H(1,0,0,z1)*z1
          + 8*Dd([1-z2])*H(1,0,0,z1)*z1^2
          + 24*Dd([1-z2])*H(1,0,1,z1)
          - 12*Dd([1-z2])*H(1,0,1,z1)*z1^-1
          - 12*Dd([1-z2])*H(1,0,1,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(1,0,1,z1)*z1
          + 12*Dd([1-z2])*H(1,0,1,z1)*z1^2
          + 12*Dd([1-z2])*H(1,1,z1)
          - 22*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 12*Dd([1-z2])*H(1,1,z1)*z1
          + 44/3*Dd([1-z2])*H(1,1,z1)*z1^2
          + 24*Dd([1-z2])*H(1,1,0,z1)
          - 12*Dd([1-z2])*H(1,1,0,z1)*z1^-1
          - 12*Dd([1-z2])*H(1,1,0,z1)*[1-z1]^-1
          - 12*Dd([1-z2])*H(1,1,0,z1)*z1
          + 12*Dd([1-z2])*H(1,1,0,z1)*z1^2
          + 32*Dd([1-z2])*H(1,1,1,z1)
          - 16*Dd([1-z2])*H(1,1,1,z1)*z1^-1
          - 16*Dd([1-z2])*H(1,1,1,z1)*z1
          + 16*Dd([1-z2])*H(1,1,1,z1)*z1^2
          - 293/36*Dd([1-z2])*D0([1-z1])
          + 11/18*Dd([1-z2])*D0([1-z1])*Pi^2
          + 40/3*Dd([1-z2])*D0([1-z1])*Zeta3
          + 415/36*Dd([1-z2])*D1([1-z1])
          - 8/3*Dd([1-z2])*D1([1-z1])*Pi^2
          - 11/3*Dd([1-z2])*D2([1-z1])
          + 8/3*Dd([1-z2])*D3([1-z1])
         ;


id Ggg1cF30if12=
       + e^-3 * (
          - 4*D0([1-z2])*Dd([1-z1])
          + 8*Dd([1-z1])
          - 4*Dd([1-z1])*z2^-1
          - 4*Dd([1-z1])*z2
          + 4*Dd([1-z1])*z2^2
          - 11/3*Dd([1-z1])*Dd([1-z2])
          )

       + e^-2 * (
          + 16
          + 4*z1^-1*z2^-1
          - 8*z1^-1
          + 4*z1^-1*z2
          - 4*z1^-1*z2^2
          - 8*z2^-1
          - 8*z2
          + 8*z2^2
          + 4*z1*z2^-1
          - 8*z1
          + 4*z1*z2
          - 4*z1*z2^2
          - 4*z1^2*z2^-1
          + 8*z1^2
          - 4*z1^2*z2
          + 4*z1^2*z2^2
          - 8*D0([1-z1])
          + 4*D0([1-z1])*z2^-1
          + 4*D0([1-z1])*z2
          - 4*D0([1-z1])*z2^2
          + 4*D0([1-z1])*D0([1-z2])
          + 11/3*D0([1-z1])*Dd([1-z2])
          - 8*D0([1-z2])
          + 4*D0([1-z2])*z1^-1
          + 4*D0([1-z2])*z1
          - 4*D0([1-z2])*z1^2
          - 11/3*D0([1-z2])*Dd([1-z1])
          + 22/3*Dd([1-z1])
          - 11/3*Dd([1-z1])*z2^-1
          - 11/3*Dd([1-z1])*z2
          + 11/3*Dd([1-z1])*z2^2
          - 121/36*Dd([1-z1])*Dd([1-z2])
          - 22/3*Dd([1-z2])
          + 11/3*Dd([1-z2])*z1^-1
          + 11/3*Dd([1-z2])*z1
          - 11/3*Dd([1-z2])*z1^2
          )

       + e^-1 * (
          + 11/3*z1^-1*z2^-1
          - 22/3*z1^-1
          + 11/3*z1^-1*z2
          - 11/3*z1^-1*z2^2
          - 22/3*D0([1-z1])
          + 11/3*D0([1-z1])*z2^-1
          + 11/3*D0([1-z1])*z2
          - 11/3*D0([1-z1])*z2^2
          + 11/3*D0([1-z1])*D0([1-z2])
          + 121/36*D0([1-z1])*Dd([1-z2])
          + 11/3*D0([1-z2])*z1^-1
          - 4*D0([1-z2])*D1([1-z1])
          - 8*D0([1-z2])*H(0,z1)
          + 4*D0([1-z2])*H(0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(0,z1)*z1^-1
          + 4*D0([1-z2])*H(0,z1)*z1
          - 4*D0([1-z2])*H(0,z1)*z1^2
          - 8*D0([1-z2])*H(1,z1)
          + 4*D0([1-z2])*H(1,z1)*z1^-1
          + 4*D0([1-z2])*H(1,z1)*z1
          - 4*D0([1-z2])*H(1,z1)*z1^2
          - 67/9*D0([1-z2])*Dd([1-z1])
          + D0([1-z2])*Dd([1-z1])*Pi^2
          + 8*D1([1-z1])
          - 4*D1([1-z1])*z2^-1
          - 4*D1([1-z1])*z2
          + 4*D1([1-z1])*z2^2
          - 11/3*D1([1-z1])*Dd([1-z2])
          + 16*H(0,z1)
          + 4*H(0,z1)*[1-z1]^-1*z2^-1
          - 8*H(0,z1)*[1-z1]^-1
          + 4*H(0,z1)*[1-z1]^-1*z2
          - 4*H(0,z1)*[1-z1]^-1*z2^2
          + 4*H(0,z1)*z1^-1*z2^-1
          - 8*H(0,z1)*z1^-1
          + 4*H(0,z1)*z1^-1*z2
          - 4*H(0,z1)*z1^-1*z2^2
          - 8*H(0,z1)*z2^-1
          - 8*H(0,z1)*z2
          + 8*H(0,z1)*z2^2
          + 4*H(0,z1)*z1*z2^-1
          - 8*H(0,z1)*z1
          + 4*H(0,z1)*z1*z2
          - 4*H(0,z1)*z1*z2^2
          - 4*H(0,z1)*z1^2*z2^-1
          + 8*H(0,z1)*z1^2
          - 4*H(0,z1)*z1^2*z2
          + 4*H(0,z1)*z1^2*z2^2
          - 22/3*H(0,z1)*Dd([1-z2])
          + 11/3*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          + 11/3*H(0,z1)*Dd([1-z2])*z1^-1
          + 11/3*H(0,z1)*Dd([1-z2])*z1
          - 11/3*H(0,z1)*Dd([1-z2])*z1^2
          + 16*H(1,z1)
          + 4*H(1,z1)*z1^-1*z2^-1
          - 8*H(1,z1)*z1^-1
          + 4*H(1,z1)*z1^-1*z2
          - 4*H(1,z1)*z1^-1*z2^2
          - 8*H(1,z1)*z2^-1
          - 8*H(1,z1)*z2
          + 8*H(1,z1)*z2^2
          + 4*H(1,z1)*z1*z2^-1
          - 8*H(1,z1)*z1
          + 4*H(1,z1)*z1*z2
          - 4*H(1,z1)*z1*z2^2
          - 4*H(1,z1)*z1^2*z2^-1
          + 8*H(1,z1)*z1^2
          - 4*H(1,z1)*z1^2*z2
          + 4*H(1,z1)*z1^2*z2^2
          - 22/3*H(1,z1)*Dd([1-z2])
          + 11/3*H(1,z1)*Dd([1-z2])*z1^-1
          + 11/3*H(1,z1)*Dd([1-z2])*z1
          - 11/3*H(1,z1)*Dd([1-z2])*z1^2
          + 134/9*Dd([1-z1])
          - 67/9*Dd([1-z1])*z2^-1
          - 67/9*Dd([1-z1])*z2
          + 67/9*Dd([1-z1])*z2^2
          + Dd([1-z1])*Pi^2*z2^-1
          - 2*Dd([1-z1])*Pi^2
          + Dd([1-z1])*Pi^2*z2
          - Dd([1-z1])*Pi^2*z2^2
          - 737/108*Dd([1-z1])*Dd([1-z2])
          + 11/12*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 121/36*Dd([1-z2])*z1^-1
          )

       + 8
          + 67/9*z1^-1*z2^-1
          - 134/9*z1^-1
          + 67/9*z1^-1*z2
          - 67/9*z1^-1*z2^2
          - 4*z2^-1
          - 4*z2
          + 4*z2^2
          - Pi^2*z1^-1*z2^-1
          + 2*Pi^2*z1^-1
          - Pi^2*z1^-1*z2
          + Pi^2*z1^-1*z2^2
          + 2*Pi^2*z2^-1
          - 4*Pi^2
          + 2*Pi^2*z2
          - 2*Pi^2*z2^2
          - Pi^2*z1*z2^-1
          + 2*Pi^2*z1
          - Pi^2*z1*z2
          + Pi^2*z1*z2^2
          + Pi^2*z1^2*z2^-1
          - 2*Pi^2*z1^2
          + Pi^2*z1^2*z2
          - Pi^2*z1^2*z2^2
          - 134/9*D0([1-z1])
          + 67/9*D0([1-z1])*z2^-1
          + 67/9*D0([1-z1])*z2
          - 67/9*D0([1-z1])*z2^2
          - D0([1-z1])*Pi^2*z2^-1
          + 2*D0([1-z1])*Pi^2
          - D0([1-z1])*Pi^2*z2
          + D0([1-z1])*Pi^2*z2^2
          + 67/9*D0([1-z1])*D0([1-z2])
          - D0([1-z1])*D0([1-z2])*Pi^2
          + 737/108*D0([1-z1])*Dd([1-z2])
          - 11/12*D0([1-z1])*Dd([1-z2])*Pi^2
          - 4*D0([1-z2])
          + 67/9*D0([1-z2])*z1^-1
          - D0([1-z2])*Pi^2*z1^-1
          + 2*D0([1-z2])*Pi^2
          - D0([1-z2])*Pi^2*z1
          + D0([1-z2])*Pi^2*z1^2
          - 11/3*D0([1-z2])*D1([1-z1])
          + 11/3*D0([1-z2])*H(0,z1)*[1-z1]^-1
          + 11/3*D0([1-z2])*H(0,z1)*z1^-1
          - 8*D0([1-z2])*H(0,0,z1)
          + 4*D0([1-z2])*H(0,0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(0,0,z1)*z1^-1
          + 4*D0([1-z2])*H(0,0,z1)*z1
          - 4*D0([1-z2])*H(0,0,z1)*z1^2
          - 8*D0([1-z2])*H(0,1,z1)
          + 4*D0([1-z2])*H(0,1,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(0,1,z1)*z1^-1
          + 4*D0([1-z2])*H(0,1,z1)*z1
          - 4*D0([1-z2])*H(0,1,z1)*z1^2
          + 11/3*D0([1-z2])*H(1,z1)*z1^-1
          - 8*D0([1-z2])*H(1,0,z1)
          + 4*D0([1-z2])*H(1,0,z1)*[1-z1]^-1
          + 4*D0([1-z2])*H(1,0,z1)*z1^-1
          + 4*D0([1-z2])*H(1,0,z1)*z1
          - 4*D0([1-z2])*H(1,0,z1)*z1^2
          - 8*D0([1-z2])*H(1,1,z1)
          + 4*D0([1-z2])*H(1,1,z1)*z1^-1
          + 4*D0([1-z2])*H(1,1,z1)*z1
          - 4*D0([1-z2])*H(1,1,z1)*z1^2
          - 404/27*D0([1-z2])*Dd([1-z1])
          + 28/3*D0([1-z2])*Dd([1-z1])*Zeta3
          + 11/12*D0([1-z2])*Dd([1-z1])*Pi^2
          + 2*D0([1-z2])*D2([1-z1])
          + 22/3*D1([1-z1])
          - 11/3*D1([1-z1])*z2^-1
          - 11/3*D1([1-z1])*z2
          + 11/3*D1([1-z1])*z2^2
          - 121/36*D1([1-z1])*Dd([1-z2])
          + 11/3*H(0,z1)*[1-z1]^-1*z2^-1
          - 22/3*H(0,z1)*[1-z1]^-1
          + 11/3*H(0,z1)*[1-z1]^-1*z2
          - 11/3*H(0,z1)*[1-z1]^-1*z2^2
          + 11/3*H(0,z1)*z1^-1*z2^-1
          - 22/3*H(0,z1)*z1^-1
          + 11/3*H(0,z1)*z1^-1*z2
          - 11/3*H(0,z1)*z1^-1*z2^2
          + 121/36*H(0,z1)*Dd([1-z2])*[1-z1]^-1
          + 121/36*H(0,z1)*Dd([1-z2])*z1^-1
          + 16*H(0,0,z1)
          + 4*H(0,0,z1)*[1-z1]^-1*z2^-1
          - 8*H(0,0,z1)*[1-z1]^-1
          + 4*H(0,0,z1)*[1-z1]^-1*z2
          - 4*H(0,0,z1)*[1-z1]^-1*z2^2
          + 4*H(0,0,z1)*z1^-1*z2^-1
          - 8*H(0,0,z1)*z1^-1
          + 4*H(0,0,z1)*z1^-1*z2
          - 4*H(0,0,z1)*z1^-1*z2^2
          - 8*H(0,0,z1)*z2^-1
          - 8*H(0,0,z1)*z2
          + 8*H(0,0,z1)*z2^2
          + 4*H(0,0,z1)*z1*z2^-1
          - 8*H(0,0,z1)*z1
          + 4*H(0,0,z1)*z1*z2
          - 4*H(0,0,z1)*z1*z2^2
          - 4*H(0,0,z1)*z1^2*z2^-1
          + 8*H(0,0,z1)*z1^2
          - 4*H(0,0,z1)*z1^2*z2
          + 4*H(0,0,z1)*z1^2*z2^2
          - 22/3*H(0,0,z1)*Dd([1-z2])
          + 11/3*H(0,0,z1)*Dd([1-z2])*[1-z1]^-1
          + 11/3*H(0,0,z1)*Dd([1-z2])*z1^-1
          + 11/3*H(0,0,z1)*Dd([1-z2])*z1
          - 11/3*H(0,0,z1)*Dd([1-z2])*z1^2
          + 16*H(0,1,z1)
          + 4*H(0,1,z1)*[1-z1]^-1*z2^-1
          - 8*H(0,1,z1)*[1-z1]^-1
          + 4*H(0,1,z1)*[1-z1]^-1*z2
          - 4*H(0,1,z1)*[1-z1]^-1*z2^2
          + 4*H(0,1,z1)*z1^-1*z2^-1
          - 8*H(0,1,z1)*z1^-1
          + 4*H(0,1,z1)*z1^-1*z2
          - 4*H(0,1,z1)*z1^-1*z2^2
          - 8*H(0,1,z1)*z2^-1
          - 8*H(0,1,z1)*z2
          + 8*H(0,1,z1)*z2^2
          + 4*H(0,1,z1)*z1*z2^-1
          - 8*H(0,1,z1)*z1
          + 4*H(0,1,z1)*z1*z2
          - 4*H(0,1,z1)*z1*z2^2
          - 4*H(0,1,z1)*z1^2*z2^-1
          + 8*H(0,1,z1)*z1^2
          - 4*H(0,1,z1)*z1^2*z2
          + 4*H(0,1,z1)*z1^2*z2^2
          - 22/3*H(0,1,z1)*Dd([1-z2])
          + 11/3*H(0,1,z1)*Dd([1-z2])*[1-z1]^-1
          + 11/3*H(0,1,z1)*Dd([1-z2])*z1^-1
          + 11/3*H(0,1,z1)*Dd([1-z2])*z1
          - 11/3*H(0,1,z1)*Dd([1-z2])*z1^2
          + 11/3*H(1,z1)*z1^-1*z2^-1
          - 22/3*H(1,z1)*z1^-1
          + 11/3*H(1,z1)*z1^-1*z2
          - 11/3*H(1,z1)*z1^-1*z2^2
          + 121/36*H(1,z1)*Dd([1-z2])*z1^-1
          + 16*H(1,0,z1)
          + 4*H(1,0,z1)*[1-z1]^-1*z2^-1
          - 8*H(1,0,z1)*[1-z1]^-1
          + 4*H(1,0,z1)*[1-z1]^-1*z2
          - 4*H(1,0,z1)*[1-z1]^-1*z2^2
          + 4*H(1,0,z1)*z1^-1*z2^-1
          - 8*H(1,0,z1)*z1^-1
          + 4*H(1,0,z1)*z1^-1*z2
          - 4*H(1,0,z1)*z1^-1*z2^2
          - 8*H(1,0,z1)*z2^-1
          - 8*H(1,0,z1)*z2
          + 8*H(1,0,z1)*z2^2
          + 4*H(1,0,z1)*z1*z2^-1
          - 8*H(1,0,z1)*z1
          + 4*H(1,0,z1)*z1*z2
          - 4*H(1,0,z1)*z1*z2^2
          - 4*H(1,0,z1)*z1^2*z2^-1
          + 8*H(1,0,z1)*z1^2
          - 4*H(1,0,z1)*z1^2*z2
          + 4*H(1,0,z1)*z1^2*z2^2
          - 22/3*H(1,0,z1)*Dd([1-z2])
          + 11/3*H(1,0,z1)*Dd([1-z2])*[1-z1]^-1
          + 11/3*H(1,0,z1)*Dd([1-z2])*z1^-1
          + 11/3*H(1,0,z1)*Dd([1-z2])*z1
          - 11/3*H(1,0,z1)*Dd([1-z2])*z1^2
          + 16*H(1,1,z1)
          + 4*H(1,1,z1)*z1^-1*z2^-1
          - 8*H(1,1,z1)*z1^-1
          + 4*H(1,1,z1)*z1^-1*z2
          - 4*H(1,1,z1)*z1^-1*z2^2
          - 8*H(1,1,z1)*z2^-1
          - 8*H(1,1,z1)*z2
          + 8*H(1,1,z1)*z2^2
          + 4*H(1,1,z1)*z1*z2^-1
          - 8*H(1,1,z1)*z1
          + 4*H(1,1,z1)*z1*z2
          - 4*H(1,1,z1)*z1*z2^2
          - 4*H(1,1,z1)*z1^2*z2^-1
          + 8*H(1,1,z1)*z1^2
          - 4*H(1,1,z1)*z1^2*z2
          + 4*H(1,1,z1)*z1^2*z2^2
          - 22/3*H(1,1,z1)*Dd([1-z2])
          + 11/3*H(1,1,z1)*Dd([1-z2])*z1^-1
          + 11/3*H(1,1,z1)*Dd([1-z2])*z1
          - 11/3*H(1,1,z1)*Dd([1-z2])*z1^2
          + 808/27*Dd([1-z1])
          - 404/27*Dd([1-z1])*z2^-1
          - 404/27*Dd([1-z1])*z2
          + 404/27*Dd([1-z1])*z2^2
          + 28/3*Dd([1-z1])*Zeta3*z2^-1
          - 56/3*Dd([1-z1])*Zeta3
          + 28/3*Dd([1-z1])*Zeta3*z2
          - 28/3*Dd([1-z1])*Zeta3*z2^2
          + 11/12*Dd([1-z1])*Pi^2*z2^-1
          - 11/6*Dd([1-z1])*Pi^2
          + 11/12*Dd([1-z1])*Pi^2*z2
          - 11/12*Dd([1-z1])*Pi^2*z2^2
          - 1111/81*Dd([1-z1])*Dd([1-z2])
          + 77/9*Dd([1-z1])*Dd([1-z2])*Zeta3
          + 121/144*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 11/3*Dd([1-z2])
          + 737/108*Dd([1-z2])*z1^-1
          - 11/12*Dd([1-z2])*Pi^2*z1^-1
          + 11/6*Dd([1-z2])*Pi^2
          - 11/12*Dd([1-z2])*Pi^2*z1
          + 11/12*Dd([1-z2])*Pi^2*z1^2
          + 11/6*Dd([1-z2])*D2([1-z1])
          - 4*D2([1-z1])
          + 2*D2([1-z1])*z2^-1
          + 2*D2([1-z1])*z2
          - 2*D2([1-z1])*z2^2
         ;

id Ggg1cF30ii1=

       + e^-3 * (
          - 11/6*Dd([1-z1])*Dd([1-z2])
          + 4*Dd([1-z2])
          - 2*Dd([1-z2])*z1^-1
          - 2*Dd([1-z2])*z1
          + 2*Dd([1-z2])*z1^2
          - 2*Dd([1-z2])*D0([1-z1])
          )

       + e^-2 * (
          + 8
          + 2*z1^-1*z2^-1
          - 4*z1^-1
          + 2*z1^-1*z2
          - 2*z1^-1*z2^2
          - 4*z2^-1
          - 4*z2
          + 4*z2^2
          + 2*z1*z2^-1
          - 4*z1
          + 2*z1*z2
          - 2*z1*z2^2
          - 2*z1^2*z2^-1
          + 4*z1^2
          - 2*z1^2*z2
          + 2*z1^2*z2^2
          - 11/3*Dd([1-z1])
          + 11/6*Dd([1-z1])*z2^-1
          + 11/6*Dd([1-z1])*z2
          - 11/6*Dd([1-z1])*z2^2
          - 1/3*Dd([1-z1])*Dd([1-z2])*Pi^2
          + 11/6*Dd([1-z1])*D0([1-z2])
          + 7/3*Dd([1-z2])
          - 11/2*Dd([1-z2])*z1^-1
          - 25/6*Dd([1-z2])*z1
          + 11/2*Dd([1-z2])*z1^2
          - 2*Dd([1-z2])*H(0,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,z1)*z1
          + 2*Dd([1-z2])*H(0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,z1)
          - 4*Dd([1-z2])*H(1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,z1)*z1
          + 4*Dd([1-z2])*H(1,z1)*z1^2
          + 11/6*Dd([1-z2])*D0([1-z1])
          + 4*Dd([1-z2])*D1([1-z1])
          - 4*D0([1-z1])
          + 2*D0([1-z1])*z2^-1
          + 2*D0([1-z1])*z2
          - 2*D0([1-z1])*z2^2
          + 2*D0([1-z1])*D0([1-z2])
          - 4*D0([1-z2])
          + 2*D0([1-z2])*z1^-1
          + 2*D0([1-z2])*z1
          - 2*D0([1-z2])*z1^2
          )

       + e^-1 * (
          + 38/3
          + 23*z1^-1*z2^-1
          + 23/6*z1^-1*[1+z2]^-1
          - 12*z1^-1*[z1+z2]^-1
          - 52/3*z1^-1
          + 12*z1^-1*z2
          - 44/3*z1^-1*z2^2
          + 20*z1^-1*z2^3
          - 40*z1^-1*z2^4
          + 11/6*z2^-1*[1+z1]^-1
          - 24*z2^-1
          - 11/6*[1+z1]^-1*[1+z2]^-1
          + 11/3*[1+z1]^-1
          + 5/3*[1+z2]^-1
          + 2/3*[z1+z2]^-2
          + 8*[z1+z2]^-1
          + 11/6*z2*[1+z1]^-1
          - 52/3*z2
          + 11/6*z2^2*[1+z1]^-1
          + 25/3*z2^2
          - 20*z2^3
          + 40*z2^4
          + 40*z1*z2^-3
          - 20*z1*z2^-2
          + 12*z1*z2^-1
          - 1/6*z1*[1+z2]^-1
          + 11/3*z1*[z1+z2]^-3
          - 4*z1*[z1+z2]^-2
          + 43/3*z1*[z1+z2]^-1
          - 104/3*z1
          + 83/3*z1*z2
          - 24*z1*z2^2
          - 40*z1^2*z2^-3
          + 20*z1^2*z2^-2
          - 44/3*z1^2*z2^-1
          + 23/6*z1^2*[1+z2]^-1
          - 11/3*z1^2*[z1+z2]^-4
          + 4*z1^2*[z1+z2]^-3
          + 26/3*z1^2*[z1+z2]^-2
          + 16/3*z1^2*[z1+z2]^-1
          + 4*z1^2
          + 23*z1^2*z2^2
          - 22*z1^3*[z1+z2]^-3
          + 16*z1^3*[z1+z2]^-2
          + 55/3*z1^3*[z1+z2]^-1
          - 12*z1^3
          - 34/3*z1^3*z2
          + 11*z1^4*[z1+z2]^-4
          - 8*z1^4*[z1+z2]^-3
          - 92/3*z1^4*[z1+z2]^-2
          + 20*z1^4*[z1+z2]^-1
          + 43/3*z1^4
          + 33*z1^5*[z1+z2]^-3
          - 12*z1^5*[z1+z2]^-2
          - 74/3*z1^5*[z1+z2]^-1
          - 11*z1^6*[z1+z2]^-4
          + 4*z1^6*[z1+z2]^-3
          + 64/3*z1^6*[z1+z2]^-2
          - 44/3*z1^7*[z1+z2]^-3
          + 11/3*z1^8*[z1+z2]^-4
          - 2*Log2*z1^-1*[1-z2]^-1
          - 2*Log2*z1^-1*[1+z2]^-1
          + 8*Log2*z1^-1
          + 4*Log2*z1^-1*z2^2
          - 2*Log2*z2^-1*[1+z1]^-1
          + 8*Log2*z2^-1
          + 4*Log2*[1-z2]^-1
          + 2*Log2*[1+z1]^-1*[1+z2]^-1
          - 4*Log2*[1+z1]^-1
          - 4*Log2*[1+z2]^-1
          - 2*Log2*z2*[1+z1]^-1
          + 8*Log2*z2
          - 2*Log2*z2^2*[1+z1]^-1
          - 2*Log2*z1*[1-z2]^-1
          - 2*Log2*z1*[1+z2]^-1
          + 8*Log2*z1
          + 4*Log2*z1*z2^2
          + 4*Log2*z1^2*z2^-1
          + 2*Log2*z1^2*[1-z2]^-1
          - 2*Log2*z1^2*[1+z2]^-1
          + 4*Log2*z1^2*z2
          - 11/6*Dd([1-z1])*Log2*z2^-1
          - 11/6*Dd([1-z1])*Log2*[1-z2]^-1
          + 11/3*Dd([1-z1])*Log2
          - 11/6*Dd([1-z1])*Log2*z2
          + 11/6*Dd([1-z1])*Log2*z2^2
          + 1/3*Dd([1-z1])*Pi^2*z2^-1
          - 2/3*Dd([1-z1])*Pi^2
          + 1/3*Dd([1-z1])*Pi^2*z2
          - 1/3*Dd([1-z1])*Pi^2*z2^2
          + 11/72*Dd([1-z1])*Dd([1-z2])*Pi^2
          - 2*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 11/3*Dd([1-z1])*H(-1,z2)
          + 11/6*Dd([1-z1])*H(-1,z2)*z2^-1
          + 11/6*Dd([1-z1])*H(-1,z2)*[1-z2]^-1
          + 11/6*Dd([1-z1])*H(-1,z2)*z2
          - 11/6*Dd([1-z1])*H(-1,z2)*z2^2
          - 11/3*Dd([1-z1])*H(1,z2)
          + 11/6*Dd([1-z1])*H(1,z2)*z2^-1
          + 11/6*Dd([1-z1])*H(1,z2)*z2
          - 11/6*Dd([1-z1])*H(1,z2)*z2^2
          + 1/3*Dd([1-z1])*D0([1-z2])*Pi^2
          - 11/6*Dd([1-z1])*D1([1-z2])
          + 4/3*Dd([1-z2])
          + 4/3*Dd([1-z2])*z1^-1
          - 4/3*Dd([1-z2])*z1
          - 4/3*Dd([1-z2])*z1^2
          - 23/6*Dd([1-z2])*Log2*z1^-1
          - 11/6*Dd([1-z2])*Log2*[1-z1]^-1
          + 5/3*Dd([1-z2])*Log2
          + 1/6*Dd([1-z2])*Log2*z1
          + 23/6*Dd([1-z2])*Log2*z1^2
          + Dd([1-z2])*Log2^2*z1^-1
          + Dd([1-z2])*Log2^2*[1-z1]^-1
          - 2*Dd([1-z2])*Log2^2
          + Dd([1-z2])*Log2^2*z1
          - Dd([1-z2])*Log2^2*z1^2
          + 1/2*Dd([1-z2])*Pi^2*z1^-1
          + 3/2*Dd([1-z2])*Pi^2*z1
          - 1/2*Dd([1-z2])*Pi^2*z1^2
          - 5/3*Dd([1-z2])*H(-1,z1)
          + 23/6*Dd([1-z2])*H(-1,z1)*z1^-1
          + 11/6*Dd([1-z2])*H(-1,z1)*[1-z1]^-1
          - 1/6*Dd([1-z2])*H(-1,z1)*z1
          - 23/6*Dd([1-z2])*H(-1,z1)*z1^2
          - 2*Dd([1-z2])*H(-1,z1)*Log2*z1^-1
          - 2*Dd([1-z2])*H(-1,z1)*Log2*[1-z1]^-1
          + 4*Dd([1-z2])*H(-1,z1)*Log2
          - 2*Dd([1-z2])*H(-1,z1)*Log2*z1
          + 2*Dd([1-z2])*H(-1,z1)*Log2*z1^2
          - 4*Dd([1-z2])*H(-1,-1,z1)
          + 2*Dd([1-z2])*H(-1,-1,z1)*z1^-1
          + 2*Dd([1-z2])*H(-1,-1,z1)*[1-z1]^-1
          + 2*Dd([1-z2])*H(-1,-1,z1)*z1
          - 2*Dd([1-z2])*H(-1,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,0,z1)
          - 2*Dd([1-z2])*H(-1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,0,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(-1,0,z1)*z1
          + 2*Dd([1-z2])*H(-1,0,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,1,z1)
          - 2*Dd([1-z2])*H(-1,1,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,1,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(-1,1,z1)*z1
          + 2*Dd([1-z2])*H(-1,1,z1)*z1^2
          + 8*Dd([1-z2])*H(0,z1)
          + 4*Dd([1-z2])*H(0,z1)*z1
          + 28/3*Dd([1-z2])*H(0,z1)*z1^2
          + 2*Dd([1-z2])*H(0,z1)*Log2*z1^-1
          + 2*Dd([1-z2])*H(0,z1)*Log2*[1-z1]^-1
          + 6*Dd([1-z2])*H(0,z1)*Log2*z1
          - 2*Dd([1-z2])*H(0,z1)*Log2*z1^2
          - 2*Dd([1-z2])*H(0,-1,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,-1,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,-1,z1)*z1
          + 2*Dd([1-z2])*H(0,-1,z1)*z1^2
          - 2*Dd([1-z2])*H(0,1,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,1,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,1,z1)*z1
          + 2*Dd([1-z2])*H(0,1,z1)*z1^2
          + 7/3*Dd([1-z2])*H(1,z1)
          - 11/2*Dd([1-z2])*H(1,z1)*z1^-1
          - 25/6*Dd([1-z2])*H(1,z1)*z1
          + 11/2*Dd([1-z2])*H(1,z1)*z1^2
          + 2*Dd([1-z2])*H(1,z1)*Log2*z1^-1
          + 2*Dd([1-z2])*H(1,z1)*Log2*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,z1)*Log2
          + 2*Dd([1-z2])*H(1,z1)*Log2*z1
          - 2*Dd([1-z2])*H(1,z1)*Log2*z1^2
          + 4*Dd([1-z2])*H(1,-1,z1)
          - 2*Dd([1-z2])*H(1,-1,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,-1,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(1,-1,z1)*z1
          + 2*Dd([1-z2])*H(1,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(1,0,z1)
          - 2*Dd([1-z2])*H(1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,0,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(1,0,z1)*z1
          + 2*Dd([1-z2])*H(1,0,z1)*z1^2
          + 12*Dd([1-z2])*H(1,1,z1)
          - 6*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 6*Dd([1-z2])*H(1,1,z1)*z1
          + 6*Dd([1-z2])*H(1,1,z1)*z1^2
          + 1/2*Dd([1-z2])*D0([1-z1])*Pi^2
          - 11/6*Dd([1-z2])*D1([1-z1])
          - 3*Dd([1-z2])*D2([1-z1])
          - 8*H(-1,z1)
          - 2*H(-1,z1)*z1^-1*z2^-1
          + 2*H(-1,z1)*z1^-1*[1+z2]^-1
          - 4*H(-1,z1)*z1^-1
          - 2*H(-1,z1)*z1^-1*z2
          - 2*H(-1,z1)*z1^-1*z2^2
          + 2*H(-1,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*z2^-1
          - 2*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z1)*[1+z1]^-1
          + 4*H(-1,z1)*[1+z2]^-1
          + 2*H(-1,z1)*z2*[1+z1]^-1
          - 4*H(-1,z1)*z2
          + 2*H(-1,z1)*z2^2*[1+z1]^-1
          - 4*H(-1,z1)*z2^2
          - 2*H(-1,z1)*z1*z2^-1
          + 2*H(-1,z1)*z1*[1+z2]^-1
          - 4*H(-1,z1)*z1
          - 2*H(-1,z1)*z1*z2
          - 2*H(-1,z1)*z1*z2^2
          - 2*H(-1,z1)*z1^2*z2^-1
          + 2*H(-1,z1)*z1^2*[1+z2]^-1
          - 4*H(-1,z1)*z1^2
          - 2*H(-1,z1)*z1^2*z2
          - 2*H(-1,z1)*z1^2*z2^2
          + 8*H(-1,z2)
          + 2*H(-1,z2)*z1^-1*z2^-1
          + 2*H(-1,z2)*z1^-1*[1-z2]^-1
          - 4*H(-1,z2)*z1^-1
          - 2*H(-1,z2)*z1^-1*z2
          - 2*H(-1,z2)*z1^-1*z2^2
          - 4*H(-1,z2)*z1^-1*z2^3
          + 40*H(-1,z2)*z1^-1*z2^5
          + 16*H(-1,z2)*z2^-2
          - 4*H(-1,z2)*z2^-1
          - 4*H(-1,z2)*[1-z2]^-1
          - 8*H(-1,z2)*[z1+z2]^-2
          - 4*H(-1,z2)*z2
          + 8*H(-1,z2)*z2^2
          + 20*H(-1,z2)*z2^4
          + 20*H(-1,z2)*z1*z2^-3
          + 6*H(-1,z2)*z1*z2^-1
          + 2*H(-1,z2)*z1*[1-z2]^-1
          + 4*H(-1,z2)*z1*[z1+z2]^-3
          + 4*H(-1,z2)*z1*[z1+z2]^-1
          - 4*H(-1,z2)*z1
          + 2*H(-1,z2)*z1*z2
          - 2*H(-1,z2)*z1*z2^2
          + 16*H(-1,z2)*z1*z2^3
          + 40*H(-1,z2)*z1^2*z2^-4
          - 4*H(-1,z2)*z1^2*z2^-2
          - 2*H(-1,z2)*z1^2*z2^-1
          - 2*H(-1,z2)*z1^2*[1-z2]^-1
          - 4*H(-1,z2)*z1^2*[z1+z2]^-4
          + 8*H(-1,z2)*z1^2*[z1+z2]^-2
          + 4*H(-1,z2)*z1^2
          - 2*H(-1,z2)*z1^2*z2
          + 2*H(-1,z2)*z1^2*z2^2
          - 24*H(-1,z2)*z1^3*[z1+z2]^-3
          + 4*H(-1,z2)*z1^3*[z1+z2]^-1
          - 8*H(-1,z2)*z1^3*z2
          + 12*H(-1,z2)*z1^4*[z1+z2]^-4
          - 32*H(-1,z2)*z1^4*[z1+z2]^-2
          + 20*H(-1,z2)*z1^4
          + 36*H(-1,z2)*z1^5*[z1+z2]^-3
          - 40*H(-1,z2)*z1^5*[z1+z2]^-1
          - 12*H(-1,z2)*z1^6*[z1+z2]^-4
          + 32*H(-1,z2)*z1^6*[z1+z2]^-2
          - 16*H(-1,z2)*z1^7*[z1+z2]^-3
          + 4*H(-1,z2)*z1^8*[z1+z2]^-4
          - 4*H(-1,z2)*D0([1-z1])
          + 2*H(-1,z2)*D0([1-z1])*z2^-1
          + 2*H(-1,z2)*D0([1-z1])*[1-z2]^-1
          + 2*H(-1,z2)*D0([1-z1])*z2
          - 2*H(-1,z2)*D0([1-z1])*z2^2
          + 8*H(0,z1)
          + 4*H(0,z1)*z1^-1*z2^-1
          - 2*H(0,z1)*z1^-1*[1+z2]^-1
          + 16*H(0,z1)*z2^-2
          + 2*H(0,z1)*z2^-1*[1-z1]^-1
          - 2*H(0,z1)*z2^-1*[1+z1]^-1
          - 4*H(0,z1)*[1-z1]^-1
          + 2*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z1)*[1+z1]^-1
          - 8*H(0,z1)*[z1+z2]^-2
          + 2*H(0,z1)*z2*[1-z1]^-1
          - 2*H(0,z1)*z2*[1+z1]^-1
          - 2*H(0,z1)*z2^2*[1-z1]^-1
          - 2*H(0,z1)*z2^2*[1+z1]^-1
          + 4*H(0,z1)*z2^2
          + 20*H(0,z1)*z1*z2^-3
          + 8*H(0,z1)*z1*z2^-1
          - 6*H(0,z1)*z1*[1+z2]^-1
          + 4*H(0,z1)*z1*[z1+z2]^-3
          + 4*H(0,z1)*z1*[z1+z2]^-1
          - 4*H(0,z1)*z1*z2
          + 40*H(0,z1)*z1^2*z2^-4
          - 4*H(0,z1)*z1^2*z2^-2
          - 2*H(0,z1)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*z1^2
          + 4*H(0,z1)*z1^2*z2^2
          - 24*H(0,z1)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*z1^3*z2
          + 12*H(0,z1)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*z1^4
          + 36*H(0,z1)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*z1^8*[z1+z2]^-4
          + 2*H(0,z1)*D0([1-z2])*z1^-1
          + 2*H(0,z1)*D0([1-z2])*[1-z1]^-1
          + 6*H(0,z1)*D0([1-z2])*z1
          - 2*H(0,z1)*D0([1-z2])*z1^2
          + 16*H(1,z1)
          + 6*H(1,z1)*z1^-1*z2^-1
          - 2*H(1,z1)*z1^-1*[1+z2]^-1
          - 4*H(1,z1)*z1^-1
          + 2*H(1,z1)*z1^-1*z2
          - 2*H(1,z1)*z1^-1*z2^2
          - 2*H(1,z1)*z2^-1*[1+z1]^-1
          - 4*H(1,z1)*z2^-1
          + 2*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(1,z1)*[1+z1]^-1
          - 4*H(1,z1)*[1+z2]^-1
          - 8*H(1,z1)*[z1+z2]^-2
          - 2*H(1,z1)*z2*[1+z1]^-1
          - 4*H(1,z1)*z2
          - 2*H(1,z1)*z2^2*[1+z1]^-1
          + 8*H(1,z1)*z2^2
          + 2*H(1,z1)*z1*z2^-1
          - 2*H(1,z1)*z1*[1+z2]^-1
          + 4*H(1,z1)*z1*[z1+z2]^-3
          + 4*H(1,z1)*z1*[z1+z2]^-1
          - 4*H(1,z1)*z1
          - 2*H(1,z1)*z1*z2
          - 2*H(1,z1)*z1*z2^2
          - 2*H(1,z1)*z1^2*z2^-1
          - 2*H(1,z1)*z1^2*[1+z2]^-1
          - 4*H(1,z1)*z1^2*[z1+z2]^-4
          + 8*H(1,z1)*z1^2*[z1+z2]^-2
          + 12*H(1,z1)*z1^2
          - 2*H(1,z1)*z1^2*z2
          + 6*H(1,z1)*z1^2*z2^2
          - 24*H(1,z1)*z1^3*[z1+z2]^-3
          + 4*H(1,z1)*z1^3*[z1+z2]^-1
          - 8*H(1,z1)*z1^3*z2
          + 12*H(1,z1)*z1^4*[z1+z2]^-4
          - 32*H(1,z1)*z1^4*[z1+z2]^-2
          + 20*H(1,z1)*z1^4
          + 36*H(1,z1)*z1^5*[z1+z2]^-3
          - 40*H(1,z1)*z1^5*[z1+z2]^-1
          - 12*H(1,z1)*z1^6*[z1+z2]^-4
          + 32*H(1,z1)*z1^6*[z1+z2]^-2
          - 16*H(1,z1)*z1^7*[z1+z2]^-3
          + 4*H(1,z1)*z1^8*[z1+z2]^-4
          - 8*H(1,z1)*D0([1-z2])
          + 4*H(1,z1)*D0([1-z2])*z1^-1
          + 4*H(1,z1)*D0([1-z2])*z1
          - 4*H(1,z1)*D0([1-z2])*z1^2
          + 8*H(1,z2)
          + 2*H(1,z2)*z1^-1*z2^-1
          - 4*H(1,z2)*z1^-1
          + 2*H(1,z2)*z1^-1*z2
          - 2*H(1,z2)*z1^-1*z2^2
          - 4*H(1,z2)*z2^-1
          - 4*H(1,z2)*z2
          + 4*H(1,z2)*z2^2
          + 2*H(1,z2)*z1*z2^-1
          - 4*H(1,z2)*z1
          + 2*H(1,z2)*z1*z2
          - 2*H(1,z2)*z1*z2^2
          - 2*H(1,z2)*z1^2*z2^-1
          + 4*H(1,z2)*z1^2
          - 2*H(1,z2)*z1^2*z2
          + 2*H(1,z2)*z1^2*z2^2
          - 4*H(1,z2)*D0([1-z1])
          + 2*H(1,z2)*D0([1-z1])*z2^-1
          + 2*H(1,z2)*D0([1-z1])*z2
          - 2*H(1,z2)*D0([1-z1])*z2^2
          + 11/3*D0([1-z1])
          - 11/6*D0([1-z1])*z2^-1
          - 11/6*D0([1-z1])*z2
          + 11/6*D0([1-z1])*z2^2
          - 2*D0([1-z1])*Log2*z2^-1
          - 2*D0([1-z1])*Log2*[1-z2]^-1
          + 4*D0([1-z1])*Log2
          - 2*D0([1-z1])*Log2*z2
          + 2*D0([1-z1])*Log2*z2^2
          - 11/6*D0([1-z1])*D0([1-z2])
          - 2*D0([1-z1])*D1([1-z2])
          - 7/3*D0([1-z2])
          + 11/2*D0([1-z2])*z1^-1
          + 25/6*D0([1-z2])*z1
          - 11/2*D0([1-z2])*z1^2
          - 4*D0([1-z2])*D1([1-z1])
          + 8*D1([1-z1])
          - 4*D1([1-z1])*z2^-1
          - 4*D1([1-z1])*z2
          + 4*D1([1-z1])*z2^2
          + 4*D1([1-z2])
          - 2*D1([1-z2])*z1^-1
          - 2*D1([1-z2])*z1
          + 2*D1([1-z2])*z1^2
          + 4*Log([z1+z2])*z1^-1*z2
          + 4*Log([z1+z2])*z1^-1*z2^3
          - 40*Log([z1+z2])*z1^-1*z2^5
          - 16*Log([z1+z2])*z2^-2
          + 8*Log([z1+z2])*[z1+z2]^-2
          - 4*Log([z1+z2])*z2^2
          - 20*Log([z1+z2])*z2^4
          - 20*Log([z1+z2])*z1*z2^-3
          - 4*Log([z1+z2])*z1*z2^-1
          - 4*Log([z1+z2])*z1*[z1+z2]^-3
          - 4*Log([z1+z2])*z1*[z1+z2]^-1
          - 16*Log([z1+z2])*z1*z2^3
          - 40*Log([z1+z2])*z1^2*z2^-4
          + 4*Log([z1+z2])*z1^2*z2^-2
          + 4*Log([z1+z2])*z1^2*[z1+z2]^-4
          - 8*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 24*Log([z1+z2])*z1^3*[z1+z2]^-3
          - 4*Log([z1+z2])*z1^3*[z1+z2]^-1
          + 8*Log([z1+z2])*z1^3*z2
          - 12*Log([z1+z2])*z1^4*[z1+z2]^-4
          + 32*Log([z1+z2])*z1^4*[z1+z2]^-2
          - 20*Log([z1+z2])*z1^4
          - 36*Log([z1+z2])*z1^5*[z1+z2]^-3
          + 40*Log([z1+z2])*z1^5*[z1+z2]^-1
          + 12*Log([z1+z2])*z1^6*[z1+z2]^-4
          - 32*Log([z1+z2])*z1^6*[z1+z2]^-2
          + 16*Log([z1+z2])*z1^7*[z1+z2]^-3
          - 4*Log([z1+z2])*z1^8*[z1+z2]^-4
          )

       + 62/3
          + 386/9*z1^-1*z2^-1
          - 8/3*z1^-1*[1+z2]^-1
          - 28*z1^-1*[z1+z2]^-1
          - 12*z1^-1
          + 22/3*z1^-1*z2
          + 76/9*z1^-1*z2^2
          + 104/3*z1^-1*z2^3
          - 88/3*z1^-1*z2^4
          - 44/3*z2^-2
          - 32*z2^-1
          + 8/3*[1+z2]^-1
          - 124/9*[z1+z2]^-2
          + 16*[z1+z2]^-1
          - 140/9*z2
          - 58/3*z2^2
          - 20*z2^3
          + 88/3*z2^4
          + 88/3*z1*z2^-3
          - 20*z1*z2^-2
          - 58/3*z1*z2^-1
          + 8/3*z1*[1+z2]^-1
          + 98/9*z1*[z1+z2]^-3
          - 8*z1*[z1+z2]^-2
          + 128/3*z1*[z1+z2]^-1
          - 352/9*z1
          + 50*z1*z2
          - 32*z1*z2^2
          - 44/3*z1*z2^3
          - 88/3*z1^2*z2^-3
          + 104/3*z1^2*z2^-2
          + 76/9*z1^2*z2^-1
          - 8/3*z1^2*[1+z2]^-1
          - 98/9*z1^2*[z1+z2]^-4
          + 8*z1^2*[z1+z2]^-3
          + 18*z1^2*[z1+z2]^-2
          + 32/9*z1^2*[z1+z2]^-1
          - 14/3*z1^2
          + 386/9*z1^2*z2^2
          - 196/3*z1^3*[z1+z2]^-3
          + 32*z1^3*[z1+z2]^-2
          + 94/3*z1^3*[z1+z2]^-1
          - 24*z1^3
          - 376/9*z1^3*z2
          + 98/3*z1^4*[z1+z2]^-4
          - 16*z1^4*[z1+z2]^-3
          - 250/3*z1^4*[z1+z2]^-2
          + 40*z1^4*[z1+z2]^-1
          + 598/9*z1^4
          + 98*z1^5*[z1+z2]^-3
          - 24*z1^5*[z1+z2]^-2
          - 1016/9*z1^5*[z1+z2]^-1
          - 98/3*z1^6*[z1+z2]^-4
          + 8*z1^6*[z1+z2]^-3
          + 712/9*z1^6*[z1+z2]^-2
          - 392/9*z1^7*[z1+z2]^-3
          + 98/9*z1^8*[z1+z2]^-4
          - 79/6*Log2*z1^-1*[1-z2]^-1
          - 28/3*Log2*z1^-1*[1+z2]^-1
          + 104/3*Log2*z1^-1
          + 88/3*Log2*z1^-1*z2^2
          + 80*Log2*z1^-1*z2^4
          - 11/6*Log2*z2^-1*[1-z1]^-1
          + 48*Log2*z2^-1
          - 11/3*Log2*[1-z1]^-1*[1-z2]^-1
          + 11/3*Log2*[1-z1]^-1
          + 17/3*Log2*[1-z2]^-1
          - 4*Log2*[1+z2]^-1
          - 16*Log2*[z1+z2]^-1
          - 11/6*Log2*z2*[1-z1]^-1
          + 104/3*Log2*z2
          + 11/6*Log2*z2^2*[1-z1]^-1
          + 40*Log2*z2^3
          + 40*Log2*z1*z2^-2
          - 23/6*Log2*z1*[1-z2]^-1
          - 4*Log2*z1*[1+z2]^-1
          + 8*Log2*z1*[z1+z2]^-2
          + 208/3*Log2*z1
          + 48*Log2*z1*z2^2
          + 80*Log2*z1^2*z2^-3
          + 88/3*Log2*z1^2*z2^-1
          + 79/6*Log2*z1^2*[1-z2]^-1
          - 28/3*Log2*z1^2*[1+z2]^-1
          - 8*Log2*z1^2*[z1+z2]^-3
          - 32/3*Log2*z1^2*[z1+z2]^-1
          - 32*Log2*z1^3*[z1+z2]^-2
          + 24*Log2*z1^3
          + 16*Log2*z1^4*[z1+z2]^-3
          - 40*Log2*z1^4*[z1+z2]^-1
          + 24*Log2*z1^5*[z1+z2]^-2
          - 8*Log2*z1^6*[z1+z2]^-3
          + 3*Log2^2*z1^-1*[1-z2]^-1
          + 2*Log2^2*z1^-1*[1+z2]^-1
          - 8*Log2^2*z1^-1
          - 4*Log2^2*z1^-1*z2^2
          + Log2^2*z2^-1*[1-z1]^-1
          + 2*Log2^2*z2^-1*[1+z1]^-1
          - 8*Log2^2*z2^-1
          + 2*Log2^2*[1-z1]^-1*[1-z2]^-1
          - 2*Log2^2*[1-z1]^-1
          - 6*Log2^2*[1-z2]^-1
          - 2*Log2^2*[1+z1]^-1*[1+z2]^-1
          + 4*Log2^2*[1+z1]^-1
          + 4*Log2^2*[1+z2]^-1
          + Log2^2*z2*[1-z1]^-1
          + 2*Log2^2*z2*[1+z1]^-1
          - 8*Log2^2*z2
          - Log2^2*z2^2*[1-z1]^-1
          + 2*Log2^2*z2^2*[1+z1]^-1
          + 3*Log2^2*z1*[1-z2]^-1
          + 2*Log2^2*z1*[1+z2]^-1
          - 8*Log2^2*z1
          - 4*Log2^2*z1*z2^2
          - 4*Log2^2*z1^2*z2^-1
          - 3*Log2^2*z1^2*[1-z2]^-1
          + 2*Log2^2*z1^2*[1+z2]^-1
          - 4*Log2^2*z1^2*z2
          - 13/6*Pi^2*z1^-1*z2^-1
          + 5/3*Pi^2*z1^-1*[1+z2]^-1
          - 7/3*Pi^2*z1^-1
          - 1/6*Pi^2*z1^-1*z2
          - 7/6*Pi^2*z1^-1*z2^2
          + 1/3*Pi^2*z1^-1*z2^3
          - 10/3*Pi^2*z1^-1*z2^5
          - 8/3*Pi^2*z2^-2
          + 5/3*Pi^2*z2^-1*[1+z1]^-1
          - 7/3*Pi^2*z2^-1
          + 2/3*Pi^2*[1-z2]^-1
          - 5/3*Pi^2*[1+z1]^-1*[1+z2]^-1
          + 10/3*Pi^2*[1+z1]^-1
          + 3*Pi^2*[1+z2]^-1
          + 4*Pi^2*[z1+z2]^-2
          - 16/3*Pi^2
          + 5/3*Pi^2*z2*[1+z1]^-1
          - 7/3*Pi^2*z2
          + 5/3*Pi^2*z2^2*[1+z1]^-1
          - 3*Pi^2*z2^2
          - 5/3*Pi^2*z2^4
          - 10/3*Pi^2*z1*z2^-3
          - 3/2*Pi^2*z1*z2^-1
          + 2/3*Pi^2*z1*[1-z2]^-1
          + 2*Pi^2*z1*[1+z2]^-1
          - 2*Pi^2*z1*[z1+z2]^-3
          - 2*Pi^2*z1*[z1+z2]^-1
          - 7/3*Pi^2*z1
          + 7/6*Pi^2*z1*z2
          - 7/6*Pi^2*z1*z2^2
          - 4/3*Pi^2*z1*z2^3
          - 20/3*Pi^2*z1^2*z2^-4
          + 2/3*Pi^2*z1^2*z2^-2
          - 7/6*Pi^2*z1^2*z2^-1
          + 5/3*Pi^2*z1^2*[1+z2]^-1
          + 2*Pi^2*z1^2*[z1+z2]^-4
          - 4*Pi^2*z1^2*[z1+z2]^-2
          - 13/3*Pi^2*z1^2
          - 7/6*Pi^2*z1^2*z2
          - 13/6*Pi^2*z1^2*z2^2
          + 12*Pi^2*z1^3*[z1+z2]^-3
          - 2*Pi^2*z1^3*[z1+z2]^-1
          + 4*Pi^2*z1^3*z2
          - 6*Pi^2*z1^4*[z1+z2]^-4
          + 16*Pi^2*z1^4*[z1+z2]^-2
          - 10*Pi^2*z1^4
          - 18*Pi^2*z1^5*[z1+z2]^-3
          + 20*Pi^2*z1^5*[z1+z2]^-1
          + 6*Pi^2*z1^6*[z1+z2]^-4
          - 16*Pi^2*z1^6*[z1+z2]^-2
          + 8*Pi^2*z1^7*[z1+z2]^-3
          - 2*Pi^2*z1^8*[z1+z2]^-4
          + 11/12*Dd([1-z1])*Log2^2*z2^-1
          + 11/12*Dd([1-z1])*Log2^2*[1-z2]^-1
          - 11/6*Dd([1-z1])*Log2^2
          + 11/12*Dd([1-z1])*Log2^2*z2
          - 11/12*Dd([1-z1])*Log2^2*z2^2
          - 11/72*Dd([1-z1])*Pi^2*z2^-1
          + 11/36*Dd([1-z1])*Pi^2
          - 11/72*Dd([1-z1])*Pi^2*z2
          + 11/72*Dd([1-z1])*Pi^2*z2^2
          - 1/3*Dd([1-z1])*Pi^2*Log2*z2^-1
          - 1/3*Dd([1-z1])*Pi^2*Log2*[1-z2]^-1
          + 2/3*Dd([1-z1])*Pi^2*Log2
          - 1/3*Dd([1-z1])*Pi^2*Log2*z2
          + 1/3*Dd([1-z1])*Pi^2*Log2*z2^2
          + 2*Dd([1-z1])*Zeta3*z2^-1
          - 4*Dd([1-z1])*Zeta3
          + 2*Dd([1-z1])*Zeta3*z2
          - 2*Dd([1-z1])*Zeta3*z2^2
          + 1/180*Dd([1-z1])*Dd([1-z2])*Pi^4
          + 11/18*Dd([1-z1])*Dd([1-z2])*Zeta3
          - 11/6*Dd([1-z1])*H(-1,z2)*Log2*z2^-1
          - 11/6*Dd([1-z1])*H(-1,z2)*Log2*[1-z2]^-1
          + 11/3*Dd([1-z1])*H(-1,z2)*Log2
          - 11/6*Dd([1-z1])*H(-1,z2)*Log2*z2
          + 11/6*Dd([1-z1])*H(-1,z2)*Log2*z2^2
          + 1/3*Dd([1-z1])*H(-1,z2)*Pi^2*z2^-1
          + 1/3*Dd([1-z1])*H(-1,z2)*Pi^2*[1-z2]^-1
          - 2/3*Dd([1-z1])*H(-1,z2)*Pi^2
          + 1/3*Dd([1-z1])*H(-1,z2)*Pi^2*z2
          - 1/3*Dd([1-z1])*H(-1,z2)*Pi^2*z2^2
          - 11/3*Dd([1-z1])*H(-1,-1,z2)
          + 11/6*Dd([1-z1])*H(-1,-1,z2)*z2^-1
          + 11/6*Dd([1-z1])*H(-1,-1,z2)*[1-z2]^-1
          + 11/6*Dd([1-z1])*H(-1,-1,z2)*z2
          - 11/6*Dd([1-z1])*H(-1,-1,z2)*z2^2
          - 11/3*Dd([1-z1])*H(-1,1,z2)
          + 11/6*Dd([1-z1])*H(-1,1,z2)*z2^-1
          + 11/6*Dd([1-z1])*H(-1,1,z2)*[1-z2]^-1
          + 11/6*Dd([1-z1])*H(-1,1,z2)*z2
          - 11/6*Dd([1-z1])*H(-1,1,z2)*z2^2
          - 11/6*Dd([1-z1])*H(1,z2)*Log2*z2^-1
          - 11/6*Dd([1-z1])*H(1,z2)*Log2*[1-z2]^-1
          + 11/3*Dd([1-z1])*H(1,z2)*Log2
          - 11/6*Dd([1-z1])*H(1,z2)*Log2*z2
          + 11/6*Dd([1-z1])*H(1,z2)*Log2*z2^2
          + 1/3*Dd([1-z1])*H(1,z2)*Pi^2*z2^-1
          - 2/3*Dd([1-z1])*H(1,z2)*Pi^2
          + 1/3*Dd([1-z1])*H(1,z2)*Pi^2*z2
          - 1/3*Dd([1-z1])*H(1,z2)*Pi^2*z2^2
          - 11/3*Dd([1-z1])*H(1,-1,z2)
          + 11/6*Dd([1-z1])*H(1,-1,z2)*z2^-1
          + 11/6*Dd([1-z1])*H(1,-1,z2)*[1-z2]^-1
          + 11/6*Dd([1-z1])*H(1,-1,z2)*z2
          - 11/6*Dd([1-z1])*H(1,-1,z2)*z2^2
          - 11/3*Dd([1-z1])*H(1,1,z2)
          + 11/6*Dd([1-z1])*H(1,1,z2)*z2^-1
          + 11/6*Dd([1-z1])*H(1,1,z2)*z2
          - 11/6*Dd([1-z1])*H(1,1,z2)*z2^2
          - 11/72*Dd([1-z1])*D0([1-z2])*Pi^2
          + 2*Dd([1-z1])*D0([1-z2])*Zeta3
          - 1/3*Dd([1-z1])*D1([1-z2])*Pi^2
          + 11/12*Dd([1-z1])*D2([1-z2])
          + 4/3*Dd([1-z2])
          - 4/3*Dd([1-z2])*z1^-1
          - 4/3*Dd([1-z2])*z1
          + 4/3*Dd([1-z2])*z1^2
          + 8/3*Dd([1-z2])*Log2*z1^-1
          + 8/3*Dd([1-z2])*Log2
          - 8/3*Dd([1-z2])*Log2*z1
          - 8/3*Dd([1-z2])*Log2*z1^2
          + 79/12*Dd([1-z2])*Log2^2*z1^-1
          + 11/12*Dd([1-z2])*Log2^2*[1-z1]^-1
          - 17/6*Dd([1-z2])*Log2^2
          + 23/12*Dd([1-z2])*Log2^2*z1
          - 79/12*Dd([1-z2])*Log2^2*z1^2
          - 2/3*Dd([1-z2])*Log2^3*z1^-1
          - 2/3*Dd([1-z2])*Log2^3*[1-z1]^-1
          + 4/3*Dd([1-z2])*Log2^3
          - 2/3*Dd([1-z2])*Log2^3*z1
          + 2/3*Dd([1-z2])*Log2^3*z1^2
          - 23/72*Dd([1-z2])*Pi^2*z1^-1
          - 67/36*Dd([1-z2])*Pi^2
          - 71/72*Dd([1-z2])*Pi^2*z1
          - 145/72*Dd([1-z2])*Pi^2*z1^2
          - 1/3*Dd([1-z2])*Pi^2*Log2*z1^-1
          - 1/3*Dd([1-z2])*Pi^2*Log2*[1-z1]^-1
          - 1/3*Dd([1-z2])*Pi^2*Log2
          - 4/3*Dd([1-z2])*Pi^2*Log2*z1
          + 1/3*Dd([1-z2])*Pi^2*Log2*z1^2
          + 8/3*Dd([1-z2])*Zeta3*z1^-1
          + 5/3*Dd([1-z2])*Zeta3
          + 29/3*Dd([1-z2])*Zeta3*z1
          - 8/3*Dd([1-z2])*Zeta3*z1^2
          - 8/3*Dd([1-z2])*H(-1,z1)
          - 8/3*Dd([1-z2])*H(-1,z1)*z1^-1
          + 8/3*Dd([1-z2])*H(-1,z1)*z1
          + 8/3*Dd([1-z2])*H(-1,z1)*z1^2
          - 23/6*Dd([1-z2])*H(-1,z1)*Log2*z1^-1
          - 11/6*Dd([1-z2])*H(-1,z1)*Log2*[1-z1]^-1
          + 5/3*Dd([1-z2])*H(-1,z1)*Log2
          + 1/6*Dd([1-z2])*H(-1,z1)*Log2*z1
          + 23/6*Dd([1-z2])*H(-1,z1)*Log2*z1^2
          + 2*Dd([1-z2])*H(-1,z1)*Log2^2*z1^-1
          + 2*Dd([1-z2])*H(-1,z1)*Log2^2*[1-z1]^-1
          - 4*Dd([1-z2])*H(-1,z1)*Log2^2
          + 2*Dd([1-z2])*H(-1,z1)*Log2^2*z1
          - 2*Dd([1-z2])*H(-1,z1)*Log2^2*z1^2
          + 1/3*Dd([1-z2])*H(-1,z1)*Pi^2*z1^-1
          + 1/3*Dd([1-z2])*H(-1,z1)*Pi^2*[1-z1]^-1
          - 2/3*Dd([1-z2])*H(-1,z1)*Pi^2
          + 1/3*Dd([1-z2])*H(-1,z1)*Pi^2*z1
          - 1/3*Dd([1-z2])*H(-1,z1)*Pi^2*z1^2
          - 5/3*Dd([1-z2])*H(-1,-1,z1)
          + 23/6*Dd([1-z2])*H(-1,-1,z1)*z1^-1
          + 11/6*Dd([1-z2])*H(-1,-1,z1)*[1-z1]^-1
          - 1/6*Dd([1-z2])*H(-1,-1,z1)*z1
          - 23/6*Dd([1-z2])*H(-1,-1,z1)*z1^2
          - 4*Dd([1-z2])*H(-1,-1,z1)*Log2*z1^-1
          - 4*Dd([1-z2])*H(-1,-1,z1)*Log2*[1-z1]^-1
          + 8*Dd([1-z2])*H(-1,-1,z1)*Log2
          - 4*Dd([1-z2])*H(-1,-1,z1)*Log2*z1
          + 4*Dd([1-z2])*H(-1,-1,z1)*Log2*z1^2
          - 8*Dd([1-z2])*H(-1,-1,-1,z1)
          + 4*Dd([1-z2])*H(-1,-1,-1,z1)*z1^-1
          + 4*Dd([1-z2])*H(-1,-1,-1,z1)*[1-z1]^-1
          + 4*Dd([1-z2])*H(-1,-1,-1,z1)*z1
          - 4*Dd([1-z2])*H(-1,-1,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,-1,0,z1)
          - 2*Dd([1-z2])*H(-1,-1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,-1,0,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(-1,-1,0,z1)*z1
          + 2*Dd([1-z2])*H(-1,-1,0,z1)*z1^2
          + 2*Dd([1-z2])*H(-1,0,z1)*Log2*z1^-1
          + 2*Dd([1-z2])*H(-1,0,z1)*Log2*[1-z1]^-1
          - 4*Dd([1-z2])*H(-1,0,z1)*Log2
          + 2*Dd([1-z2])*H(-1,0,z1)*Log2*z1
          - 2*Dd([1-z2])*H(-1,0,z1)*Log2*z1^2
          + 4*Dd([1-z2])*H(-1,0,-1,z1)
          - 2*Dd([1-z2])*H(-1,0,-1,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,0,-1,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(-1,0,-1,z1)*z1
          + 2*Dd([1-z2])*H(-1,0,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,0,1,z1)
          - 2*Dd([1-z2])*H(-1,0,1,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,0,1,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(-1,0,1,z1)*z1
          + 2*Dd([1-z2])*H(-1,0,1,z1)*z1^2
          - 5/3*Dd([1-z2])*H(-1,1,z1)
          + 23/6*Dd([1-z2])*H(-1,1,z1)*z1^-1
          + 11/6*Dd([1-z2])*H(-1,1,z1)*[1-z1]^-1
          - 1/6*Dd([1-z2])*H(-1,1,z1)*z1
          - 23/6*Dd([1-z2])*H(-1,1,z1)*z1^2
          + 4*Dd([1-z2])*H(-1,1,0,z1)
          - 2*Dd([1-z2])*H(-1,1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(-1,1,0,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(-1,1,0,z1)*z1
          + 2*Dd([1-z2])*H(-1,1,0,z1)*z1^2
          + 8*Dd([1-z2])*H(-1,1,1,z1)
          - 4*Dd([1-z2])*H(-1,1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(-1,1,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(-1,1,1,z1)*z1
          + 4*Dd([1-z2])*H(-1,1,1,z1)*z1^2
          - 4*Dd([1-z2])*H(0,z1)*z1
          - 4*Dd([1-z2])*H(0,z1)*z1^2
          - 8*Dd([1-z2])*H(0,z1)*Log2
          - 4*Dd([1-z2])*H(0,z1)*Log2*z1
          - 28/3*Dd([1-z2])*H(0,z1)*Log2*z1^2
          - Dd([1-z2])*H(0,z1)*Log2^2*z1^-1
          - Dd([1-z2])*H(0,z1)*Log2^2*[1-z1]^-1
          - 3*Dd([1-z2])*H(0,z1)*Log2^2*z1
          + Dd([1-z2])*H(0,z1)*Log2^2*z1^2
          + 1/6*Dd([1-z2])*H(0,z1)*Pi^2*z1^-1
          + 1/6*Dd([1-z2])*H(0,z1)*Pi^2*[1-z1]^-1
          + 1/2*Dd([1-z2])*H(0,z1)*Pi^2*z1
          - 1/6*Dd([1-z2])*H(0,z1)*Pi^2*z1^2
          + 8*Dd([1-z2])*H(0,-1,z1)
          + 4*Dd([1-z2])*H(0,-1,z1)*z1
          + 28/3*Dd([1-z2])*H(0,-1,z1)*z1^2
          + 2*Dd([1-z2])*H(0,-1,z1)*Log2*z1^-1
          + 2*Dd([1-z2])*H(0,-1,z1)*Log2*[1-z1]^-1
          + 6*Dd([1-z2])*H(0,-1,z1)*Log2*z1
          - 2*Dd([1-z2])*H(0,-1,z1)*Log2*z1^2
          - 2*Dd([1-z2])*H(0,-1,-1,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,-1,-1,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,-1,-1,z1)*z1
          + 2*Dd([1-z2])*H(0,-1,-1,z1)*z1^2
          - 2*Dd([1-z2])*H(0,-1,1,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,-1,1,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,-1,1,z1)*z1
          + 2*Dd([1-z2])*H(0,-1,1,z1)*z1^2
          + 8*Dd([1-z2])*H(0,1,z1)
          + 4*Dd([1-z2])*H(0,1,z1)*z1
          + 28/3*Dd([1-z2])*H(0,1,z1)*z1^2
          + 2*Dd([1-z2])*H(0,1,z1)*Log2*z1^-1
          + 2*Dd([1-z2])*H(0,1,z1)*Log2*[1-z1]^-1
          + 6*Dd([1-z2])*H(0,1,z1)*Log2*z1
          - 2*Dd([1-z2])*H(0,1,z1)*Log2*z1^2
          - 2*Dd([1-z2])*H(0,1,-1,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,1,-1,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,1,-1,z1)*z1
          + 2*Dd([1-z2])*H(0,1,-1,z1)*z1^2
          - 2*Dd([1-z2])*H(0,1,1,z1)*z1^-1
          - 2*Dd([1-z2])*H(0,1,1,z1)*[1-z1]^-1
          - 6*Dd([1-z2])*H(0,1,1,z1)*z1
          + 2*Dd([1-z2])*H(0,1,1,z1)*z1^2
          + 4/3*Dd([1-z2])*H(1,z1)
          + 4/3*Dd([1-z2])*H(1,z1)*z1^-1
          - 4/3*Dd([1-z2])*H(1,z1)*z1
          - 4/3*Dd([1-z2])*H(1,z1)*z1^2
          + 11/2*Dd([1-z2])*H(1,z1)*Log2*z1^-1
          - 11/6*Dd([1-z2])*H(1,z1)*Log2*[1-z1]^-1
          - 7/3*Dd([1-z2])*H(1,z1)*Log2
          + 25/6*Dd([1-z2])*H(1,z1)*Log2*z1
          - 11/2*Dd([1-z2])*H(1,z1)*Log2*z1^2
          + 2/3*Dd([1-z2])*H(1,z1)*Pi^2*z1^-1
          - 4/3*Dd([1-z2])*H(1,z1)*Pi^2
          + 2/3*Dd([1-z2])*H(1,z1)*Pi^2*z1
          - 2/3*Dd([1-z2])*H(1,z1)*Pi^2*z1^2
          + 7/3*Dd([1-z2])*H(1,-1,z1)
          - 11/2*Dd([1-z2])*H(1,-1,z1)*z1^-1
          + 11/6*Dd([1-z2])*H(1,-1,z1)*[1-z1]^-1
          - 25/6*Dd([1-z2])*H(1,-1,z1)*z1
          + 11/2*Dd([1-z2])*H(1,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(1,-1,0,z1)
          - 2*Dd([1-z2])*H(1,-1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,-1,0,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(1,-1,0,z1)*z1
          + 2*Dd([1-z2])*H(1,-1,0,z1)*z1^2
          + 8*Dd([1-z2])*H(1,-1,1,z1)
          - 4*Dd([1-z2])*H(1,-1,1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,-1,1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,-1,1,z1)*z1
          + 4*Dd([1-z2])*H(1,-1,1,z1)*z1^2
          + 2*Dd([1-z2])*H(1,0,z1)*Log2*z1^-1
          + 2*Dd([1-z2])*H(1,0,z1)*Log2*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,0,z1)*Log2
          + 2*Dd([1-z2])*H(1,0,z1)*Log2*z1
          - 2*Dd([1-z2])*H(1,0,z1)*Log2*z1^2
          + 4*Dd([1-z2])*H(1,0,-1,z1)
          - 2*Dd([1-z2])*H(1,0,-1,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,0,-1,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(1,0,-1,z1)*z1
          + 2*Dd([1-z2])*H(1,0,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(1,0,1,z1)
          - 2*Dd([1-z2])*H(1,0,1,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,0,1,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(1,0,1,z1)*z1
          + 2*Dd([1-z2])*H(1,0,1,z1)*z1^2
          + 7/3*Dd([1-z2])*H(1,1,z1)
          - 11/2*Dd([1-z2])*H(1,1,z1)*z1^-1
          - 25/6*Dd([1-z2])*H(1,1,z1)*z1
          + 11/2*Dd([1-z2])*H(1,1,z1)*z1^2
          + 4*Dd([1-z2])*H(1,1,z1)*Log2*z1^-1
          + 4*Dd([1-z2])*H(1,1,z1)*Log2*[1-z1]^-1
          - 8*Dd([1-z2])*H(1,1,z1)*Log2
          + 4*Dd([1-z2])*H(1,1,z1)*Log2*z1
          - 4*Dd([1-z2])*H(1,1,z1)*Log2*z1^2
          + 8*Dd([1-z2])*H(1,1,-1,z1)
          - 4*Dd([1-z2])*H(1,1,-1,z1)*z1^-1
          - 4*Dd([1-z2])*H(1,1,-1,z1)*[1-z1]^-1
          - 4*Dd([1-z2])*H(1,1,-1,z1)*z1
          + 4*Dd([1-z2])*H(1,1,-1,z1)*z1^2
          + 4*Dd([1-z2])*H(1,1,0,z1)
          - 2*Dd([1-z2])*H(1,1,0,z1)*z1^-1
          - 2*Dd([1-z2])*H(1,1,0,z1)*[1-z1]^-1
          - 2*Dd([1-z2])*H(1,1,0,z1)*z1
          + 2*Dd([1-z2])*H(1,1,0,z1)*z1^2
          + 16*Dd([1-z2])*H(1,1,1,z1)
          - 8*Dd([1-z2])*H(1,1,1,z1)*z1^-1
          - 8*Dd([1-z2])*H(1,1,1,z1)*z1
          + 8*Dd([1-z2])*H(1,1,1,z1)*z1^2
          - 11/72*Dd([1-z2])*D0([1-z1])*Pi^2
          + 8/3*Dd([1-z2])*D0([1-z1])*Zeta3
          - 2/3*Dd([1-z2])*D1([1-z1])*Pi^2
          + 11/12*Dd([1-z2])*D2([1-z1])
          + 4/3*Dd([1-z2])*D3([1-z1])
          - 38/3*H(-1,z1)
          - 23*H(-1,z1)*z1^-1*z2^-1
          + 23/3*H(-1,z1)*z1^-1*[1-z2]^-1
          + 11/2*H(-1,z1)*z1^-1*[1+z2]^-1
          + 12*H(-1,z1)*z1^-1*[z1+z2]^-1
          - 52/3*H(-1,z1)*z1^-1
          - 12*H(-1,z1)*z1^-1*z2
          - 44/3*H(-1,z1)*z1^-1*z2^2
          - 20*H(-1,z1)*z1^-1*z2^3
          - 40*H(-1,z1)*z1^-1*z2^4
          + 11/6*H(-1,z1)*z2^-1*[1-z1]^-1
          - 11/6*H(-1,z1)*z2^-1*[1+z1]^-1
          - 24*H(-1,z1)*z2^-1
          + 11/3*H(-1,z1)*[1-z1]^-1*[1-z2]^-1
          - 11/3*H(-1,z1)*[1-z1]^-1
          - 10/3*H(-1,z1)*[1-z2]^-1
          + 11/6*H(-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 11/3*H(-1,z1)*[1+z1]^-1
          + 7/3*H(-1,z1)*[1+z2]^-1
          - 2/3*H(-1,z1)*[z1+z2]^-2
          + 8*H(-1,z1)*[z1+z2]^-1
          + 11/6*H(-1,z1)*z2*[1-z1]^-1
          - 11/6*H(-1,z1)*z2*[1+z1]^-1
          - 52/3*H(-1,z1)*z2
          - 11/6*H(-1,z1)*z2^2*[1-z1]^-1
          - 11/6*H(-1,z1)*z2^2*[1+z1]^-1
          - 25/3*H(-1,z1)*z2^2
          - 20*H(-1,z1)*z2^3
          - 40*H(-1,z1)*z2^4
          - 40*H(-1,z1)*z1*z2^-3
          - 20*H(-1,z1)*z1*z2^-2
          - 12*H(-1,z1)*z1*z2^-1
          - 1/3*H(-1,z1)*z1*[1-z2]^-1
          + 25/6*H(-1,z1)*z1*[1+z2]^-1
          - 11/3*H(-1,z1)*z1*[z1+z2]^-3
          - 4*H(-1,z1)*z1*[z1+z2]^-2
          - 43/3*H(-1,z1)*z1*[z1+z2]^-1
          - 104/3*H(-1,z1)*z1
          - 83/3*H(-1,z1)*z1*z2
          - 24*H(-1,z1)*z1*z2^2
          - 40*H(-1,z1)*z1^2*z2^-3
          - 20*H(-1,z1)*z1^2*z2^-2
          - 44/3*H(-1,z1)*z1^2*z2^-1
          - 23/3*H(-1,z1)*z1^2*[1-z2]^-1
          + 11/2*H(-1,z1)*z1^2*[1+z2]^-1
          + 11/3*H(-1,z1)*z1^2*[z1+z2]^-4
          + 4*H(-1,z1)*z1^2*[z1+z2]^-3
          - 26/3*H(-1,z1)*z1^2*[z1+z2]^-2
          + 16/3*H(-1,z1)*z1^2*[z1+z2]^-1
          - 4*H(-1,z1)*z1^2
          - 23*H(-1,z1)*z1^2*z2^2
          + 22*H(-1,z1)*z1^3*[z1+z2]^-3
          + 16*H(-1,z1)*z1^3*[z1+z2]^-2
          - 55/3*H(-1,z1)*z1^3*[z1+z2]^-1
          - 12*H(-1,z1)*z1^3
          + 34/3*H(-1,z1)*z1^3*z2
          - 11*H(-1,z1)*z1^4*[z1+z2]^-4
          - 8*H(-1,z1)*z1^4*[z1+z2]^-3
          + 92/3*H(-1,z1)*z1^4*[z1+z2]^-2
          + 20*H(-1,z1)*z1^4*[z1+z2]^-1
          - 43/3*H(-1,z1)*z1^4
          - 33*H(-1,z1)*z1^5*[z1+z2]^-3
          - 12*H(-1,z1)*z1^5*[z1+z2]^-2
          + 74/3*H(-1,z1)*z1^5*[z1+z2]^-1
          + 11*H(-1,z1)*z1^6*[z1+z2]^-4
          + 4*H(-1,z1)*z1^6*[z1+z2]^-3
          - 64/3*H(-1,z1)*z1^6*[z1+z2]^-2
          + 44/3*H(-1,z1)*z1^7*[z1+z2]^-3
          - 11/3*H(-1,z1)*z1^8*[z1+z2]^-4
          - 4*H(-1,z1)*Log2*z1^-1*z2^-1
          - 4*H(-1,z1)*Log2*z1^-1*[1-z2]^-1
          + 2*H(-1,z1)*Log2*z1^-1*[1+z2]^-1
          - 2*H(-1,z1)*Log2*z2^-1*[1-z1]^-1
          + 2*H(-1,z1)*Log2*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,z1)*Log2*[1-z1]^-1
          + 8*H(-1,z1)*Log2*[1-z2]^-1
          - 2*H(-1,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z1)*Log2*[1+z1]^-1
          + 4*H(-1,z1)*Log2*[1+z2]^-1
          + 8*H(-1,z1)*Log2*[z1+z2]^-2
          - 8*H(-1,z1)*Log2
          - 2*H(-1,z1)*Log2*z2*[1-z1]^-1
          + 2*H(-1,z1)*Log2*z2*[1+z1]^-1
          + 2*H(-1,z1)*Log2*z2^2*[1-z1]^-1
          + 2*H(-1,z1)*Log2*z2^2*[1+z1]^-1
          - 4*H(-1,z1)*Log2*z2^2
          - 4*H(-1,z1)*Log2*z1*[1-z2]^-1
          + 2*H(-1,z1)*Log2*z1*[1+z2]^-1
          - 4*H(-1,z1)*Log2*z1*[z1+z2]^-3
          - 4*H(-1,z1)*Log2*z1*[z1+z2]^-1
          + 4*H(-1,z1)*Log2*z1*z2
          + 4*H(-1,z1)*Log2*z1^2*[1-z2]^-1
          + 2*H(-1,z1)*Log2*z1^2*[1+z2]^-1
          + 4*H(-1,z1)*Log2*z1^2*[z1+z2]^-4
          - 8*H(-1,z1)*Log2*z1^2*[z1+z2]^-2
          - 8*H(-1,z1)*Log2*z1^2
          - 4*H(-1,z1)*Log2*z1^2*z2^2
          + 24*H(-1,z1)*Log2*z1^3*[z1+z2]^-3
          - 4*H(-1,z1)*Log2*z1^3*[z1+z2]^-1
          + 8*H(-1,z1)*Log2*z1^3*z2
          - 12*H(-1,z1)*Log2*z1^4*[z1+z2]^-4
          + 32*H(-1,z1)*Log2*z1^4*[z1+z2]^-2
          - 20*H(-1,z1)*Log2*z1^4
          - 36*H(-1,z1)*Log2*z1^5*[z1+z2]^-3
          + 40*H(-1,z1)*Log2*z1^5*[z1+z2]^-1
          + 12*H(-1,z1)*Log2*z1^6*[z1+z2]^-4
          - 32*H(-1,z1)*Log2*z1^6*[z1+z2]^-2
          + 16*H(-1,z1)*Log2*z1^7*[z1+z2]^-3
          - 4*H(-1,z1)*Log2*z1^8*[z1+z2]^-4
          + 8*H(-1,z1)*H(-1,z2)
          + 2*H(-1,z1)*H(-1,z2)*z1^-1*z2^-1
          - 2*H(-1,z1)*H(-1,z2)*z1^-1*[1+z2]^-1
          + 4*H(-1,z1)*H(-1,z2)*z1^-1
          + 2*H(-1,z1)*H(-1,z2)*z1^-1*z2
          + 2*H(-1,z1)*H(-1,z2)*z1^-1*z2^2
          - 2*H(-1,z1)*H(-1,z2)*z2^-1*[1+z1]^-1
          + 4*H(-1,z1)*H(-1,z2)*z2^-1
          + 2*H(-1,z1)*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(-1,z1)*H(-1,z2)*[1+z1]^-1
          - 4*H(-1,z1)*H(-1,z2)*[1+z2]^-1
          - 2*H(-1,z1)*H(-1,z2)*z2*[1+z1]^-1
          + 4*H(-1,z1)*H(-1,z2)*z2
          - 2*H(-1,z1)*H(-1,z2)*z2^2*[1+z1]^-1
          + 4*H(-1,z1)*H(-1,z2)*z2^2
          + 2*H(-1,z1)*H(-1,z2)*z1*z2^-1
          - 2*H(-1,z1)*H(-1,z2)*z1*[1+z2]^-1
          + 4*H(-1,z1)*H(-1,z2)*z1
          + 2*H(-1,z1)*H(-1,z2)*z1*z2
          + 2*H(-1,z1)*H(-1,z2)*z1*z2^2
          + 2*H(-1,z1)*H(-1,z2)*z1^2*z2^-1
          - 2*H(-1,z1)*H(-1,z2)*z1^2*[1+z2]^-1
          + 4*H(-1,z1)*H(-1,z2)*z1^2
          + 2*H(-1,z1)*H(-1,z2)*z1^2*z2
          + 2*H(-1,z1)*H(-1,z2)*z1^2*z2^2
          - 8*H(-1,z1)*H(1,z2)
          - 2*H(-1,z1)*H(1,z2)*z1^-1*z2^-1
          + 2*H(-1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 4*H(-1,z1)*H(1,z2)*z1^-1
          - 2*H(-1,z1)*H(1,z2)*z1^-1*z2
          - 2*H(-1,z1)*H(1,z2)*z1^-1*z2^2
          + 2*H(-1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 4*H(-1,z1)*H(1,z2)*z2^-1
          - 2*H(-1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z1)*H(1,z2)*[1+z1]^-1
          + 4*H(-1,z1)*H(1,z2)*[1+z2]^-1
          + 2*H(-1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 4*H(-1,z1)*H(1,z2)*z2
          + 2*H(-1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          - 4*H(-1,z1)*H(1,z2)*z2^2
          - 2*H(-1,z1)*H(1,z2)*z1*z2^-1
          + 2*H(-1,z1)*H(1,z2)*z1*[1+z2]^-1
          - 4*H(-1,z1)*H(1,z2)*z1
          - 2*H(-1,z1)*H(1,z2)*z1*z2
          - 2*H(-1,z1)*H(1,z2)*z1*z2^2
          - 2*H(-1,z1)*H(1,z2)*z1^2*z2^-1
          + 2*H(-1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 4*H(-1,z1)*H(1,z2)*z1^2
          - 2*H(-1,z1)*H(1,z2)*z1^2*z2
          - 2*H(-1,z1)*H(1,z2)*z1^2*z2^2
          + 5/3*H(-1,z1)*D0([1-z2])
          - 23/6*H(-1,z1)*D0([1-z2])*z1^-1
          - 11/6*H(-1,z1)*D0([1-z2])*[1-z1]^-1
          + 1/6*H(-1,z1)*D0([1-z2])*z1
          + 23/6*H(-1,z1)*D0([1-z2])*z1^2
          + 2*H(-1,z1)*D0([1-z2])*Log2*z1^-1
          + 2*H(-1,z1)*D0([1-z2])*Log2*[1-z1]^-1
          - 4*H(-1,z1)*D0([1-z2])*Log2
          + 2*H(-1,z1)*D0([1-z2])*Log2*z1
          - 2*H(-1,z1)*D0([1-z2])*Log2*z1^2
          - 16*H(-1,z1)*Log([z1+z2])
          - 4*H(-1,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(-1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1^-1
          - 4*H(-1,z1)*Log([z1+z2])*z1^-1*z2
          - 4*H(-1,z1)*Log([z1+z2])*z1^-1*z2^2
          + 4*H(-1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z2^-1
          - 4*H(-1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,z1)*Log([z1+z2])*[1+z1]^-1
          + 8*H(-1,z1)*Log([z1+z2])*[1+z2]^-1
          + 4*H(-1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z2
          + 4*H(-1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z2^2
          - 4*H(-1,z1)*Log([z1+z2])*z1*z2^-1
          + 4*H(-1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1
          - 4*H(-1,z1)*Log([z1+z2])*z1*z2
          - 4*H(-1,z1)*Log([z1+z2])*z1*z2^2
          - 4*H(-1,z1)*Log([z1+z2])*z1^2*z2^-1
          + 4*H(-1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 8*H(-1,z1)*Log([z1+z2])*z1^2
          - 4*H(-1,z1)*Log([z1+z2])*z1^2*z2
          - 4*H(-1,z1)*Log([z1+z2])*z1^2*z2^2
          - 62/3*H(-1,z2)
          - 23*H(-1,z2)*z1^-1*z2^-1
          + 79/6*H(-1,z2)*z1^-1*[1-z2]^-1
          - 23/6*H(-1,z2)*z1^-1*[1+z2]^-1
          + 12*H(-1,z2)*z1^-1*[z1+z2]^-1
          - 52/3*H(-1,z2)*z1^-1
          - 68/3*H(-1,z2)*z1^-1*z2
          - 44/3*H(-1,z2)*z1^-1*z2^2
          - 152/3*H(-1,z2)*z1^-1*z2^3
          - 40*H(-1,z2)*z1^-1*z2^4
          - 152/3*H(-1,z2)*z1^-1*z2^5
          - 16*H(-1,z2)*z2^-2
          + 11/3*H(-1,z2)*z2^-1*[1-z1]^-1
          - 11/6*H(-1,z2)*z2^-1*[1+z1]^-1
          - 24*H(-1,z2)*z2^-1
          + 11/3*H(-1,z2)*[1-z1]^-1*[1-z2]^-1
          - 22/3*H(-1,z2)*[1-z1]^-1
          - 17/3*H(-1,z2)*[1-z2]^-1
          + 11/6*H(-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 11/3*H(-1,z2)*[1+z1]^-1
          - 5/3*H(-1,z2)*[1+z2]^-1
          - 2/3*H(-1,z2)*[z1+z2]^-2
          + 8*H(-1,z2)*[z1+z2]^-1
          + 11/3*H(-1,z2)*z2*[1-z1]^-1
          - 11/6*H(-1,z2)*z2*[1+z1]^-1
          - 52/3*H(-1,z2)*z2
          - 11/3*H(-1,z2)*z2^2*[1-z1]^-1
          - 11/6*H(-1,z2)*z2^2*[1+z1]^-1
          - 73/3*H(-1,z2)*z2^2
          - 20*H(-1,z2)*z2^3
          - 60*H(-1,z2)*z2^4
          - 60*H(-1,z2)*z1*z2^-3
          - 20*H(-1,z2)*z1*z2^-2
          - 28*H(-1,z2)*z1*z2^-1
          + 23/6*H(-1,z2)*z1*[1-z2]^-1
          + 1/6*H(-1,z2)*z1*[1+z2]^-1
          - 11/3*H(-1,z2)*z1*[z1+z2]^-3
          - 4*H(-1,z2)*z1*[z1+z2]^-2
          - 67/3*H(-1,z2)*z1*[z1+z2]^-1
          - 104/3*H(-1,z2)*z1
          - 131/3*H(-1,z2)*z1*z2
          - 24*H(-1,z2)*z1*z2^2
          - 16*H(-1,z2)*z1*z2^3
          - 152/3*H(-1,z2)*z1^2*z2^-4
          - 40*H(-1,z2)*z1^2*z2^-3
          - 152/3*H(-1,z2)*z1^2*z2^-2
          - 44/3*H(-1,z2)*z1^2*z2^-1
          - 79/6*H(-1,z2)*z1^2*[1-z2]^-1
          - 23/6*H(-1,z2)*z1^2*[1+z2]^-1
          + 11/3*H(-1,z2)*z1^2*[z1+z2]^-4
          + 4*H(-1,z2)*z1^2*[z1+z2]^-3
          - 2/3*H(-1,z2)*z1^2*[z1+z2]^-2
          + 16/3*H(-1,z2)*z1^2*[z1+z2]^-1
          - 4*H(-1,z2)*z1^2
          - 23*H(-1,z2)*z1^2*z2^2
          + 22*H(-1,z2)*z1^3*[z1+z2]^-3
          + 16*H(-1,z2)*z1^3*[z1+z2]^-2
          - 7/3*H(-1,z2)*z1^3*[z1+z2]^-1
          - 12*H(-1,z2)*z1^3
          + 34/3*H(-1,z2)*z1^3*z2
          - 11*H(-1,z2)*z1^4*[z1+z2]^-4
          - 8*H(-1,z2)*z1^4*[z1+z2]^-3
          + 68/3*H(-1,z2)*z1^4*[z1+z2]^-2
          + 20*H(-1,z2)*z1^4*[z1+z2]^-1
          - 43/3*H(-1,z2)*z1^4
          - 33*H(-1,z2)*z1^5*[z1+z2]^-3
          - 12*H(-1,z2)*z1^5*[z1+z2]^-2
          + 74/3*H(-1,z2)*z1^5*[z1+z2]^-1
          + 11*H(-1,z2)*z1^6*[z1+z2]^-4
          + 4*H(-1,z2)*z1^6*[z1+z2]^-3
          - 64/3*H(-1,z2)*z1^6*[z1+z2]^-2
          + 44/3*H(-1,z2)*z1^7*[z1+z2]^-3
          - 11/3*H(-1,z2)*z1^8*[z1+z2]^-4
          - 4*H(-1,z2)*Log2*z1^-1*z2^-1
          - 2*H(-1,z2)*Log2*z1^-1*[1-z2]^-1
          + 2*H(-1,z2)*Log2*z1^-1*[1+z2]^-1
          + 4*H(-1,z2)*Log2*z1^-1*z2^3
          - 40*H(-1,z2)*Log2*z1^-1*z2^5
          - 16*H(-1,z2)*Log2*z2^-2
          + 2*H(-1,z2)*Log2*z2^-1*[1+z1]^-1
          + 4*H(-1,z2)*Log2*[1-z2]^-1
          - 2*H(-1,z2)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z2)*Log2*[1+z1]^-1
          + 4*H(-1,z2)*Log2*[1+z2]^-1
          + 8*H(-1,z2)*Log2*[z1+z2]^-2
          - 16*H(-1,z2)*Log2
          + 2*H(-1,z2)*Log2*z2*[1+z1]^-1
          + 2*H(-1,z2)*Log2*z2^2*[1+z1]^-1
          - 12*H(-1,z2)*Log2*z2^2
          - 20*H(-1,z2)*Log2*z2^4
          - 20*H(-1,z2)*Log2*z1*z2^-3
          - 8*H(-1,z2)*Log2*z1*z2^-1
          - 2*H(-1,z2)*Log2*z1*[1-z2]^-1
          + 2*H(-1,z2)*Log2*z1*[1+z2]^-1
          - 4*H(-1,z2)*Log2*z1*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1*[z1+z2]^-1
          - 4*H(-1,z2)*Log2*z1*z2
          - 16*H(-1,z2)*Log2*z1*z2^3
          - 40*H(-1,z2)*Log2*z1^2*z2^-4
          + 4*H(-1,z2)*Log2*z1^2*z2^-2
          + 2*H(-1,z2)*Log2*z1^2*[1-z2]^-1
          + 2*H(-1,z2)*Log2*z1^2*[1+z2]^-1
          + 4*H(-1,z2)*Log2*z1^2*[z1+z2]^-4
          - 8*H(-1,z2)*Log2*z1^2*[z1+z2]^-2
          - 8*H(-1,z2)*Log2*z1^2
          - 4*H(-1,z2)*Log2*z1^2*z2^2
          + 24*H(-1,z2)*Log2*z1^3*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1^3*[z1+z2]^-1
          + 8*H(-1,z2)*Log2*z1^3*z2
          - 12*H(-1,z2)*Log2*z1^4*[z1+z2]^-4
          + 32*H(-1,z2)*Log2*z1^4*[z1+z2]^-2
          - 20*H(-1,z2)*Log2*z1^4
          - 36*H(-1,z2)*Log2*z1^5*[z1+z2]^-3
          + 40*H(-1,z2)*Log2*z1^5*[z1+z2]^-1
          + 12*H(-1,z2)*Log2*z1^6*[z1+z2]^-4
          - 32*H(-1,z2)*Log2*z1^6*[z1+z2]^-2
          + 16*H(-1,z2)*Log2*z1^7*[z1+z2]^-3
          - 4*H(-1,z2)*Log2*z1^8*[z1+z2]^-4
          - 8*H(-1,z2)*H(0,z1)
          - 4*H(-1,z2)*H(0,z1)*z1^-1*z2^-1
          - 2*H(-1,z2)*H(0,z1)*z1^-1*[1-z2]^-1
          + 2*H(-1,z2)*H(0,z1)*z1^-1*[1+z2]^-1
          - 16*H(-1,z2)*H(0,z1)*z2^-2
          - 2*H(-1,z2)*H(0,z1)*z2^-1*[1-z1]^-1
          + 2*H(-1,z2)*H(0,z1)*z2^-1*[1+z1]^-1
          - 2*H(-1,z2)*H(0,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,z2)*H(0,z1)*[1-z1]^-1
          - 2*H(-1,z2)*H(0,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z2)*H(0,z1)*[1+z1]^-1
          + 8*H(-1,z2)*H(0,z1)*[z1+z2]^-2
          - 2*H(-1,z2)*H(0,z1)*z2*[1-z1]^-1
          + 2*H(-1,z2)*H(0,z1)*z2*[1+z1]^-1
          + 2*H(-1,z2)*H(0,z1)*z2^2*[1-z1]^-1
          + 2*H(-1,z2)*H(0,z1)*z2^2*[1+z1]^-1
          - 4*H(-1,z2)*H(0,z1)*z2^2
          - 20*H(-1,z2)*H(0,z1)*z1*z2^-3
          - 8*H(-1,z2)*H(0,z1)*z1*z2^-1
          - 6*H(-1,z2)*H(0,z1)*z1*[1-z2]^-1
          + 6*H(-1,z2)*H(0,z1)*z1*[1+z2]^-1
          - 4*H(-1,z2)*H(0,z1)*z1*[z1+z2]^-3
          - 4*H(-1,z2)*H(0,z1)*z1*[z1+z2]^-1
          + 4*H(-1,z2)*H(0,z1)*z1*z2
          - 40*H(-1,z2)*H(0,z1)*z1^2*z2^-4
          + 4*H(-1,z2)*H(0,z1)*z1^2*z2^-2
          + 2*H(-1,z2)*H(0,z1)*z1^2*[1-z2]^-1
          + 2*H(-1,z2)*H(0,z1)*z1^2*[1+z2]^-1
          + 4*H(-1,z2)*H(0,z1)*z1^2*[z1+z2]^-4
          - 8*H(-1,z2)*H(0,z1)*z1^2*[z1+z2]^-2
          - 8*H(-1,z2)*H(0,z1)*z1^2
          - 4*H(-1,z2)*H(0,z1)*z1^2*z2^2
          + 24*H(-1,z2)*H(0,z1)*z1^3*[z1+z2]^-3
          - 4*H(-1,z2)*H(0,z1)*z1^3*[z1+z2]^-1
          + 8*H(-1,z2)*H(0,z1)*z1^3*z2
          - 12*H(-1,z2)*H(0,z1)*z1^4*[z1+z2]^-4
          + 32*H(-1,z2)*H(0,z1)*z1^4*[z1+z2]^-2
          - 20*H(-1,z2)*H(0,z1)*z1^4
          - 36*H(-1,z2)*H(0,z1)*z1^5*[z1+z2]^-3
          + 40*H(-1,z2)*H(0,z1)*z1^5*[z1+z2]^-1
          + 12*H(-1,z2)*H(0,z1)*z1^6*[z1+z2]^-4
          - 32*H(-1,z2)*H(0,z1)*z1^6*[z1+z2]^-2
          + 16*H(-1,z2)*H(0,z1)*z1^7*[z1+z2]^-3
          - 4*H(-1,z2)*H(0,z1)*z1^8*[z1+z2]^-4
          - 2*H(-1,z2)*H(1,z1)*z1^-1*z2^-1
          + 2*H(-1,z2)*H(1,z1)*z1^-1*[1+z2]^-1
          - 4*H(-1,z2)*H(1,z1)*z1^-1
          - 2*H(-1,z2)*H(1,z1)*z1^-1*z2
          - 2*H(-1,z2)*H(1,z1)*z1^-1*z2^2
          - 4*H(-1,z2)*H(1,z1)*z1^-1*z2^3
          + 40*H(-1,z2)*H(1,z1)*z1^-1*z2^5
          + 16*H(-1,z2)*H(1,z1)*z2^-2
          - 4*H(-1,z2)*H(1,z1)*z2^-1*[1-z1]^-1
          + 2*H(-1,z2)*H(1,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,z2)*H(1,z1)*z2^-1
          - 4*H(-1,z2)*H(1,z1)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,z2)*H(1,z1)*[1-z1]^-1
          - 2*H(-1,z2)*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,z2)*H(1,z1)*[1+z1]^-1
          + 4*H(-1,z2)*H(1,z1)*[1+z2]^-1
          - 4*H(-1,z2)*H(1,z1)*z2*[1-z1]^-1
          + 2*H(-1,z2)*H(1,z1)*z2*[1+z1]^-1
          - 4*H(-1,z2)*H(1,z1)*z2
          + 4*H(-1,z2)*H(1,z1)*z2^2*[1-z1]^-1
          + 2*H(-1,z2)*H(1,z1)*z2^2*[1+z1]^-1
          + 4*H(-1,z2)*H(1,z1)*z2^2
          + 20*H(-1,z2)*H(1,z1)*z2^4
          + 20*H(-1,z2)*H(1,z1)*z1*z2^-3
          + 6*H(-1,z2)*H(1,z1)*z1*z2^-1
          + 2*H(-1,z2)*H(1,z1)*z1*[1+z2]^-1
          - 4*H(-1,z2)*H(1,z1)*z1
          + 6*H(-1,z2)*H(1,z1)*z1*z2
          - 2*H(-1,z2)*H(1,z1)*z1*z2^2
          + 16*H(-1,z2)*H(1,z1)*z1*z2^3
          + 40*H(-1,z2)*H(1,z1)*z1^2*z2^-4
          - 4*H(-1,z2)*H(1,z1)*z1^2*z2^-2
          - 2*H(-1,z2)*H(1,z1)*z1^2*z2^-1
          + 2*H(-1,z2)*H(1,z1)*z1^2*[1+z2]^-1
          - 4*H(-1,z2)*H(1,z1)*z1^2
          - 2*H(-1,z2)*H(1,z1)*z1^2*z2
          - 2*H(-1,z2)*H(1,z1)*z1^2*z2^2
          + 11/3*H(-1,z2)*D0([1-z1])
          - 11/6*H(-1,z2)*D0([1-z1])*z2^-1
          - 11/6*H(-1,z2)*D0([1-z1])*[1-z2]^-1
          - 11/6*H(-1,z2)*D0([1-z1])*z2
          + 11/6*H(-1,z2)*D0([1-z1])*z2^2
          - 2*H(-1,z2)*D0([1-z1])*Log2*z2^-1
          - 2*H(-1,z2)*D0([1-z1])*Log2*[1-z2]^-1
          + 4*H(-1,z2)*D0([1-z1])*Log2
          - 2*H(-1,z2)*D0([1-z1])*Log2*z2
          + 2*H(-1,z2)*D0([1-z1])*Log2*z2^2
          + 8*H(-1,z2)*D1([1-z1])
          - 4*H(-1,z2)*D1([1-z1])*z2^-1
          - 4*H(-1,z2)*D1([1-z1])*[1-z2]^-1
          - 4*H(-1,z2)*D1([1-z1])*z2
          + 4*H(-1,z2)*D1([1-z1])*z2^2
          + 16*H(-1,z2)*Log([z1+z2])
          + 4*H(-1,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(-1,z2)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1
          - 4*H(-1,z2)*Log([z1+z2])*z1^-1*z2
          - 4*H(-1,z2)*Log([z1+z2])*z1^-1*z2^2
          - 8*H(-1,z2)*Log([z1+z2])*z1^-1*z2^3
          + 80*H(-1,z2)*Log([z1+z2])*z1^-1*z2^5
          + 32*H(-1,z2)*Log([z1+z2])*z2^-2
          + 4*H(-1,z2)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z2^-1
          + 4*H(-1,z2)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*[1-z1]^-1
          - 8*H(-1,z2)*Log([z1+z2])*[1-z2]^-1
          - 16*H(-1,z2)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(-1,z2)*Log([z1+z2])*z2*[1-z1]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z2
          - 4*H(-1,z2)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 16*H(-1,z2)*Log([z1+z2])*z2^2
          + 40*H(-1,z2)*Log([z1+z2])*z2^4
          + 40*H(-1,z2)*Log([z1+z2])*z1*z2^-3
          + 12*H(-1,z2)*Log([z1+z2])*z1*z2^-1
          + 4*H(-1,z2)*Log([z1+z2])*z1*[1-z2]^-1
          + 8*H(-1,z2)*Log([z1+z2])*z1*[z1+z2]^-3
          + 8*H(-1,z2)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1
          + 4*H(-1,z2)*Log([z1+z2])*z1*z2
          - 4*H(-1,z2)*Log([z1+z2])*z1*z2^2
          + 32*H(-1,z2)*Log([z1+z2])*z1*z2^3
          + 80*H(-1,z2)*Log([z1+z2])*z1^2*z2^-4
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(-1,z2)*Log([z1+z2])*z1^2*z2^-1
          - 4*H(-1,z2)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 8*H(-1,z2)*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 16*H(-1,z2)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 8*H(-1,z2)*Log([z1+z2])*z1^2
          - 4*H(-1,z2)*Log([z1+z2])*z1^2*z2
          + 4*H(-1,z2)*Log([z1+z2])*z1^2*z2^2
          - 48*H(-1,z2)*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 8*H(-1,z2)*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 16*H(-1,z2)*Log([z1+z2])*z1^3*z2
          + 24*H(-1,z2)*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 64*H(-1,z2)*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 40*H(-1,z2)*Log([z1+z2])*z1^4
          + 72*H(-1,z2)*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 80*H(-1,z2)*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 24*H(-1,z2)*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 64*H(-1,z2)*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 32*H(-1,z2)*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 8*H(-1,z2)*Log([z1+z2])*z1^8*[z1+z2]^-4
          + 16*H(-1,-1,z1)
          + 6*H(-1,-1,z1)*z1^-1*z2^-1
          + 4*H(-1,-1,z1)*z1^-1*[1-z2]^-1
          - 4*H(-1,-1,z1)*z1^-1*[1+z2]^-1
          + 4*H(-1,-1,z1)*z1^-1
          + 2*H(-1,-1,z1)*z1^-1*z2
          + 2*H(-1,-1,z1)*z1^-1*z2^2
          + 2*H(-1,-1,z1)*z2^-1*[1-z1]^-1
          - 4*H(-1,-1,z1)*z2^-1*[1+z1]^-1
          + 4*H(-1,-1,z1)*z2^-1
          + 4*H(-1,-1,z1)*[1-z1]^-1*[1-z2]^-1
          - 4*H(-1,-1,z1)*[1-z1]^-1
          - 8*H(-1,-1,z1)*[1-z2]^-1
          + 4*H(-1,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(-1,-1,z1)*[1+z1]^-1
          - 8*H(-1,-1,z1)*[1+z2]^-1
          - 8*H(-1,-1,z1)*[z1+z2]^-2
          + 2*H(-1,-1,z1)*z2*[1-z1]^-1
          - 4*H(-1,-1,z1)*z2*[1+z1]^-1
          + 4*H(-1,-1,z1)*z2
          - 2*H(-1,-1,z1)*z2^2*[1-z1]^-1
          - 4*H(-1,-1,z1)*z2^2*[1+z1]^-1
          + 8*H(-1,-1,z1)*z2^2
          + 2*H(-1,-1,z1)*z1*z2^-1
          + 4*H(-1,-1,z1)*z1*[1-z2]^-1
          - 4*H(-1,-1,z1)*z1*[1+z2]^-1
          + 4*H(-1,-1,z1)*z1*[z1+z2]^-3
          + 4*H(-1,-1,z1)*z1*[z1+z2]^-1
          + 4*H(-1,-1,z1)*z1
          - 2*H(-1,-1,z1)*z1*z2
          + 2*H(-1,-1,z1)*z1*z2^2
          + 2*H(-1,-1,z1)*z1^2*z2^-1
          - 4*H(-1,-1,z1)*z1^2*[1-z2]^-1
          - 4*H(-1,-1,z1)*z1^2*[1+z2]^-1
          - 4*H(-1,-1,z1)*z1^2*[z1+z2]^-4
          + 8*H(-1,-1,z1)*z1^2*[z1+z2]^-2
          + 12*H(-1,-1,z1)*z1^2
          + 2*H(-1,-1,z1)*z1^2*z2
          + 6*H(-1,-1,z1)*z1^2*z2^2
          - 24*H(-1,-1,z1)*z1^3*[z1+z2]^-3
          + 4*H(-1,-1,z1)*z1^3*[z1+z2]^-1
          - 8*H(-1,-1,z1)*z1^3*z2
          + 12*H(-1,-1,z1)*z1^4*[z1+z2]^-4
          - 32*H(-1,-1,z1)*z1^4*[z1+z2]^-2
          + 20*H(-1,-1,z1)*z1^4
          + 36*H(-1,-1,z1)*z1^5*[z1+z2]^-3
          - 40*H(-1,-1,z1)*z1^5*[z1+z2]^-1
          - 12*H(-1,-1,z1)*z1^6*[z1+z2]^-4
          + 32*H(-1,-1,z1)*z1^6*[z1+z2]^-2
          - 16*H(-1,-1,z1)*z1^7*[z1+z2]^-3
          + 4*H(-1,-1,z1)*z1^8*[z1+z2]^-4
          + 4*H(-1,-1,z1)*D0([1-z2])
          - 2*H(-1,-1,z1)*D0([1-z2])*z1^-1
          - 2*H(-1,-1,z1)*D0([1-z2])*[1-z1]^-1
          - 2*H(-1,-1,z1)*D0([1-z2])*z1
          + 2*H(-1,-1,z1)*D0([1-z2])*z1^2
          - 8*H(-1,-1,z2)
          - 2*H(-1,-1,z2)*z1^-1*z2^-1
          - 2*H(-1,-1,z2)*z1^-1*[1-z2]^-1
          + 4*H(-1,-1,z2)*z1^-1
          + 2*H(-1,-1,z2)*z1^-1*z2
          + 2*H(-1,-1,z2)*z1^-1*z2^2
          + 4*H(-1,-1,z2)*z1^-1*z2^3
          - 40*H(-1,-1,z2)*z1^-1*z2^5
          - 16*H(-1,-1,z2)*z2^-2
          - 4*H(-1,-1,z2)*z2^-1*[1-z1]^-1
          + 4*H(-1,-1,z2)*z2^-1
          - 4*H(-1,-1,z2)*[1-z1]^-1*[1-z2]^-1
          + 8*H(-1,-1,z2)*[1-z1]^-1
          + 4*H(-1,-1,z2)*[1-z2]^-1
          + 8*H(-1,-1,z2)*[z1+z2]^-2
          - 4*H(-1,-1,z2)*z2*[1-z1]^-1
          + 4*H(-1,-1,z2)*z2
          + 4*H(-1,-1,z2)*z2^2*[1-z1]^-1
          - 8*H(-1,-1,z2)*z2^2
          - 20*H(-1,-1,z2)*z2^4
          - 20*H(-1,-1,z2)*z1*z2^-3
          - 6*H(-1,-1,z2)*z1*z2^-1
          - 2*H(-1,-1,z2)*z1*[1-z2]^-1
          - 4*H(-1,-1,z2)*z1*[z1+z2]^-3
          - 4*H(-1,-1,z2)*z1*[z1+z2]^-1
          + 4*H(-1,-1,z2)*z1
          - 2*H(-1,-1,z2)*z1*z2
          + 2*H(-1,-1,z2)*z1*z2^2
          - 16*H(-1,-1,z2)*z1*z2^3
          - 40*H(-1,-1,z2)*z1^2*z2^-4
          + 4*H(-1,-1,z2)*z1^2*z2^-2
          + 2*H(-1,-1,z2)*z1^2*z2^-1
          + 2*H(-1,-1,z2)*z1^2*[1-z2]^-1
          + 4*H(-1,-1,z2)*z1^2*[z1+z2]^-4
          - 8*H(-1,-1,z2)*z1^2*[z1+z2]^-2
          - 4*H(-1,-1,z2)*z1^2
          + 2*H(-1,-1,z2)*z1^2*z2
          - 2*H(-1,-1,z2)*z1^2*z2^2
          + 24*H(-1,-1,z2)*z1^3*[z1+z2]^-3
          - 4*H(-1,-1,z2)*z1^3*[z1+z2]^-1
          + 8*H(-1,-1,z2)*z1^3*z2
          - 12*H(-1,-1,z2)*z1^4*[z1+z2]^-4
          + 32*H(-1,-1,z2)*z1^4*[z1+z2]^-2
          - 20*H(-1,-1,z2)*z1^4
          - 36*H(-1,-1,z2)*z1^5*[z1+z2]^-3
          + 40*H(-1,-1,z2)*z1^5*[z1+z2]^-1
          + 12*H(-1,-1,z2)*z1^6*[z1+z2]^-4
          - 32*H(-1,-1,z2)*z1^6*[z1+z2]^-2
          + 16*H(-1,-1,z2)*z1^7*[z1+z2]^-3
          - 4*H(-1,-1,z2)*z1^8*[z1+z2]^-4
          - 4*H(-1,-1,z2)*D0([1-z1])
          + 2*H(-1,-1,z2)*D0([1-z1])*z2^-1
          + 2*H(-1,-1,z2)*D0([1-z1])*[1-z2]^-1
          + 2*H(-1,-1,z2)*D0([1-z1])*z2
          - 2*H(-1,-1,z2)*D0([1-z1])*z2^2
          - 8*H(-1,0,z1)
          - 4*H(-1,0,z1)*z1^-1*z2^-1
          - 4*H(-1,0,z1)*z1^-1*[1-z2]^-1
          + 2*H(-1,0,z1)*z1^-1*[1+z2]^-1
          - 2*H(-1,0,z1)*z2^-1*[1-z1]^-1
          + 2*H(-1,0,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,0,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,0,z1)*[1-z1]^-1
          + 8*H(-1,0,z1)*[1-z2]^-1
          - 2*H(-1,0,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(-1,0,z1)*[1+z1]^-1
          + 4*H(-1,0,z1)*[1+z2]^-1
          + 8*H(-1,0,z1)*[z1+z2]^-2
          - 2*H(-1,0,z1)*z2*[1-z1]^-1
          + 2*H(-1,0,z1)*z2*[1+z1]^-1
          + 2*H(-1,0,z1)*z2^2*[1-z1]^-1
          + 2*H(-1,0,z1)*z2^2*[1+z1]^-1
          - 4*H(-1,0,z1)*z2^2
          - 4*H(-1,0,z1)*z1*[1-z2]^-1
          + 2*H(-1,0,z1)*z1*[1+z2]^-1
          - 4*H(-1,0,z1)*z1*[z1+z2]^-3
          - 4*H(-1,0,z1)*z1*[z1+z2]^-1
          + 4*H(-1,0,z1)*z1*z2
          + 4*H(-1,0,z1)*z1^2*[1-z2]^-1
          + 2*H(-1,0,z1)*z1^2*[1+z2]^-1
          + 4*H(-1,0,z1)*z1^2*[z1+z2]^-4
          - 8*H(-1,0,z1)*z1^2*[z1+z2]^-2
          - 8*H(-1,0,z1)*z1^2
          - 4*H(-1,0,z1)*z1^2*z2^2
          + 24*H(-1,0,z1)*z1^3*[z1+z2]^-3
          - 4*H(-1,0,z1)*z1^3*[z1+z2]^-1
          + 8*H(-1,0,z1)*z1^3*z2
          - 12*H(-1,0,z1)*z1^4*[z1+z2]^-4
          + 32*H(-1,0,z1)*z1^4*[z1+z2]^-2
          - 20*H(-1,0,z1)*z1^4
          - 36*H(-1,0,z1)*z1^5*[z1+z2]^-3
          + 40*H(-1,0,z1)*z1^5*[z1+z2]^-1
          + 12*H(-1,0,z1)*z1^6*[z1+z2]^-4
          - 32*H(-1,0,z1)*z1^6*[z1+z2]^-2
          + 16*H(-1,0,z1)*z1^7*[z1+z2]^-3
          - 4*H(-1,0,z1)*z1^8*[z1+z2]^-4
          - 4*H(-1,0,z1)*D0([1-z2])
          + 2*H(-1,0,z1)*D0([1-z2])*z1^-1
          + 2*H(-1,0,z1)*D0([1-z2])*[1-z1]^-1
          + 2*H(-1,0,z1)*D0([1-z2])*z1
          - 2*H(-1,0,z1)*D0([1-z2])*z1^2
          - 16*H(-1,1,z1)
          - 6*H(-1,1,z1)*z1^-1*z2^-1
          - 4*H(-1,1,z1)*z1^-1*[1-z2]^-1
          + 4*H(-1,1,z1)*z1^-1*[1+z2]^-1
          - 4*H(-1,1,z1)*z1^-1
          - 2*H(-1,1,z1)*z1^-1*z2
          - 2*H(-1,1,z1)*z1^-1*z2^2
          - 2*H(-1,1,z1)*z2^-1*[1-z1]^-1
          + 4*H(-1,1,z1)*z2^-1*[1+z1]^-1
          - 4*H(-1,1,z1)*z2^-1
          - 4*H(-1,1,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(-1,1,z1)*[1-z1]^-1
          + 8*H(-1,1,z1)*[1-z2]^-1
          - 4*H(-1,1,z1)*[1+z1]^-1*[1+z2]^-1
          + 8*H(-1,1,z1)*[1+z1]^-1
          + 8*H(-1,1,z1)*[1+z2]^-1
          + 8*H(-1,1,z1)*[z1+z2]^-2
          - 2*H(-1,1,z1)*z2*[1-z1]^-1
          + 4*H(-1,1,z1)*z2*[1+z1]^-1
          - 4*H(-1,1,z1)*z2
          + 2*H(-1,1,z1)*z2^2*[1-z1]^-1
          + 4*H(-1,1,z1)*z2^2*[1+z1]^-1
          - 8*H(-1,1,z1)*z2^2
          - 2*H(-1,1,z1)*z1*z2^-1
          - 4*H(-1,1,z1)*z1*[1-z2]^-1
          + 4*H(-1,1,z1)*z1*[1+z2]^-1
          - 4*H(-1,1,z1)*z1*[z1+z2]^-3
          - 4*H(-1,1,z1)*z1*[z1+z2]^-1
          - 4*H(-1,1,z1)*z1
          + 2*H(-1,1,z1)*z1*z2
          - 2*H(-1,1,z1)*z1*z2^2
          - 2*H(-1,1,z1)*z1^2*z2^-1
          + 4*H(-1,1,z1)*z1^2*[1-z2]^-1
          + 4*H(-1,1,z1)*z1^2*[1+z2]^-1
          + 4*H(-1,1,z1)*z1^2*[z1+z2]^-4
          - 8*H(-1,1,z1)*z1^2*[z1+z2]^-2
          - 12*H(-1,1,z1)*z1^2
          - 2*H(-1,1,z1)*z1^2*z2
          - 6*H(-1,1,z1)*z1^2*z2^2
          + 24*H(-1,1,z1)*z1^3*[z1+z2]^-3
          - 4*H(-1,1,z1)*z1^3*[z1+z2]^-1
          + 8*H(-1,1,z1)*z1^3*z2
          - 12*H(-1,1,z1)*z1^4*[z1+z2]^-4
          + 32*H(-1,1,z1)*z1^4*[z1+z2]^-2
          - 20*H(-1,1,z1)*z1^4
          - 36*H(-1,1,z1)*z1^5*[z1+z2]^-3
          + 40*H(-1,1,z1)*z1^5*[z1+z2]^-1
          + 12*H(-1,1,z1)*z1^6*[z1+z2]^-4
          - 32*H(-1,1,z1)*z1^6*[z1+z2]^-2
          + 16*H(-1,1,z1)*z1^7*[z1+z2]^-3
          - 4*H(-1,1,z1)*z1^8*[z1+z2]^-4
          - 4*H(-1,1,z1)*D0([1-z2])
          + 2*H(-1,1,z1)*D0([1-z2])*z1^-1
          + 2*H(-1,1,z1)*D0([1-z2])*[1-z1]^-1
          + 2*H(-1,1,z1)*D0([1-z2])*z1
          - 2*H(-1,1,z1)*D0([1-z2])*z1^2
          + 8*H(-1,1,z2)
          + 2*H(-1,1,z2)*z1^-1*z2^-1
          + 2*H(-1,1,z2)*z1^-1*[1-z2]^-1
          - 4*H(-1,1,z2)*z1^-1
          - 2*H(-1,1,z2)*z1^-1*z2
          - 2*H(-1,1,z2)*z1^-1*z2^2
          - 4*H(-1,1,z2)*z1^-1*z2^3
          + 40*H(-1,1,z2)*z1^-1*z2^5
          + 16*H(-1,1,z2)*z2^-2
          - 4*H(-1,1,z2)*z2^-1
          - 4*H(-1,1,z2)*[1-z2]^-1
          - 8*H(-1,1,z2)*[z1+z2]^-2
          - 4*H(-1,1,z2)*z2
          + 8*H(-1,1,z2)*z2^2
          + 20*H(-1,1,z2)*z2^4
          + 20*H(-1,1,z2)*z1*z2^-3
          + 6*H(-1,1,z2)*z1*z2^-1
          + 2*H(-1,1,z2)*z1*[1-z2]^-1
          + 4*H(-1,1,z2)*z1*[z1+z2]^-3
          + 4*H(-1,1,z2)*z1*[z1+z2]^-1
          - 4*H(-1,1,z2)*z1
          + 2*H(-1,1,z2)*z1*z2
          - 2*H(-1,1,z2)*z1*z2^2
          + 16*H(-1,1,z2)*z1*z2^3
          + 40*H(-1,1,z2)*z1^2*z2^-4
          - 4*H(-1,1,z2)*z1^2*z2^-2
          - 2*H(-1,1,z2)*z1^2*z2^-1
          - 2*H(-1,1,z2)*z1^2*[1-z2]^-1
          - 4*H(-1,1,z2)*z1^2*[z1+z2]^-4
          + 8*H(-1,1,z2)*z1^2*[z1+z2]^-2
          + 4*H(-1,1,z2)*z1^2
          - 2*H(-1,1,z2)*z1^2*z2
          + 2*H(-1,1,z2)*z1^2*z2^2
          - 24*H(-1,1,z2)*z1^3*[z1+z2]^-3
          + 4*H(-1,1,z2)*z1^3*[z1+z2]^-1
          - 8*H(-1,1,z2)*z1^3*z2
          + 12*H(-1,1,z2)*z1^4*[z1+z2]^-4
          - 32*H(-1,1,z2)*z1^4*[z1+z2]^-2
          + 20*H(-1,1,z2)*z1^4
          + 36*H(-1,1,z2)*z1^5*[z1+z2]^-3
          - 40*H(-1,1,z2)*z1^5*[z1+z2]^-1
          - 12*H(-1,1,z2)*z1^6*[z1+z2]^-4
          + 32*H(-1,1,z2)*z1^6*[z1+z2]^-2
          - 16*H(-1,1,z2)*z1^7*[z1+z2]^-3
          + 4*H(-1,1,z2)*z1^8*[z1+z2]^-4
          - 4*H(-1,1,z2)*D0([1-z1])
          + 2*H(-1,1,z2)*D0([1-z1])*z2^-1
          + 2*H(-1,1,z2)*D0([1-z1])*[1-z2]^-1
          + 2*H(-1,1,z2)*D0([1-z1])*z2
          - 2*H(-1,1,z2)*D0([1-z1])*z2^2
          - 16*H(0,z1)*z2^-2
          - 8*H(0,z1)*[1+z2]^-1
          - 20*H(0,z1)*z1*z2^-3
          - 16*H(0,z1)*z1*z2^-1
          + 4*H(0,z1)*z1*[1+z2]^-1
          - 8*H(0,z1)*z1*[z1+z2]^-1
          - 152/3*H(0,z1)*z1^2*z2^-4
          - 92/3*H(0,z1)*z1^2*z2^-2
          - 28/3*H(0,z1)*z1^2*[1+z2]^-1
          + 8*H(0,z1)*z1^2*[z1+z2]^-2
          + 16*H(0,z1)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*z1^4*[z1+z2]^-2
          + 2*H(0,z1)*Log2*z1^-1*[1-z2]^-1
          + 2*H(0,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          + 6*H(0,z1)*Log2*z1*[1-z2]^-1
          - 2*H(0,z1)*Log2*z1^2*[1-z2]^-1
          + 16*H(0,z1)*H(0,z2)
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1^-1
          + 4*H(0,z1)*H(0,z2)*z1^-1*z2^2
          - 4*H(0,z1)*H(0,z2)*z1^-1*z2^3
          + 40*H(0,z1)*H(0,z2)*z1^-1*z2^5
          + 16*H(0,z1)*H(0,z2)*z2^-2
          - 4*H(0,z1)*H(0,z2)*z2^-1*[1+z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2^-1
          + 4*H(0,z1)*H(0,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*[1+z1]^-1
          - 8*H(0,z1)*H(0,z2)*[1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*[z1+z2]^-2
          - 4*H(0,z1)*H(0,z2)*z2*[1+z1]^-1
          + 8*H(0,z1)*H(0,z2)*z2
          - 4*H(0,z1)*H(0,z2)*z2^2*[1+z1]^-1
          + 12*H(0,z1)*H(0,z2)*z2^2
          + 20*H(0,z1)*H(0,z2)*z2^4
          + 20*H(0,z1)*H(0,z2)*z1*z2^-3
          + 8*H(0,z1)*H(0,z2)*z1*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1*[1+z2]^-1
          + 4*H(0,z1)*H(0,z2)*z1*[z1+z2]^-3
          + 4*H(0,z1)*H(0,z2)*z1*[z1+z2]^-1
          + 8*H(0,z1)*H(0,z2)*z1
          + 4*H(0,z1)*H(0,z2)*z1*z2
          + 4*H(0,z1)*H(0,z2)*z1*z2^2
          + 16*H(0,z1)*H(0,z2)*z1*z2^3
          + 40*H(0,z1)*H(0,z2)*z1^2*z2^-4
          - 4*H(0,z1)*H(0,z2)*z1^2*z2^-2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2^-1
          - 4*H(0,z1)*H(0,z2)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*H(0,z2)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*H(0,z2)*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*H(0,z2)*z1^2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2
          + 4*H(0,z1)*H(0,z2)*z1^2*z2^2
          - 24*H(0,z1)*H(0,z2)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*H(0,z2)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*H(0,z2)*z1^3*z2
          + 12*H(0,z1)*H(0,z2)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*H(0,z2)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*H(0,z2)*z1^4
          + 36*H(0,z1)*H(0,z2)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*H(0,z2)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*H(0,z2)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*H(0,z2)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*H(0,z2)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*H(0,z2)*z1^8*[z1+z2]^-4
          + 8*H(0,z1)*H(1,z2)
          + 4*H(0,z1)*H(1,z2)*z1^-1*z2^-1
          - 2*H(0,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          + 16*H(0,z1)*H(1,z2)*z2^-2
          + 2*H(0,z1)*H(1,z2)*z2^-1*[1-z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 4*H(0,z1)*H(1,z2)*[1-z1]^-1
          + 2*H(0,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*[1+z1]^-1
          - 8*H(0,z1)*H(1,z2)*[z1+z2]^-2
          + 2*H(0,z1)*H(1,z2)*z2*[1-z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2*[1+z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2^2*[1-z1]^-1
          - 2*H(0,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 4*H(0,z1)*H(1,z2)*z2^2
          + 20*H(0,z1)*H(1,z2)*z1*z2^-3
          + 8*H(0,z1)*H(1,z2)*z1*z2^-1
          - 6*H(0,z1)*H(1,z2)*z1*[1+z2]^-1
          + 4*H(0,z1)*H(1,z2)*z1*[z1+z2]^-3
          + 4*H(0,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*z1*z2
          + 40*H(0,z1)*H(1,z2)*z1^2*z2^-4
          - 4*H(0,z1)*H(1,z2)*z1^2*z2^-2
          - 2*H(0,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 4*H(0,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*H(1,z2)*z1^2
          + 4*H(0,z1)*H(1,z2)*z1^2*z2^2
          - 24*H(0,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*H(1,z2)*z1^3*z2
          + 12*H(0,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*H(1,z2)*z1^4
          + 36*H(0,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          - 8*H(0,z1)*D0([1-z2])
          - 4*H(0,z1)*D0([1-z2])*z1
          - 28/3*H(0,z1)*D0([1-z2])*z1^2
          - 2*H(0,z1)*D0([1-z2])*Log2*z1^-1
          - 2*H(0,z1)*D0([1-z2])*Log2*[1-z1]^-1
          - 6*H(0,z1)*D0([1-z2])*Log2*z1
          + 2*H(0,z1)*D0([1-z2])*Log2*z1^2
          - 2*H(0,z1)*D1([1-z2])*z1^-1
          - 2*H(0,z1)*D1([1-z2])*[1-z1]^-1
          - 6*H(0,z1)*D1([1-z2])*z1
          + 2*H(0,z1)*D1([1-z2])*z1^2
          + 16*H(0,z1)*Log([z1+z2])
          + 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^2
          - 4*H(0,z1)*Log([z1+z2])*z1^-1*z2^3
          + 40*H(0,z1)*Log([z1+z2])*z1^-1*z2^5
          + 16*H(0,z1)*Log([z1+z2])*z2^-2
          + 4*H(0,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*[1-z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*[1-z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(0,z1)*Log([z1+z2])*z2*[1-z1]^-1
          - 8*H(0,z1)*Log([z1+z2])*z2
          - 4*H(0,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          + 12*H(0,z1)*Log([z1+z2])*z2^2
          + 20*H(0,z1)*Log([z1+z2])*z2^4
          + 20*H(0,z1)*Log([z1+z2])*z1*z2^-3
          + 8*H(0,z1)*Log([z1+z2])*z1*z2^-1
          + 4*H(0,z1)*Log([z1+z2])*z1*[1-z2]^-1
          + 4*H(0,z1)*Log([z1+z2])*z1*[z1+z2]^-3
          + 4*H(0,z1)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1
          + 4*H(0,z1)*Log([z1+z2])*z1*z2
          - 4*H(0,z1)*Log([z1+z2])*z1*z2^2
          + 16*H(0,z1)*Log([z1+z2])*z1*z2^3
          + 40*H(0,z1)*Log([z1+z2])*z1^2*z2^-4
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 4*H(0,z1)*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 8*H(0,z1)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 8*H(0,z1)*Log([z1+z2])*z1^2
          - 4*H(0,z1)*Log([z1+z2])*z1^2*z2
          + 4*H(0,z1)*Log([z1+z2])*z1^2*z2^2
          - 24*H(0,z1)*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 4*H(0,z1)*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 8*H(0,z1)*Log([z1+z2])*z1^3*z2
          + 12*H(0,z1)*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 32*H(0,z1)*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 20*H(0,z1)*Log([z1+z2])*z1^4
          + 36*H(0,z1)*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 40*H(0,z1)*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 12*H(0,z1)*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 32*H(0,z1)*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 16*H(0,z1)*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 4*H(0,z1)*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 16*H(0,z2)*Log([z1+z2])
          - 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 8*H(0,z2)*Log([z1+z2])*z1^-1
          - 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^2
          + 4*H(0,z2)*Log([z1+z2])*z1^-1*z2^3
          - 40*H(0,z2)*Log([z1+z2])*z1^-1*z2^5
          - 16*H(0,z2)*Log([z1+z2])*z2^-2
          + 4*H(0,z2)*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*z2^-1
          - 4*H(0,z2)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*[1+z1]^-1
          + 8*H(0,z2)*Log([z1+z2])*[1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(0,z2)*Log([z1+z2])*z2*[1+z1]^-1
          - 8*H(0,z2)*Log([z1+z2])*z2
          + 4*H(0,z2)*Log([z1+z2])*z2^2*[1+z1]^-1
          - 12*H(0,z2)*Log([z1+z2])*z2^2
          - 20*H(0,z2)*Log([z1+z2])*z2^4
          - 20*H(0,z2)*Log([z1+z2])*z1*z2^-3
          - 8*H(0,z2)*Log([z1+z2])*z1*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1*[1+z2]^-1
          - 4*H(0,z2)*Log([z1+z2])*z1*[z1+z2]^-3
          - 4*H(0,z2)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(0,z2)*Log([z1+z2])*z1
          - 4*H(0,z2)*Log([z1+z2])*z1*z2
          - 4*H(0,z2)*Log([z1+z2])*z1*z2^2
          - 16*H(0,z2)*Log([z1+z2])*z1*z2^3
          - 40*H(0,z2)*Log([z1+z2])*z1^2*z2^-4
          + 4*H(0,z2)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2^-1
          + 4*H(0,z2)*Log([z1+z2])*z1^2*[1+z2]^-1
          + 4*H(0,z2)*Log([z1+z2])*z1^2*[z1+z2]^-4
          - 8*H(0,z2)*Log([z1+z2])*z1^2*[z1+z2]^-2
          - 8*H(0,z2)*Log([z1+z2])*z1^2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2
          - 4*H(0,z2)*Log([z1+z2])*z1^2*z2^2
          + 24*H(0,z2)*Log([z1+z2])*z1^3*[z1+z2]^-3
          - 4*H(0,z2)*Log([z1+z2])*z1^3*[z1+z2]^-1
          + 8*H(0,z2)*Log([z1+z2])*z1^3*z2
          - 12*H(0,z2)*Log([z1+z2])*z1^4*[z1+z2]^-4
          + 32*H(0,z2)*Log([z1+z2])*z1^4*[z1+z2]^-2
          - 20*H(0,z2)*Log([z1+z2])*z1^4
          - 36*H(0,z2)*Log([z1+z2])*z1^5*[z1+z2]^-3
          + 40*H(0,z2)*Log([z1+z2])*z1^5*[z1+z2]^-1
          + 12*H(0,z2)*Log([z1+z2])*z1^6*[z1+z2]^-4
          - 32*H(0,z2)*Log([z1+z2])*z1^6*[z1+z2]^-2
          + 16*H(0,z2)*Log([z1+z2])*z1^7*[z1+z2]^-3
          - 4*H(0,z2)*Log([z1+z2])*z1^8*[z1+z2]^-4
          + 8*H(0,-1,z1)
          - 4*H(0,-1,z1)*z1^-1*[1-z2]^-1
          - 2*H(0,-1,z1)*z1^-1*[1+z2]^-1
          + 8*H(0,-1,z1)*z1^-1
          + 4*H(0,-1,z1)*z1^-1*z2^2
          - 4*H(0,-1,z1)*z1^-1*z2^3
          + 40*H(0,-1,z1)*z1^-1*z2^5
          - 2*H(0,-1,z1)*z2^-1*[1-z1]^-1
          - 2*H(0,-1,z1)*z2^-1*[1+z1]^-1
          + 8*H(0,-1,z1)*z2^-1
          - 4*H(0,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(0,-1,z1)*[1-z1]^-1
          + 2*H(0,-1,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,-1,z1)*[1+z1]^-1
          - 8*H(0,-1,z1)*[1+z2]^-1
          - 2*H(0,-1,z1)*z2*[1-z1]^-1
          - 2*H(0,-1,z1)*z2*[1+z1]^-1
          + 8*H(0,-1,z1)*z2
          + 2*H(0,-1,z1)*z2^2*[1-z1]^-1
          - 2*H(0,-1,z1)*z2^2*[1+z1]^-1
          + 8*H(0,-1,z1)*z2^2
          + 20*H(0,-1,z1)*z2^4
          - 12*H(0,-1,z1)*z1*[1-z2]^-1
          + 2*H(0,-1,z1)*z1*[1+z2]^-1
          + 8*H(0,-1,z1)*z1
          + 8*H(0,-1,z1)*z1*z2
          + 4*H(0,-1,z1)*z1*z2^2
          + 16*H(0,-1,z1)*z1*z2^3
          + 4*H(0,-1,z1)*z1^2*z2^-1
          + 4*H(0,-1,z1)*z1^2*[1-z2]^-1
          - 2*H(0,-1,z1)*z1^2*[1+z2]^-1
          + 4*H(0,-1,z1)*z1^2*z2
          + 2*H(0,-1,z1)*D0([1-z2])*z1^-1
          + 2*H(0,-1,z1)*D0([1-z2])*[1-z1]^-1
          + 6*H(0,-1,z1)*D0([1-z2])*z1
          - 2*H(0,-1,z1)*D0([1-z2])*z1^2
          + 4*H(0,-1,z2)*z1^-1*z2^-1
          - 4*H(0,-1,z2)*z1^-1*[1+z2]^-1
          + 8*H(0,-1,z2)*z1^-1
          + 4*H(0,-1,z2)*z1^-1*z2^2
          + 4*H(0,-1,z2)*z1^-1*z2^3
          - 40*H(0,-1,z2)*z1^-1*z2^5
          + 16*H(0,-1,z2)*z2^-2
          - 4*H(0,-1,z2)*z2^-1*[1+z1]^-1
          + 8*H(0,-1,z2)*z2^-1
          + 8*H(0,-1,z2)*[1-z2]^-1
          + 4*H(0,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(0,-1,z2)*[1+z1]^-1
          - 8*H(0,-1,z2)*[z1+z2]^-2
          - 4*H(0,-1,z2)*z2*[1+z1]^-1
          + 8*H(0,-1,z2)*z2
          - 4*H(0,-1,z2)*z2^2*[1+z1]^-1
          - 4*H(0,-1,z2)*z2^2
          - 20*H(0,-1,z2)*z2^4
          + 20*H(0,-1,z2)*z1*z2^-3
          + 8*H(0,-1,z2)*z1*z2^-1
          + 8*H(0,-1,z2)*z1*[1-z2]^-1
          - 12*H(0,-1,z2)*z1*[1+z2]^-1
          + 4*H(0,-1,z2)*z1*[z1+z2]^-3
          + 4*H(0,-1,z2)*z1*[z1+z2]^-1
          + 8*H(0,-1,z2)*z1
          - 12*H(0,-1,z2)*z1*z2
          + 4*H(0,-1,z2)*z1*z2^2
          - 16*H(0,-1,z2)*z1*z2^3
          + 40*H(0,-1,z2)*z1^2*z2^-4
          - 4*H(0,-1,z2)*z1^2*z2^-2
          + 4*H(0,-1,z2)*z1^2*z2^-1
          - 4*H(0,-1,z2)*z1^2*[1+z2]^-1
          - 4*H(0,-1,z2)*z1^2*[z1+z2]^-4
          + 8*H(0,-1,z2)*z1^2*[z1+z2]^-2
          + 8*H(0,-1,z2)*z1^2
          + 4*H(0,-1,z2)*z1^2*z2
          + 4*H(0,-1,z2)*z1^2*z2^2
          - 24*H(0,-1,z2)*z1^3*[z1+z2]^-3
          + 4*H(0,-1,z2)*z1^3*[z1+z2]^-1
          - 8*H(0,-1,z2)*z1^3*z2
          + 12*H(0,-1,z2)*z1^4*[z1+z2]^-4
          - 32*H(0,-1,z2)*z1^4*[z1+z2]^-2
          + 20*H(0,-1,z2)*z1^4
          + 36*H(0,-1,z2)*z1^5*[z1+z2]^-3
          - 40*H(0,-1,z2)*z1^5*[z1+z2]^-1
          - 12*H(0,-1,z2)*z1^6*[z1+z2]^-4
          + 32*H(0,-1,z2)*z1^6*[z1+z2]^-2
          - 16*H(0,-1,z2)*z1^7*[z1+z2]^-3
          + 4*H(0,-1,z2)*z1^8*[z1+z2]^-4
          - 16*H(0,0,z1)
          + 8*H(0,0,z1)*z1^-1*z2^3
          - 80*H(0,0,z1)*z1^-1*z2^5
          + 8*H(0,0,z1)*[1-z2]^-1
          + 8*H(0,0,z1)*[1+z2]^-1
          - 16*H(0,0,z1)*z2^2
          - 40*H(0,0,z1)*z2^4
          + 8*H(0,0,z1)*z1*[1-z2]^-1
          - 8*H(0,0,z1)*z1*[1+z2]^-1
          - 16*H(0,0,z1)*z1*z2
          - 32*H(0,0,z1)*z1*z2^3
          + 8*H(0,1,z1)
          + 4*H(0,1,z1)*z1^-1*z2^-1
          - 2*H(0,1,z1)*z1^-1*[1+z2]^-1
          + 16*H(0,1,z1)*z2^-2
          + 2*H(0,1,z1)*z2^-1*[1-z1]^-1
          - 2*H(0,1,z1)*z2^-1*[1+z1]^-1
          - 4*H(0,1,z1)*[1-z1]^-1
          + 2*H(0,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 4*H(0,1,z1)*[1+z1]^-1
          - 8*H(0,1,z1)*[z1+z2]^-2
          + 2*H(0,1,z1)*z2*[1-z1]^-1
          - 2*H(0,1,z1)*z2*[1+z1]^-1
          - 2*H(0,1,z1)*z2^2*[1-z1]^-1
          - 2*H(0,1,z1)*z2^2*[1+z1]^-1
          + 4*H(0,1,z1)*z2^2
          + 20*H(0,1,z1)*z1*z2^-3
          + 8*H(0,1,z1)*z1*z2^-1
          - 6*H(0,1,z1)*z1*[1+z2]^-1
          + 4*H(0,1,z1)*z1*[z1+z2]^-3
          + 4*H(0,1,z1)*z1*[z1+z2]^-1
          - 4*H(0,1,z1)*z1*z2
          + 40*H(0,1,z1)*z1^2*z2^-4
          - 4*H(0,1,z1)*z1^2*z2^-2
          - 2*H(0,1,z1)*z1^2*[1+z2]^-1
          - 4*H(0,1,z1)*z1^2*[z1+z2]^-4
          + 8*H(0,1,z1)*z1^2*[z1+z2]^-2
          + 8*H(0,1,z1)*z1^2
          + 4*H(0,1,z1)*z1^2*z2^2
          - 24*H(0,1,z1)*z1^3*[z1+z2]^-3
          + 4*H(0,1,z1)*z1^3*[z1+z2]^-1
          - 8*H(0,1,z1)*z1^3*z2
          + 12*H(0,1,z1)*z1^4*[z1+z2]^-4
          - 32*H(0,1,z1)*z1^4*[z1+z2]^-2
          + 20*H(0,1,z1)*z1^4
          + 36*H(0,1,z1)*z1^5*[z1+z2]^-3
          - 40*H(0,1,z1)*z1^5*[z1+z2]^-1
          - 12*H(0,1,z1)*z1^6*[z1+z2]^-4
          + 32*H(0,1,z1)*z1^6*[z1+z2]^-2
          - 16*H(0,1,z1)*z1^7*[z1+z2]^-3
          + 4*H(0,1,z1)*z1^8*[z1+z2]^-4
          + 2*H(0,1,z1)*D0([1-z2])*z1^-1
          + 2*H(0,1,z1)*D0([1-z2])*[1-z1]^-1
          + 6*H(0,1,z1)*D0([1-z2])*z1
          - 2*H(0,1,z1)*D0([1-z2])*z1^2
          + 38/3*H(1,z1)
          + 23*H(1,z1)*z1^-1*z2^-1
          + 23/6*H(1,z1)*z1^-1*[1+z2]^-1
          - 12*H(1,z1)*z1^-1*[z1+z2]^-1
          - 52/3*H(1,z1)*z1^-1
          + 12*H(1,z1)*z1^-1*z2
          - 44/3*H(1,z1)*z1^-1*z2^2
          + 20*H(1,z1)*z1^-1*z2^3
          - 40*H(1,z1)*z1^-1*z2^4
          + 11/6*H(1,z1)*z2^-1*[1+z1]^-1
          - 24*H(1,z1)*z2^-1
          - 11/6*H(1,z1)*[1+z1]^-1*[1+z2]^-1
          + 11/3*H(1,z1)*[1+z1]^-1
          + 5/3*H(1,z1)*[1+z2]^-1
          + 2/3*H(1,z1)*[z1+z2]^-2
          + 8*H(1,z1)*[z1+z2]^-1
          + 11/6*H(1,z1)*z2*[1+z1]^-1
          - 52/3*H(1,z1)*z2
          + 11/6*H(1,z1)*z2^2*[1+z1]^-1
          + 25/3*H(1,z1)*z2^2
          - 20*H(1,z1)*z2^3
          + 40*H(1,z1)*z2^4
          + 40*H(1,z1)*z1*z2^-3
          - 20*H(1,z1)*z1*z2^-2
          + 12*H(1,z1)*z1*z2^-1
          - 1/6*H(1,z1)*z1*[1+z2]^-1
          + 11/3*H(1,z1)*z1*[z1+z2]^-3
          - 4*H(1,z1)*z1*[z1+z2]^-2
          + 19/3*H(1,z1)*z1*[z1+z2]^-1
          - 104/3*H(1,z1)*z1
          + 83/3*H(1,z1)*z1*z2
          - 24*H(1,z1)*z1*z2^2
          - 40*H(1,z1)*z1^2*z2^-3
          + 20*H(1,z1)*z1^2*z2^-2
          - 44/3*H(1,z1)*z1^2*z2^-1
          + 23/6*H(1,z1)*z1^2*[1+z2]^-1
          - 11/3*H(1,z1)*z1^2*[z1+z2]^-4
          + 4*H(1,z1)*z1^2*[z1+z2]^-3
          + 50/3*H(1,z1)*z1^2*[z1+z2]^-2
          + 16/3*H(1,z1)*z1^2*[z1+z2]^-1
          - 4*H(1,z1)*z1^2
          + 23*H(1,z1)*z1^2*z2^2
          - 22*H(1,z1)*z1^3*[z1+z2]^-3
          + 16*H(1,z1)*z1^3*[z1+z2]^-2
          + 103/3*H(1,z1)*z1^3*[z1+z2]^-1
          - 12*H(1,z1)*z1^3
          - 34/3*H(1,z1)*z1^3*z2
          + 11*H(1,z1)*z1^4*[z1+z2]^-4
          - 8*H(1,z1)*z1^4*[z1+z2]^-3
          - 116/3*H(1,z1)*z1^4*[z1+z2]^-2
          + 20*H(1,z1)*z1^4*[z1+z2]^-1
          + 43/3*H(1,z1)*z1^4
          + 33*H(1,z1)*z1^5*[z1+z2]^-3
          - 12*H(1,z1)*z1^5*[z1+z2]^-2
          - 74/3*H(1,z1)*z1^5*[z1+z2]^-1
          - 11*H(1,z1)*z1^6*[z1+z2]^-4
          + 4*H(1,z1)*z1^6*[z1+z2]^-3
          + 64/3*H(1,z1)*z1^6*[z1+z2]^-2
          - 44/3*H(1,z1)*z1^7*[z1+z2]^-3
          + 11/3*H(1,z1)*z1^8*[z1+z2]^-4
          - 4*H(1,z1)*Log2*z1^-1*z2^-1
          + 2*H(1,z1)*Log2*z1^-1*[1+z2]^-1
          + 2*H(1,z1)*Log2*z2^-1*[1-z1]^-1
          + 2*H(1,z1)*Log2*z2^-1*[1+z1]^-1
          + 4*H(1,z1)*Log2*[1-z1]^-1*[1-z2]^-1
          - 4*H(1,z1)*Log2*[1-z1]^-1
          - 2*H(1,z1)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(1,z1)*Log2*[1+z1]^-1
          + 4*H(1,z1)*Log2*[1+z2]^-1
          + 8*H(1,z1)*Log2*[z1+z2]^-2
          - 8*H(1,z1)*Log2
          + 2*H(1,z1)*Log2*z2*[1-z1]^-1
          + 2*H(1,z1)*Log2*z2*[1+z1]^-1
          - 2*H(1,z1)*Log2*z2^2*[1-z1]^-1
          + 2*H(1,z1)*Log2*z2^2*[1+z1]^-1
          - 4*H(1,z1)*Log2*z2^2
          + 2*H(1,z1)*Log2*z1*[1+z2]^-1
          - 4*H(1,z1)*Log2*z1*[z1+z2]^-3
          - 4*H(1,z1)*Log2*z1*[z1+z2]^-1
          + 4*H(1,z1)*Log2*z1*z2
          + 2*H(1,z1)*Log2*z1^2*[1+z2]^-1
          + 4*H(1,z1)*Log2*z1^2*[z1+z2]^-4
          - 8*H(1,z1)*Log2*z1^2*[z1+z2]^-2
          - 8*H(1,z1)*Log2*z1^2
          - 4*H(1,z1)*Log2*z1^2*z2^2
          + 24*H(1,z1)*Log2*z1^3*[z1+z2]^-3
          - 4*H(1,z1)*Log2*z1^3*[z1+z2]^-1
          + 8*H(1,z1)*Log2*z1^3*z2
          - 12*H(1,z1)*Log2*z1^4*[z1+z2]^-4
          + 32*H(1,z1)*Log2*z1^4*[z1+z2]^-2
          - 20*H(1,z1)*Log2*z1^4
          - 36*H(1,z1)*Log2*z1^5*[z1+z2]^-3
          + 40*H(1,z1)*Log2*z1^5*[z1+z2]^-1
          + 12*H(1,z1)*Log2*z1^6*[z1+z2]^-4
          - 32*H(1,z1)*Log2*z1^6*[z1+z2]^-2
          + 16*H(1,z1)*Log2*z1^7*[z1+z2]^-3
          - 4*H(1,z1)*Log2*z1^8*[z1+z2]^-4
          + 16*H(1,z1)*H(1,z2)
          + 6*H(1,z1)*H(1,z2)*z1^-1*z2^-1
          - 2*H(1,z1)*H(1,z2)*z1^-1*[1+z2]^-1
          - 4*H(1,z1)*H(1,z2)*z1^-1
          + 2*H(1,z1)*H(1,z2)*z1^-1*z2
          - 2*H(1,z1)*H(1,z2)*z1^-1*z2^2
          - 2*H(1,z1)*H(1,z2)*z2^-1*[1+z1]^-1
          - 4*H(1,z1)*H(1,z2)*z2^-1
          + 2*H(1,z1)*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          - 4*H(1,z1)*H(1,z2)*[1+z1]^-1
          - 4*H(1,z1)*H(1,z2)*[1+z2]^-1
          - 8*H(1,z1)*H(1,z2)*[z1+z2]^-2
          - 2*H(1,z1)*H(1,z2)*z2*[1+z1]^-1
          - 4*H(1,z1)*H(1,z2)*z2
          - 2*H(1,z1)*H(1,z2)*z2^2*[1+z1]^-1
          + 8*H(1,z1)*H(1,z2)*z2^2
          + 2*H(1,z1)*H(1,z2)*z1*z2^-1
          - 2*H(1,z1)*H(1,z2)*z1*[1+z2]^-1
          + 4*H(1,z1)*H(1,z2)*z1*[z1+z2]^-3
          + 4*H(1,z1)*H(1,z2)*z1*[z1+z2]^-1
          - 4*H(1,z1)*H(1,z2)*z1
          - 2*H(1,z1)*H(1,z2)*z1*z2
          - 2*H(1,z1)*H(1,z2)*z1*z2^2
          - 2*H(1,z1)*H(1,z2)*z1^2*z2^-1
          - 2*H(1,z1)*H(1,z2)*z1^2*[1+z2]^-1
          - 4*H(1,z1)*H(1,z2)*z1^2*[z1+z2]^-4
          + 8*H(1,z1)*H(1,z2)*z1^2*[z1+z2]^-2
          + 12*H(1,z1)*H(1,z2)*z1^2
          - 2*H(1,z1)*H(1,z2)*z1^2*z2
          + 6*H(1,z1)*H(1,z2)*z1^2*z2^2
          - 24*H(1,z1)*H(1,z2)*z1^3*[z1+z2]^-3
          + 4*H(1,z1)*H(1,z2)*z1^3*[z1+z2]^-1
          - 8*H(1,z1)*H(1,z2)*z1^3*z2
          + 12*H(1,z1)*H(1,z2)*z1^4*[z1+z2]^-4
          - 32*H(1,z1)*H(1,z2)*z1^4*[z1+z2]^-2
          + 20*H(1,z1)*H(1,z2)*z1^4
          + 36*H(1,z1)*H(1,z2)*z1^5*[z1+z2]^-3
          - 40*H(1,z1)*H(1,z2)*z1^5*[z1+z2]^-1
          - 12*H(1,z1)*H(1,z2)*z1^6*[z1+z2]^-4
          + 32*H(1,z1)*H(1,z2)*z1^6*[z1+z2]^-2
          - 16*H(1,z1)*H(1,z2)*z1^7*[z1+z2]^-3
          + 4*H(1,z1)*H(1,z2)*z1^8*[z1+z2]^-4
          - 7/3*H(1,z1)*D0([1-z2])
          + 11/2*H(1,z1)*D0([1-z2])*z1^-1
          + 25/6*H(1,z1)*D0([1-z2])*z1
          - 11/2*H(1,z1)*D0([1-z2])*z1^2
          - 2*H(1,z1)*D0([1-z2])*Log2*z1^-1
          - 2*H(1,z1)*D0([1-z2])*Log2*[1-z1]^-1
          + 4*H(1,z1)*D0([1-z2])*Log2
          - 2*H(1,z1)*D0([1-z2])*Log2*z1
          + 2*H(1,z1)*D0([1-z2])*Log2*z1^2
          + 8*H(1,z1)*D1([1-z2])
          - 4*H(1,z1)*D1([1-z2])*z1^-1
          - 4*H(1,z1)*D1([1-z2])*z1
          + 4*H(1,z1)*D1([1-z2])*z1^2
          + 16*H(1,z1)*Log([z1+z2])
          + 8*H(1,z1)*Log([z1+z2])*z1^-1*z2^-1
          + 4*H(1,z1)*Log([z1+z2])*z1^-1*[1-z2]^-1
          - 4*H(1,z1)*Log([z1+z2])*z1^-1*[1+z2]^-1
          + 4*H(1,z1)*Log([z1+z2])*z1^-1*z2
          + 4*H(1,z1)*Log([z1+z2])*z1^-1*z2^3
          - 40*H(1,z1)*Log([z1+z2])*z1^-1*z2^5
          - 16*H(1,z1)*Log([z1+z2])*z2^-2
          + 4*H(1,z1)*Log([z1+z2])*z2^-1*[1-z1]^-1
          - 4*H(1,z1)*Log([z1+z2])*z2^-1*[1+z1]^-1
          + 4*H(1,z1)*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*[1-z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*[1-z2]^-1
          + 4*H(1,z1)*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*[1+z1]^-1
          - 8*H(1,z1)*Log([z1+z2])*[1+z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*[z1+z2]^-2
          + 4*H(1,z1)*Log([z1+z2])*z2*[1-z1]^-1
          - 4*H(1,z1)*Log([z1+z2])*z2*[1+z1]^-1
          - 4*H(1,z1)*Log([z1+z2])*z2^2*[1-z1]^-1
          - 4*H(1,z1)*Log([z1+z2])*z2^2*[1+z1]^-1
          + 4*H(1,z1)*Log([z1+z2])*z2^2
          - 20*H(1,z1)*Log([z1+z2])*z2^4
          - 20*H(1,z1)*Log([z1+z2])*z1*z2^-3
          - 4*H(1,z1)*Log([z1+z2])*z1*z2^-1
          + 4*H(1,z1)*Log([z1+z2])*z1*[1-z2]^-1
          - 4*H(1,z1)*Log([z1+z2])*z1*[1+z2]^-1
          + 4*H(1,z1)*Log([z1+z2])*z1*[z1+z2]^-3
          + 4*H(1,z1)*Log([z1+z2])*z1*[z1+z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1*z2
          - 16*H(1,z1)*Log([z1+z2])*z1*z2^3
          - 40*H(1,z1)*Log([z1+z2])*z1^2*z2^-4
          + 4*H(1,z1)*Log([z1+z2])*z1^2*z2^-2
          - 4*H(1,z1)*Log([z1+z2])*z1^2*[1-z2]^-1
          - 4*H(1,z1)*Log([z1+z2])*z1^2*[1+z2]^-1
          - 4*H(1,z1)*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 8*H(1,z1)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 16*H(1,z1)*Log([z1+z2])*z1^2
          + 8*H(1,z1)*Log([z1+z2])*z1^2*z2^2
          - 24*H(1,z1)*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 4*H(1,z1)*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 8*H(1,z1)*Log([z1+z2])*z1^3*z2
          + 12*H(1,z1)*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 32*H(1,z1)*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 20*H(1,z1)*Log([z1+z2])*z1^4
          + 36*H(1,z1)*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 40*H(1,z1)*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 12*H(1,z1)*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 32*H(1,z1)*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 16*H(1,z1)*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 4*H(1,z1)*Log([z1+z2])*z1^8*[z1+z2]^-4
          + 38/3*H(1,z2)
          + 23*H(1,z2)*z1^-1*z2^-1
          + 23/6*H(1,z2)*z1^-1*[1+z2]^-1
          - 12*H(1,z2)*z1^-1*[z1+z2]^-1
          - 52/3*H(1,z2)*z1^-1
          + 12*H(1,z2)*z1^-1*z2
          - 44/3*H(1,z2)*z1^-1*z2^2
          + 20*H(1,z2)*z1^-1*z2^3
          - 40*H(1,z2)*z1^-1*z2^4
          + 11/6*H(1,z2)*z2^-1*[1+z1]^-1
          - 24*H(1,z2)*z2^-1
          - 11/6*H(1,z2)*[1+z1]^-1*[1+z2]^-1
          + 11/3*H(1,z2)*[1+z1]^-1
          + 5/3*H(1,z2)*[1+z2]^-1
          + 2/3*H(1,z2)*[z1+z2]^-2
          + 8*H(1,z2)*[z1+z2]^-1
          + 11/6*H(1,z2)*z2*[1+z1]^-1
          - 52/3*H(1,z2)*z2
          + 11/6*H(1,z2)*z2^2*[1+z1]^-1
          + 25/3*H(1,z2)*z2^2
          - 20*H(1,z2)*z2^3
          + 40*H(1,z2)*z2^4
          + 40*H(1,z2)*z1*z2^-3
          - 20*H(1,z2)*z1*z2^-2
          + 12*H(1,z2)*z1*z2^-1
          - 1/6*H(1,z2)*z1*[1+z2]^-1
          + 11/3*H(1,z2)*z1*[z1+z2]^-3
          - 4*H(1,z2)*z1*[z1+z2]^-2
          + 43/3*H(1,z2)*z1*[z1+z2]^-1
          - 104/3*H(1,z2)*z1
          + 83/3*H(1,z2)*z1*z2
          - 24*H(1,z2)*z1*z2^2
          - 40*H(1,z2)*z1^2*z2^-3
          + 20*H(1,z2)*z1^2*z2^-2
          - 44/3*H(1,z2)*z1^2*z2^-1
          + 23/6*H(1,z2)*z1^2*[1+z2]^-1
          - 11/3*H(1,z2)*z1^2*[z1+z2]^-4
          + 4*H(1,z2)*z1^2*[z1+z2]^-3
          + 26/3*H(1,z2)*z1^2*[z1+z2]^-2
          + 16/3*H(1,z2)*z1^2*[z1+z2]^-1
          + 4*H(1,z2)*z1^2
          + 23*H(1,z2)*z1^2*z2^2
          - 22*H(1,z2)*z1^3*[z1+z2]^-3
          + 16*H(1,z2)*z1^3*[z1+z2]^-2
          + 55/3*H(1,z2)*z1^3*[z1+z2]^-1
          - 12*H(1,z2)*z1^3
          - 34/3*H(1,z2)*z1^3*z2
          + 11*H(1,z2)*z1^4*[z1+z2]^-4
          - 8*H(1,z2)*z1^4*[z1+z2]^-3
          - 92/3*H(1,z2)*z1^4*[z1+z2]^-2
          + 20*H(1,z2)*z1^4*[z1+z2]^-1
          + 43/3*H(1,z2)*z1^4
          + 33*H(1,z2)*z1^5*[z1+z2]^-3
          - 12*H(1,z2)*z1^5*[z1+z2]^-2
          - 74/3*H(1,z2)*z1^5*[z1+z2]^-1
          - 11*H(1,z2)*z1^6*[z1+z2]^-4
          + 4*H(1,z2)*z1^6*[z1+z2]^-3
          + 64/3*H(1,z2)*z1^6*[z1+z2]^-2
          - 44/3*H(1,z2)*z1^7*[z1+z2]^-3
          + 11/3*H(1,z2)*z1^8*[z1+z2]^-4
          - 4*H(1,z2)*Log2*z1^-1*z2^-1
          - 2*H(1,z2)*Log2*z1^-1*[1-z2]^-1
          + 2*H(1,z2)*Log2*z1^-1*[1+z2]^-1
          + 4*H(1,z2)*Log2*z1^-1*z2^3
          - 40*H(1,z2)*Log2*z1^-1*z2^5
          - 16*H(1,z2)*Log2*z2^-2
          + 2*H(1,z2)*Log2*z2^-1*[1+z1]^-1
          + 4*H(1,z2)*Log2*[1-z2]^-1
          - 2*H(1,z2)*Log2*[1+z1]^-1*[1+z2]^-1
          + 4*H(1,z2)*Log2*[1+z1]^-1
          + 4*H(1,z2)*Log2*[1+z2]^-1
          + 8*H(1,z2)*Log2*[z1+z2]^-2
          - 16*H(1,z2)*Log2
          + 2*H(1,z2)*Log2*z2*[1+z1]^-1
          + 2*H(1,z2)*Log2*z2^2*[1+z1]^-1
          - 12*H(1,z2)*Log2*z2^2
          - 20*H(1,z2)*Log2*z2^4
          - 20*H(1,z2)*Log2*z1*z2^-3
          - 8*H(1,z2)*Log2*z1*z2^-1
          - 2*H(1,z2)*Log2*z1*[1-z2]^-1
          + 2*H(1,z2)*Log2*z1*[1+z2]^-1
          - 4*H(1,z2)*Log2*z1*[z1+z2]^-3
          - 4*H(1,z2)*Log2*z1*[z1+z2]^-1
          - 4*H(1,z2)*Log2*z1*z2
          - 16*H(1,z2)*Log2*z1*z2^3
          - 40*H(1,z2)*Log2*z1^2*z2^-4
          + 4*H(1,z2)*Log2*z1^2*z2^-2
          + 2*H(1,z2)*Log2*z1^2*[1-z2]^-1
          + 2*H(1,z2)*Log2*z1^2*[1+z2]^-1
          + 4*H(1,z2)*Log2*z1^2*[z1+z2]^-4
          - 8*H(1,z2)*Log2*z1^2*[z1+z2]^-2
          - 8*H(1,z2)*Log2*z1^2
          - 4*H(1,z2)*Log2*z1^2*z2^2
          + 24*H(1,z2)*Log2*z1^3*[z1+z2]^-3
          - 4*H(1,z2)*Log2*z1^3*[z1+z2]^-1
          + 8*H(1,z2)*Log2*z1^3*z2
          - 12*H(1,z2)*Log2*z1^4*[z1+z2]^-4
          + 32*H(1,z2)*Log2*z1^4*[z1+z2]^-2
          - 20*H(1,z2)*Log2*z1^4
          - 36*H(1,z2)*Log2*z1^5*[z1+z2]^-3
          + 40*H(1,z2)*Log2*z1^5*[z1+z2]^-1
          + 12*H(1,z2)*Log2*z1^6*[z1+z2]^-4
          - 32*H(1,z2)*Log2*z1^6*[z1+z2]^-2
          + 16*H(1,z2)*Log2*z1^7*[z1+z2]^-3
          - 4*H(1,z2)*Log2*z1^8*[z1+z2]^-4
          + 11/3*H(1,z2)*D0([1-z1])
          - 11/6*H(1,z2)*D0([1-z1])*z2^-1
          - 11/6*H(1,z2)*D0([1-z1])*z2
          + 11/6*H(1,z2)*D0([1-z1])*z2^2
          - 2*H(1,z2)*D0([1-z1])*Log2*z2^-1
          - 2*H(1,z2)*D0([1-z1])*Log2*[1-z2]^-1
          + 4*H(1,z2)*D0([1-z1])*Log2
          - 2*H(1,z2)*D0([1-z1])*Log2*z2
          + 2*H(1,z2)*D0([1-z1])*Log2*z2^2
          + 8*H(1,z2)*D1([1-z1])
          - 4*H(1,z2)*D1([1-z1])*z2^-1
          - 4*H(1,z2)*D1([1-z1])*z2
          + 4*H(1,z2)*D1([1-z1])*z2^2
          + 4*H(1,z2)*Log([z1+z2])*z1^-1*z2
          + 4*H(1,z2)*Log([z1+z2])*z1^-1*z2^3
          - 40*H(1,z2)*Log([z1+z2])*z1^-1*z2^5
          - 16*H(1,z2)*Log([z1+z2])*z2^-2
          + 8*H(1,z2)*Log([z1+z2])*[z1+z2]^-2
          - 4*H(1,z2)*Log([z1+z2])*z2^2
          - 20*H(1,z2)*Log([z1+z2])*z2^4
          - 20*H(1,z2)*Log([z1+z2])*z1*z2^-3
          - 4*H(1,z2)*Log([z1+z2])*z1*z2^-1
          - 4*H(1,z2)*Log([z1+z2])*z1*[z1+z2]^-3
          - 4*H(1,z2)*Log([z1+z2])*z1*[z1+z2]^-1
          - 16*H(1,z2)*Log([z1+z2])*z1*z2^3
          - 40*H(1,z2)*Log([z1+z2])*z1^2*z2^-4
          + 4*H(1,z2)*Log([z1+z2])*z1^2*z2^-2
          + 4*H(1,z2)*Log([z1+z2])*z1^2*[z1+z2]^-4
          - 8*H(1,z2)*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 24*H(1,z2)*Log([z1+z2])*z1^3*[z1+z2]^-3
          - 4*H(1,z2)*Log([z1+z2])*z1^3*[z1+z2]^-1
          + 8*H(1,z2)*Log([z1+z2])*z1^3*z2
          - 12*H(1,z2)*Log([z1+z2])*z1^4*[z1+z2]^-4
          + 32*H(1,z2)*Log([z1+z2])*z1^4*[z1+z2]^-2
          - 20*H(1,z2)*Log([z1+z2])*z1^4
          - 36*H(1,z2)*Log([z1+z2])*z1^5*[z1+z2]^-3
          + 40*H(1,z2)*Log([z1+z2])*z1^5*[z1+z2]^-1
          + 12*H(1,z2)*Log([z1+z2])*z1^6*[z1+z2]^-4
          - 32*H(1,z2)*Log([z1+z2])*z1^6*[z1+z2]^-2
          + 16*H(1,z2)*Log([z1+z2])*z1^7*[z1+z2]^-3
          - 4*H(1,z2)*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 8*H(1,-1,z1)
          - 2*H(1,-1,z1)*z1^-1*z2^-1
          - 4*H(1,-1,z1)*z1^-1*[1-z2]^-1
          + 4*H(1,-1,z1)*z1^-1
          - 2*H(1,-1,z1)*z1^-1*z2
          + 2*H(1,-1,z1)*z1^-1*z2^2
          - 2*H(1,-1,z1)*z2^-1*[1-z1]^-1
          + 4*H(1,-1,z1)*z2^-1
          - 4*H(1,-1,z1)*[1-z1]^-1*[1-z2]^-1
          + 4*H(1,-1,z1)*[1-z1]^-1
          + 8*H(1,-1,z1)*[1-z2]^-1
          - 2*H(1,-1,z1)*z2*[1-z1]^-1
          + 4*H(1,-1,z1)*z2
          + 2*H(1,-1,z1)*z2^2*[1-z1]^-1
          - 4*H(1,-1,z1)*z2^2
          - 2*H(1,-1,z1)*z1*z2^-1
          - 4*H(1,-1,z1)*z1*[1-z2]^-1
          + 4*H(1,-1,z1)*z1
          - 2*H(1,-1,z1)*z1*z2
          + 2*H(1,-1,z1)*z1*z2^2
          + 2*H(1,-1,z1)*z1^2*z2^-1
          + 4*H(1,-1,z1)*z1^2*[1-z2]^-1
          - 4*H(1,-1,z1)*z1^2
          + 2*H(1,-1,z1)*z1^2*z2
          - 2*H(1,-1,z1)*z1^2*z2^2
          - 4*H(1,-1,z1)*D0([1-z2])
          + 2*H(1,-1,z1)*D0([1-z2])*z1^-1
          + 2*H(1,-1,z1)*D0([1-z2])*[1-z1]^-1
          + 2*H(1,-1,z1)*D0([1-z2])*z1
          - 2*H(1,-1,z1)*D0([1-z2])*z1^2
          + 24*H(1,-1,z2)
          + 6*H(1,-1,z2)*z1^-1*z2^-1
          + 2*H(1,-1,z2)*z1^-1*[1-z2]^-1
          - 4*H(1,-1,z2)*z1^-1*[1+z2]^-1
          + 4*H(1,-1,z2)*z1^-1
          - 2*H(1,-1,z2)*z1^-1*z2
          + 2*H(1,-1,z2)*z1^-1*z2^2
          - 8*H(1,-1,z2)*z1^-1*z2^3
          + 80*H(1,-1,z2)*z1^-1*z2^5
          + 32*H(1,-1,z2)*z2^-2
          - 4*H(1,-1,z2)*z2^-1*[1+z1]^-1
          + 4*H(1,-1,z2)*z2^-1
          - 4*H(1,-1,z2)*[1-z2]^-1
          + 4*H(1,-1,z2)*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,-1,z2)*[1+z1]^-1
          - 8*H(1,-1,z2)*[1+z2]^-1
          - 16*H(1,-1,z2)*[z1+z2]^-2
          - 4*H(1,-1,z2)*z2*[1+z1]^-1
          + 4*H(1,-1,z2)*z2
          - 4*H(1,-1,z2)*z2^2*[1+z1]^-1
          + 20*H(1,-1,z2)*z2^2
          + 40*H(1,-1,z2)*z2^4
          + 40*H(1,-1,z2)*z1*z2^-3
          + 14*H(1,-1,z2)*z1*z2^-1
          + 2*H(1,-1,z2)*z1*[1-z2]^-1
          - 4*H(1,-1,z2)*z1*[1+z2]^-1
          + 8*H(1,-1,z2)*z1*[z1+z2]^-3
          + 8*H(1,-1,z2)*z1*[z1+z2]^-1
          + 4*H(1,-1,z2)*z1
          + 6*H(1,-1,z2)*z1*z2
          + 2*H(1,-1,z2)*z1*z2^2
          + 32*H(1,-1,z2)*z1*z2^3
          + 80*H(1,-1,z2)*z1^2*z2^-4
          - 8*H(1,-1,z2)*z1^2*z2^-2
          + 2*H(1,-1,z2)*z1^2*z2^-1
          - 2*H(1,-1,z2)*z1^2*[1-z2]^-1
          - 4*H(1,-1,z2)*z1^2*[1+z2]^-1
          - 8*H(1,-1,z2)*z1^2*[z1+z2]^-4
          + 16*H(1,-1,z2)*z1^2*[z1+z2]^-2
          + 12*H(1,-1,z2)*z1^2
          + 2*H(1,-1,z2)*z1^2*z2
          + 6*H(1,-1,z2)*z1^2*z2^2
          - 48*H(1,-1,z2)*z1^3*[z1+z2]^-3
          + 8*H(1,-1,z2)*z1^3*[z1+z2]^-1
          - 16*H(1,-1,z2)*z1^3*z2
          + 24*H(1,-1,z2)*z1^4*[z1+z2]^-4
          - 64*H(1,-1,z2)*z1^4*[z1+z2]^-2
          + 40*H(1,-1,z2)*z1^4
          + 72*H(1,-1,z2)*z1^5*[z1+z2]^-3
          - 80*H(1,-1,z2)*z1^5*[z1+z2]^-1
          - 24*H(1,-1,z2)*z1^6*[z1+z2]^-4
          + 64*H(1,-1,z2)*z1^6*[z1+z2]^-2
          - 32*H(1,-1,z2)*z1^7*[z1+z2]^-3
          + 8*H(1,-1,z2)*z1^8*[z1+z2]^-4
          - 4*H(1,-1,z2)*D0([1-z1])
          + 2*H(1,-1,z2)*D0([1-z1])*z2^-1
          + 2*H(1,-1,z2)*D0([1-z1])*[1-z2]^-1
          + 2*H(1,-1,z2)*D0([1-z1])*z2
          - 2*H(1,-1,z2)*D0([1-z1])*z2^2
          + 8*H(1,0,z1)
          + 2*H(1,0,z1)*z1^-1*[1+z2]^-1
          - 8*H(1,0,z1)*z1^-1
          - 4*H(1,0,z1)*z1^-1*z2^2
          - 4*H(1,0,z1)*z1^-1*z2^3
          + 40*H(1,0,z1)*z1^-1*z2^5
          + 16*H(1,0,z1)*z2^-2
          + 2*H(1,0,z1)*z2^-1*[1-z1]^-1
          + 2*H(1,0,z1)*z2^-1*[1+z1]^-1
          - 8*H(1,0,z1)*z2^-1
          - 4*H(1,0,z1)*[1-z1]^-1
          - 2*H(1,0,z1)*[1+z1]^-1*[1+z2]^-1
          + 4*H(1,0,z1)*[1+z1]^-1
          + 4*H(1,0,z1)*[1+z2]^-1
          + 2*H(1,0,z1)*z2*[1-z1]^-1
          + 2*H(1,0,z1)*z2*[1+z1]^-1
          - 8*H(1,0,z1)*z2
          - 2*H(1,0,z1)*z2^2*[1-z1]^-1
          + 2*H(1,0,z1)*z2^2*[1+z1]^-1
          + 8*H(1,0,z1)*z2^2
          + 20*H(1,0,z1)*z2^4
          + 20*H(1,0,z1)*z1*z2^-3
          + 8*H(1,0,z1)*z1*z2^-1
          + 2*H(1,0,z1)*z1*[1+z2]^-1
          - 8*H(1,0,z1)*z1
          + 8*H(1,0,z1)*z1*z2
          - 4*H(1,0,z1)*z1*z2^2
          + 16*H(1,0,z1)*z1*z2^3
          + 40*H(1,0,z1)*z1^2*z2^-4
          - 4*H(1,0,z1)*z1^2*z2^-2
          - 4*H(1,0,z1)*z1^2*z2^-1
          + 2*H(1,0,z1)*z1^2*[1+z2]^-1
          - 4*H(1,0,z1)*z1^2*z2
          - 4*H(1,0,z1)*D0([1-z2])
          + 2*H(1,0,z1)*D0([1-z2])*z1^-1
          + 2*H(1,0,z1)*D0([1-z2])*[1-z1]^-1
          + 2*H(1,0,z1)*D0([1-z2])*z1
          - 2*H(1,0,z1)*D0([1-z2])*z1^2
          - 16*H(1,0,z2)
          - 4*H(1,0,z2)*z1^-1*z2^-1
          + 4*H(1,0,z2)*z1^-1*[1+z2]^-1
          - 8*H(1,0,z2)*z1^-1
          - 4*H(1,0,z2)*z1^-1*z2^2
          + 4*H(1,0,z2)*z1^-1*z2^3
          - 40*H(1,0,z2)*z1^-1*z2^5
          - 16*H(1,0,z2)*z2^-2
          + 4*H(1,0,z2)*z2^-1*[1+z1]^-1
          - 8*H(1,0,z2)*z2^-1
          - 4*H(1,0,z2)*[1+z1]^-1*[1+z2]^-1
          + 8*H(1,0,z2)*[1+z1]^-1
          + 8*H(1,0,z2)*[1+z2]^-1
          + 8*H(1,0,z2)*[z1+z2]^-2
          + 4*H(1,0,z2)*z2*[1+z1]^-1
          - 8*H(1,0,z2)*z2
          + 4*H(1,0,z2)*z2^2*[1+z1]^-1
          - 12*H(1,0,z2)*z2^2
          - 20*H(1,0,z2)*z2^4
          - 20*H(1,0,z2)*z1*z2^-3
          - 8*H(1,0,z2)*z1*z2^-1
          + 4*H(1,0,z2)*z1*[1+z2]^-1
          - 4*H(1,0,z2)*z1*[z1+z2]^-3
          - 4*H(1,0,z2)*z1*[z1+z2]^-1
          - 8*H(1,0,z2)*z1
          - 4*H(1,0,z2)*z1*z2
          - 4*H(1,0,z2)*z1*z2^2
          - 16*H(1,0,z2)*z1*z2^3
          - 40*H(1,0,z2)*z1^2*z2^-4
          + 4*H(1,0,z2)*z1^2*z2^-2
          - 4*H(1,0,z2)*z1^2*z2^-1
          + 4*H(1,0,z2)*z1^2*[1+z2]^-1
          + 4*H(1,0,z2)*z1^2*[z1+z2]^-4
          - 8*H(1,0,z2)*z1^2*[z1+z2]^-2
          - 8*H(1,0,z2)*z1^2
          - 4*H(1,0,z2)*z1^2*z2
          - 4*H(1,0,z2)*z1^2*z2^2
          + 24*H(1,0,z2)*z1^3*[z1+z2]^-3
          - 4*H(1,0,z2)*z1^3*[z1+z2]^-1
          + 8*H(1,0,z2)*z1^3*z2
          - 12*H(1,0,z2)*z1^4*[z1+z2]^-4
          + 32*H(1,0,z2)*z1^4*[z1+z2]^-2
          - 20*H(1,0,z2)*z1^4
          - 36*H(1,0,z2)*z1^5*[z1+z2]^-3
          + 40*H(1,0,z2)*z1^5*[z1+z2]^-1
          + 12*H(1,0,z2)*z1^6*[z1+z2]^-4
          - 32*H(1,0,z2)*z1^6*[z1+z2]^-2
          + 16*H(1,0,z2)*z1^7*[z1+z2]^-3
          - 4*H(1,0,z2)*z1^8*[z1+z2]^-4
          + 24*H(1,1,z1)
          + 10*H(1,1,z1)*z1^-1*z2^-1
          - 4*H(1,1,z1)*z1^-1*[1+z2]^-1
          - 4*H(1,1,z1)*z1^-1
          + 2*H(1,1,z1)*z1^-1*z2
          - 2*H(1,1,z1)*z1^-1*z2^2
          - 4*H(1,1,z1)*z2^-1*[1+z1]^-1
          - 4*H(1,1,z1)*z2^-1
          + 4*H(1,1,z1)*[1+z1]^-1*[1+z2]^-1
          - 8*H(1,1,z1)*[1+z1]^-1
          - 8*H(1,1,z1)*[1+z2]^-1
          - 16*H(1,1,z1)*[z1+z2]^-2
          - 4*H(1,1,z1)*z2*[1+z1]^-1
          - 4*H(1,1,z1)*z2
          - 4*H(1,1,z1)*z2^2*[1+z1]^-1
          + 12*H(1,1,z1)*z2^2
          + 2*H(1,1,z1)*z1*z2^-1
          - 4*H(1,1,z1)*z1*[1+z2]^-1
          + 8*H(1,1,z1)*z1*[z1+z2]^-3
          + 8*H(1,1,z1)*z1*[z1+z2]^-1
          - 4*H(1,1,z1)*z1
          - 6*H(1,1,z1)*z1*z2
          - 2*H(1,1,z1)*z1*z2^2
          - 2*H(1,1,z1)*z1^2*z2^-1
          - 4*H(1,1,z1)*z1^2*[1+z2]^-1
          - 8*H(1,1,z1)*z1^2*[z1+z2]^-4
          + 16*H(1,1,z1)*z1^2*[z1+z2]^-2
          + 20*H(1,1,z1)*z1^2
          - 2*H(1,1,z1)*z1^2*z2
          + 10*H(1,1,z1)*z1^2*z2^2
          - 48*H(1,1,z1)*z1^3*[z1+z2]^-3
          + 8*H(1,1,z1)*z1^3*[z1+z2]^-1
          - 16*H(1,1,z1)*z1^3*z2
          + 24*H(1,1,z1)*z1^4*[z1+z2]^-4
          - 64*H(1,1,z1)*z1^4*[z1+z2]^-2
          + 40*H(1,1,z1)*z1^4
          + 72*H(1,1,z1)*z1^5*[z1+z2]^-3
          - 80*H(1,1,z1)*z1^5*[z1+z2]^-1
          - 24*H(1,1,z1)*z1^6*[z1+z2]^-4
          + 64*H(1,1,z1)*z1^6*[z1+z2]^-2
          - 32*H(1,1,z1)*z1^7*[z1+z2]^-3
          + 8*H(1,1,z1)*z1^8*[z1+z2]^-4
          - 12*H(1,1,z1)*D0([1-z2])
          + 6*H(1,1,z1)*D0([1-z2])*z1^-1
          + 6*H(1,1,z1)*D0([1-z2])*z1
          - 6*H(1,1,z1)*D0([1-z2])*z1^2
          + 8*H(1,1,z2)
          + 2*H(1,1,z2)*z1^-1*z2^-1
          - 4*H(1,1,z2)*z1^-1
          + 2*H(1,1,z2)*z1^-1*z2
          - 2*H(1,1,z2)*z1^-1*z2^2
          - 4*H(1,1,z2)*z2^-1
          - 4*H(1,1,z2)*z2
          + 4*H(1,1,z2)*z2^2
          + 2*H(1,1,z2)*z1*z2^-1
          - 4*H(1,1,z2)*z1
          + 2*H(1,1,z2)*z1*z2
          - 2*H(1,1,z2)*z1*z2^2
          - 2*H(1,1,z2)*z1^2*z2^-1
          + 4*H(1,1,z2)*z1^2
          - 2*H(1,1,z2)*z1^2*z2
          + 2*H(1,1,z2)*z1^2*z2^2
          - 4*H(1,1,z2)*D0([1-z1])
          + 2*H(1,1,z2)*D0([1-z1])*z2^-1
          + 2*H(1,1,z2)*D0([1-z1])*z2
          - 2*H(1,1,z2)*D0([1-z1])*z2^2
          + 11/6*D0([1-z1])*Log2*z2^-1
          + 11/6*D0([1-z1])*Log2*[1-z2]^-1
          - 11/3*D0([1-z1])*Log2
          + 11/6*D0([1-z1])*Log2*z2
          - 11/6*D0([1-z1])*Log2*z2^2
          + D0([1-z1])*Log2^2*z2^-1
          + D0([1-z1])*Log2^2*[1-z2]^-1
          - 2*D0([1-z1])*Log2^2
          + D0([1-z1])*Log2^2*z2
          - D0([1-z1])*Log2^2*z2^2
          - 1/2*D0([1-z1])*Pi^2*z2^-1
          + D0([1-z1])*Pi^2
          - 1/2*D0([1-z1])*Pi^2*z2
          + 1/2*D0([1-z1])*Pi^2*z2^2
          - 1/2*D0([1-z1])*D0([1-z2])*Pi^2
          + 11/6*D0([1-z1])*D1([1-z2])
          + D0([1-z1])*D2([1-z2])
          - 4/3*D0([1-z2])
          - 4/3*D0([1-z2])*z1^-1
          + 4/3*D0([1-z2])*z1
          + 4/3*D0([1-z2])*z1^2
          + 23/6*D0([1-z2])*Log2*z1^-1
          + 11/6*D0([1-z2])*Log2*[1-z1]^-1
          - 5/3*D0([1-z2])*Log2
          - 1/6*D0([1-z2])*Log2*z1
          - 23/6*D0([1-z2])*Log2*z1^2
          - D0([1-z2])*Log2^2*z1^-1
          - D0([1-z2])*Log2^2*[1-z1]^-1
          + 2*D0([1-z2])*Log2^2
          - D0([1-z2])*Log2^2*z1
          + D0([1-z2])*Log2^2*z1^2
          - 1/2*D0([1-z2])*Pi^2*z1^-1
          - 3/2*D0([1-z2])*Pi^2*z1
          + 1/2*D0([1-z2])*Pi^2*z1^2
          + 11/6*D0([1-z2])*D1([1-z1])
          + 3*D0([1-z2])*D2([1-z1])
          - 11/3*D1([1-z1])
          + 11/6*D1([1-z1])*z2^-1
          + 11/6*D1([1-z1])*z2
          - 11/6*D1([1-z1])*z2^2
          + 4*D1([1-z1])*Log2*z2^-1
          + 4*D1([1-z1])*Log2*[1-z2]^-1
          - 8*D1([1-z1])*Log2
          + 4*D1([1-z1])*Log2*z2
          - 4*D1([1-z1])*Log2*z2^2
          + 4*D1([1-z1])*D1([1-z2])
          + 7/3*D1([1-z2])
          - 11/2*D1([1-z2])*z1^-1
          - 25/6*D1([1-z2])*z1
          + 11/2*D1([1-z2])*z1^2
          - 6*D2([1-z1])
          + 3*D2([1-z1])*z2^-1
          + 3*D2([1-z1])*z2
          - 3*D2([1-z1])*z2^2
          - 2*D2([1-z2])
          + D2([1-z2])*z1^-1
          + D2([1-z2])*z1
          - D2([1-z2])*z1^2
          - 16*Li2( - z1^-1*z2)
          + 8*Li2( - z1^-1*z2)*z1^-1*z2^3
          - 80*Li2( - z1^-1*z2)*z1^-1*z2^5
          + 8*Li2( - z1^-1*z2)*[1-z2]^-1
          + 8*Li2( - z1^-1*z2)*[1+z2]^-1
          - 16*Li2( - z1^-1*z2)*z2^2
          - 40*Li2( - z1^-1*z2)*z2^4
          + 8*Li2( - z1^-1*z2)*z1*[1-z2]^-1
          - 8*Li2( - z1^-1*z2)*z1*[1+z2]^-1
          - 16*Li2( - z1^-1*z2)*z1*z2
          - 32*Li2( - z1^-1*z2)*z1*z2^3
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^3
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^-1*z2^5
          - 16*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-2
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^-1
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z1]^-1*[1+z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z1]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*[1+z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*[z1+z2]^-2
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z2
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^2
          - 20*Li2(z2*[1-z1]*[z1+z2]^-1)*z2^4
          - 20*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^-3
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*[z1+z2]^-3
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*[z1+z2]^-1
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1
          - 12*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^2
          - 16*Li2(z2*[1-z1]*[z1+z2]^-1)*z1*z2^3
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-4
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          - 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*[z1+z2]^-4
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*[z1+z2]^-2
          + 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^2*z2^2
          - 24*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^3*[z1+z2]^-3
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^3*[z1+z2]^-1
          - 8*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^3*z2
          + 12*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^4*[z1+z2]^-4
          - 32*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^4*[z1+z2]^-2
          + 20*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^4
          + 36*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^5*[z1+z2]^-3
          - 40*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^5*[z1+z2]^-1
          - 12*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^6*[z1+z2]^-4
          + 32*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^6*[z1+z2]^-2
          - 16*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^7*[z1+z2]^-3
          + 4*Li2(z2*[1-z1]*[z1+z2]^-1)*z1^8*[z1+z2]^-4
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*[1+z2]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^3
          + 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^-1*z2^5
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^-1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z1]^-1*[1+z2]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z1]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[1+z2]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*[z1+z2]^-2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z2*[1+z1]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z2
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2*[1+z1]^-1
          + 12*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^2
          + 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z2^4
          + 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^-3
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[1+z2]^-1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[z1+z2]^-3
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*[z1+z2]^-1
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^2
          + 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z1*z2^3
          + 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-4
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[1+z2]^-1
          - 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[z1+z2]^-4
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*[z1+z2]^-2
          + 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^2*z2^2
          - 24*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*[z1+z2]^-3
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*[z1+z2]^-1
          - 8*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^3*z2
          + 12*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^4*[z1+z2]^-4
          - 32*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^4*[z1+z2]^-2
          + 20*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^4
          + 36*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^5*[z1+z2]^-3
          - 40*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^5*[z1+z2]^-1
          - 12*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^6*[z1+z2]^-4
          + 32*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^6*[z1+z2]^-2
          - 16*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^7*[z1+z2]^-3
          + 4*Li2(z1*[1-z2]*[z1+z2]^-1)*z1^8*[z1+z2]^-4
          + 100/3*Log([z1+z2])
          + 46*Log([z1+z2])*z1^-1*z2^-1
          - 23/3*Log([z1+z2])*z1^-1*[1-z2]^-1
          + 23/3*Log([z1+z2])*z1^-1*[1+z2]^-1
          - 24*Log([z1+z2])*z1^-1*[z1+z2]^-1
          + 104/3*Log([z1+z2])*z1^-1*z2
          + 212/3*Log([z1+z2])*z1^-1*z2^3
          + 152/3*Log([z1+z2])*z1^-1*z2^5
          + 16*Log([z1+z2])*z2^-2
          - 11/3*Log([z1+z2])*z2^-1*[1-z1]^-1
          + 11/3*Log([z1+z2])*z2^-1*[1+z1]^-1
          - 11/3*Log([z1+z2])*[1-z1]^-1*[1-z2]^-1
          + 22/3*Log([z1+z2])*[1-z1]^-1
          + 10/3*Log([z1+z2])*[1-z2]^-1
          - 11/3*Log([z1+z2])*[1+z1]^-1*[1+z2]^-1
          + 22/3*Log([z1+z2])*[1+z1]^-1
          + 10/3*Log([z1+z2])*[1+z2]^-1
          + 4/3*Log([z1+z2])*[z1+z2]^-2
          - 11/3*Log([z1+z2])*z2*[1-z1]^-1
          + 11/3*Log([z1+z2])*z2*[1+z1]^-1
          + 11/3*Log([z1+z2])*z2^2*[1-z1]^-1
          + 11/3*Log([z1+z2])*z2^2*[1+z1]^-1
          + 98/3*Log([z1+z2])*z2^2
          + 100*Log([z1+z2])*z2^4
          + 100*Log([z1+z2])*z1*z2^-3
          + 40*Log([z1+z2])*z1*z2^-1
          + 1/3*Log([z1+z2])*z1*[1-z2]^-1
          - 1/3*Log([z1+z2])*z1*[1+z2]^-1
          + 22/3*Log([z1+z2])*z1*[z1+z2]^-3
          + 110/3*Log([z1+z2])*z1*[z1+z2]^-1
          + 214/3*Log([z1+z2])*z1*z2
          + 16*Log([z1+z2])*z1*z2^3
          + 152/3*Log([z1+z2])*z1^2*z2^-4
          + 212/3*Log([z1+z2])*z1^2*z2^-2
          + 23/3*Log([z1+z2])*z1^2*[1-z2]^-1
          + 23/3*Log([z1+z2])*z1^2*[1+z2]^-1
          - 22/3*Log([z1+z2])*z1^2*[z1+z2]^-4
          + 28/3*Log([z1+z2])*z1^2*[z1+z2]^-2
          + 8*Log([z1+z2])*z1^2
          + 46*Log([z1+z2])*z1^2*z2^2
          - 44*Log([z1+z2])*z1^3*[z1+z2]^-3
          + 62/3*Log([z1+z2])*z1^3*[z1+z2]^-1
          - 68/3*Log([z1+z2])*z1^3*z2
          + 22*Log([z1+z2])*z1^4*[z1+z2]^-4
          - 160/3*Log([z1+z2])*z1^4*[z1+z2]^-2
          + 86/3*Log([z1+z2])*z1^4
          + 66*Log([z1+z2])*z1^5*[z1+z2]^-3
          - 148/3*Log([z1+z2])*z1^5*[z1+z2]^-1
          - 22*Log([z1+z2])*z1^6*[z1+z2]^-4
          + 128/3*Log([z1+z2])*z1^6*[z1+z2]^-2
          - 88/3*Log([z1+z2])*z1^7*[z1+z2]^-3
          + 22/3*Log([z1+z2])*z1^8*[z1+z2]^-4
          - 2*Log([z1+z2])^2*z1^-1*[1-z2]^-1
          - 2*Log([z1+z2])^2*z1^-1*[1+z2]^-1
          + 8*Log([z1+z2])^2*z1^-1
          + 4*Log([z1+z2])^2*z1^-1*z2
          + 4*Log([z1+z2])^2*z1^-1*z2^2
          + 4*Log([z1+z2])^2*z1^-1*z2^3
          - 40*Log([z1+z2])^2*z1^-1*z2^5
          - 16*Log([z1+z2])^2*z2^-2
          - 2*Log([z1+z2])^2*z2^-1*[1-z1]^-1
          - 2*Log([z1+z2])^2*z2^-1*[1+z1]^-1
          + 8*Log([z1+z2])^2*z2^-1
          - 2*Log([z1+z2])^2*[1-z1]^-1*[1-z2]^-1
          + 4*Log([z1+z2])^2*[1-z1]^-1
          + 4*Log([z1+z2])^2*[1-z2]^-1
          + 2*Log([z1+z2])^2*[1+z1]^-1*[1+z2]^-1
          - 4*Log([z1+z2])^2*[1+z1]^-1
          - 4*Log([z1+z2])^2*[1+z2]^-1
          + 8*Log([z1+z2])^2*[z1+z2]^-2
          - 2*Log([z1+z2])^2*z2*[1-z1]^-1
          - 2*Log([z1+z2])^2*z2*[1+z1]^-1
          + 8*Log([z1+z2])^2*z2
          + 2*Log([z1+z2])^2*z2^2*[1-z1]^-1
          - 2*Log([z1+z2])^2*z2^2*[1+z1]^-1
          - 4*Log([z1+z2])^2*z2^2
          - 20*Log([z1+z2])^2*z2^4
          - 20*Log([z1+z2])^2*z1*z2^-3
          - 4*Log([z1+z2])^2*z1*z2^-1
          - 2*Log([z1+z2])^2*z1*[1-z2]^-1
          - 2*Log([z1+z2])^2*z1*[1+z2]^-1
          - 4*Log([z1+z2])^2*z1*[z1+z2]^-3
          - 4*Log([z1+z2])^2*z1*[z1+z2]^-1
          + 8*Log([z1+z2])^2*z1
          + 4*Log([z1+z2])^2*z1*z2^2
          - 16*Log([z1+z2])^2*z1*z2^3
          - 40*Log([z1+z2])^2*z1^2*z2^-4
          + 4*Log([z1+z2])^2*z1^2*z2^-2
          + 4*Log([z1+z2])^2*z1^2*z2^-1
          + 2*Log([z1+z2])^2*z1^2*[1-z2]^-1
          - 2*Log([z1+z2])^2*z1^2*[1+z2]^-1
          + 4*Log([z1+z2])^2*z1^2*[z1+z2]^-4
          - 8*Log([z1+z2])^2*z1^2*[z1+z2]^-2
          + 4*Log([z1+z2])^2*z1^2*z2
          + 24*Log([z1+z2])^2*z1^3*[z1+z2]^-3
          - 4*Log([z1+z2])^2*z1^3*[z1+z2]^-1
          + 8*Log([z1+z2])^2*z1^3*z2
          - 12*Log([z1+z2])^2*z1^4*[z1+z2]^-4
          + 32*Log([z1+z2])^2*z1^4*[z1+z2]^-2
          - 20*Log([z1+z2])^2*z1^4
          - 36*Log([z1+z2])^2*z1^5*[z1+z2]^-3
          + 40*Log([z1+z2])^2*z1^5*[z1+z2]^-1
          + 12*Log([z1+z2])^2*z1^6*[z1+z2]^-4
          - 32*Log([z1+z2])^2*z1^6*[z1+z2]^-2
          + 16*Log([z1+z2])^2*z1^7*[z1+z2]^-3
          - 4*Log([z1+z2])^2*z1^8*[z1+z2]^-4
         ;

